Solutions to several problems on infinite sumset configurations

We resolve a number of the problems collected by Kra, Moreira, Richter and Robertson in their survey "Problems on infinite sumset configurations in the integers and beyond". Our main result is that in every countably infinite abelian group, every set of positive upper Banach density contains a sumset $B_1+\dots+B_k$ of $k$ infinite sets, for every $k$; the proof uses the Kronecker factor, but no higher-order Host-Kra structure theory, nilsystems of step greater than one, or nilspaces. We also answer, positively or negatively, questions on monochromatic sets $B+mB$, on sumsets in sets of logarithmic density, on polynomial sumset configurations, on sums of the form $B_{i_1}+\dots+B_{i_m}$ with $B_i$ drawn from a density family, on random sets, on ordered sumsets in shifted primes, on sums and products in $\mathbb{N}$ and $\mathbb{Q}$, and on sumsets in abelian groups. Several of these answers concern the questions as literally stated, and two follow directly from known examples; in each case we say so and discuss the natural corrected question. Finally, answering a question of Kousek and Radi\'c, we show that the supremum of the lower Banach densities of sets $A\subset\mathbb{N}$ such that $B+B+t\not\subset A$ for every infinite $B\subset\mathbb{N}$ and every $t\ge0$ (respectively $B+B\not\subset A$ for every infinite $B$) is $1/2$ (respectively $3/4$). The main theorem and most of the other results are formalized in Lean 4, with some published theorems entering as explicit hypotheses.

==> anc/README.md <==
# kmrr25

Solutions, with Lean 4 formalizations, to problems from

> B. Kra, J. Moreira, F. K. Richter, D. Robertson,
> *Problems on infinite sumset configurations in the integers and beyond*,
> Bull. Amer. Math. Soc. 62 (2025), 537–574, [arXiv:2311.06197](https://arxiv.org/abs/2311.06197).

Question numbers follow arXiv:2311.06197v2. Questions posed in the survey without a number are
named by their subsection and a letter in order of appearance, e.g. §3.2(a).

## Layout

- `paper/kmrr-solutions/`: the paper *Solutions to several problems on infinite sumset
  configurations* by Shisheng Li and Yong Su (LaTeX sources and `main.pdf`). It answers twenty
  questions and conjectures from the survey (nineteen questions and Conjecture 4.5), including Question 5.14 (sums of k infinite sets in every countably
  infinite abelian group), and a question of Kousek and Radić on lower Banach density.
- `lean/`: Lean 4 formalizations of a number of results of the paper.
- `make-arxiv.sh`: builds the arXiv submission `arxiv-submission.tar.gz` (LaTeX sources with
  `main.bbl`, and the Lean project as ancillary files under `anc/`), after checking that it
  compiles with pdflatex and no BibTeX, as on arXiv. `./make-arxiv.sh --help` for details.

## Lean formalizations

The project uses Lean `v4.33.1` and Mathlib `v4.33.1`. To build it:

```sh
cd lean
lake exe cache get   # download prebuilt Mathlib
lake build
```

None of the files contains `sorry` or adds an axiom. Every main theorem depends only on the
standard axioms `propext`, `Classical.choice` and `Quot.sound`. Where a result of the paper relies
on a published theorem that is not formalized, that theorem is stated as a `Prop` and passed in
as an explicit hypothesis. The table marks these cases.

| File | Paper result | Survey question | External input |
|---|---|---|---|
| `Q320.lean` | colourings with, for every q, a bad prime multiplier coprime to q | 3.20 | — |
| `Q323.lean` | a set of positive logarithmic density with no ℓB+mB+t | 3.23 | — |
| `Q324.lean` | log-equidistributed sets without B+B+t (both examples) | 3.24 | — |
| `S32a.lean` | both readings of the density condition | §3.2(a) | — |
| `S33a.lean` | ordered polynomial sums: negative direction | §3.3(a) | — |
| `S33a.lean` | ordered polynomial sums: positive direction | §3.3(a) | Kousek, Thm 1.2 |
| `S33e.lean` | generalisations of Question 3.18 (and Question 3.18 itself) | §3.3(e), 3.18 | — |
| `Q331.lean` | k-fold sums of blocks from a density Ramsey family | 3.31, §3.6(a) | KMRR, density finite sums (dynamical input) |
| `Q413.lean` | the integer-exponent case | 4.13 | — |
| `Q413a.lean` | the non-integer case, from the second-moment bound | 4.13 | — |
| `Q413SecondMoment.lean` | the second-moment bound; the non-integer case and the final equivalence, unconditionally | 4.13 | — |
| `S44a.lean` | random sets: monotone criterion, finite configurations, gap example | §4.4(a) | — |
| `S44b.lean` | random sets: strategy criteria, hierarchy, rigid-set examples; non-Borel results | §4.4(a) | non-Borel part: Kechris, Thm 27.1 (and 14.2) on ill-founded trees |
| `C45.lean` | {b+c : b<c} ⊂ P with C ⊂ P−1 | Conjecture 4.5 | Tao–Ziegler, Thm 1.5 |
| `Q510.lean` | fibrewise density does not suffice in ℕ² | 5.10 | — |
| `Q516.lean` | admissible translates when [G:2G] < ∞ | 5.16, §5.3(a) | Charamaras–Mountakis, Cor. 1.13 |
| `Q523.lean` | the corner configuration in G^d | 5.23, §5.4(b) | — |
| `S51a.lean` | Bohr sets, Beatty sequences, {λ = 1} | §5.1(a) | — |
| `Q54.lean` | sums and shifted products at logarithmic scale | 5.4 | — |
| `Q56.lean`, `DoubleFolnerQ.lean` | sums and products in ℚ, double Følner sequences | 5.6 | — |
| `ThmK*.lean` (14 files) | sums of k infinite sets in countably infinite abelian groups (main theorem) | 5.14 | four classical theorems (see below) |
| `KR52.lean` | lower Banach density thresholds 1/2 and 3/4 (the lower bounds) | Kousek–Radić, Question 5.2 | — (the upper bounds are Kousek–Radić, Thms 1.2 and 1.3, not formalized) |

The main theorem of the paper (Question 5.14, Theorem 2.1) is formalized in the files
`ThmK*.lean`; the final statement is `Kmrr25.ThmK.thmK` in `ThmK.lean`. It takes as a hypothesis the
structure `ClassicalInputs` (in `ThmKDefs.lean`), which states four classical theorems:

- Furstenberg's correspondence principle, in the form of Charamaras–Mountakis, Theorem 2.15;
- existence of generic points along a subsequence of any Følner sequence (Charamaras–Mountakis,
  Lemma 2.7; since only a subsequence is needed, the mean ergodic theorem suffices, see (G4) in
  the paper);
- the discrete spectrum (Halmos–von Neumann) theorem for the Kronecker factor;
- for vectors orthogonal to all eigenfunctions, the decay of averaged correlations along Følner
  sequences (spectral theorem and Wiener's lemma).

Everything else in the proof of the main theorem is proved.

The module docstring of each file lists exactly which statements of the paper it covers and
which it does not.

## Authors

Shisheng Li and Yong Su. The work was carried out in collaboration with AI systems; see the
statement at the end of the paper.


==> anc/lean/Kmrr25.lean <==
import Kmrr25.Basic
import Kmrr25.C45
import Kmrr25.DoubleFolnerQ
import Kmrr25.KR52
import Kmrr25.Q320
import Kmrr25.Q323
import Kmrr25.Q324
import Kmrr25.Q331
import Kmrr25.Q413
import Kmrr25.Q413SecondMoment
import Kmrr25.Q413a
import Kmrr25.Q510
import Kmrr25.Q516
import Kmrr25.Q523
import Kmrr25.Q54
import Kmrr25.Q56
import Kmrr25.S32a
import Kmrr25.S33a
import Kmrr25.S33e
import Kmrr25.S44a
import Kmrr25.S44b
import Kmrr25.S51a
import Kmrr25.ThmK
import Kmrr25.ThmKCriterion
import Kmrr25.ThmKCube
import Kmrr25.ThmKDefs
import Kmrr25.ThmKDisint
import Kmrr25.ThmKErgJ
import Kmrr25.ThmKFactor
import Kmrr25.ThmKGeneric
import Kmrr25.ThmKHaar
import Kmrr25.ThmKKron
import Kmrr25.ThmKL2
import Kmrr25.ThmKPairs
import Kmrr25.ThmKStep
import Kmrr25.ThmKSupport


==> anc/lean/Kmrr25/Basic.lean <==
import Mathlib

/-!
# Common definitions

Shared notation for the formalizations accompanying the paper
*Solutions to several problems on infinite sumset configurations*.
-/

namespace Kmrr25

/-- The sumset `B + C = {b + c | b ∈ B, c ∈ C}` of two sets in an additive structure. -/
def sumset {α : Type*} [Add α] (B C : Set α) : Set α := {x | ∃ b ∈ B, ∃ c ∈ C, x = b + c}

end Kmrr25


==> anc/lean/Kmrr25/C45.lean <==
import Kmrr25.Basic

/-!
# Ordered sumsets in the primes with summands in `P - 1` (Conjecture 4.5)

Paper, Section \ref{IB:sec:c45}, Theorem \ref{IB:thm:c45}.

## Conditional result

The proof in the paper is a short corollary of a theorem of Tao and Ziegler
(*Infinite partial sumsets in the primes*, arXiv:2301.10303, Theorem 1.5), which is quoted in the
paper and is **not** formalized here. All results of this file are therefore **conditional**:
the Tao–Ziegler theorem is the `Prop` `TaoZieglerThm15` below, transcribed from the paper's
quotation, and it appears as an explicit hypothesis `(hTZ : TaoZieglerThm15)` of every main
theorem. It is not declared as an axiom, and nothing in this file proves it.

Tao–Ziegler, Theorem 1.5 (as quoted in the paper): *there exists an infinite sequence
`h₁ < h₂ < ⋯` of natural numbers such that the `k`-tuple `(h₁, …, h_k)` is prime-producing for
every `k`*, where a tuple `(h₁, …, h_k)` is *prime-producing* if there are infinitely many `n`
such that `n + h₁, …, n + h_k` are simultaneously prime.

## Main results

* `c45_of_TZ` — Theorem \ref{IB:thm:c45}: assuming `TaoZieglerThm15`, for all integers `s, t`
  there are infinite sets `B, C ⊆ {1, 2, …}` with `C + t ⊆ P` and `b + c + s ∈ P` whenever
  `b ∈ B`, `c ∈ C`, `b < c`.
* `conjecture45_of_TZ` — the case `s = 0`, `t = 1`: Conjecture 4.5 of the survey
  (Question \ref{IB:q:c45}), stated as the `Prop` `Conjecture45`.
* `c45_shifted_of_TZ` — the case `s = t = 1`: infinite `B, C` with `C ⊆ P - 1` and
  `{b + c : b ∈ B, c ∈ C, b < c} ⊆ P - 1`.

## Conventions

* The paper's `ℕ` is `{1, 2, …}`; the sets `B, C` produced here consist of positive integers.
* In `TaoZieglerThm15` the sequence is indexed from `0` (`h 0 < h 1 < ⋯`) and takes values in
  Lean's `ℕ = {0, 1, …}`, and the `n` in the definition of prime-producing range over `ℕ`. This
  is implied by the quoted statement with `ℕ = {1, 2, …}` (and also by its reading with `n ∈ ℤ`,
  since `n + h₁` prime forces `n > -h₁`), so the hypothesis used here is no stronger than the
  quoted theorem.
* An integer `z` lies in `P` when `z = p` for a prime number `p` (`InP z`).
-/

namespace Kmrr25.C45

/-- An integer `z` belongs to the set `P` of primes: `z = p` for some prime number `p`. -/
def InP (z : ℤ) : Prop := ∃ p : ℕ, p.Prime ∧ (p : ℤ) = z

/-- A tuple `(h₀, …, h_{k-1})` of natural numbers is *prime-producing* if there are infinitely
many `n` such that `n + h₀, …, n + h_{k-1}` are simultaneously prime
(Tao–Ziegler, Definition 1.1). -/
def PrimeProducing {k : ℕ} (h : Fin k → ℕ) : Prop :=
  {n : ℕ | ∀ i, (n + h i).Prime}.Infinite

/-- The statement of Tao–Ziegler, Theorem 1.5, as quoted in the paper (Section
\ref{IB:sec:c45}): there exists an infinite sequence `h 0 < h 1 < h 2 < ⋯` of natural numbers
such that the `k`-tuple `(h 0, …, h (k-1))` is prime-producing for every `k`.

This is a hypothesis of the results below; it is not proved in this file. -/
def TaoZieglerThm15 : Prop :=
  ∃ h : ℕ → ℕ, StrictMono h ∧ ∀ k : ℕ, PrimeProducing (fun i : Fin k => h i)

/-- Conjecture 4.5 of the survey (Question \ref{IB:q:c45}): there exist infinite sets
`B ⊆ ℕ` and `C ⊆ P - 1` (with `ℕ = {1, 2, …}`) such that
`P ⊇ {b + c : b ∈ B, c ∈ C, b < c}`. -/
def Conjecture45 : Prop :=
  ∃ B C : Set ℕ, B.Infinite ∧ C.Infinite ∧ (∀ b ∈ B, 0 < b) ∧ (∀ c ∈ C, 0 < c) ∧
    C ⊆ {n | (n + 1).Prime} ∧ {x | ∃ b ∈ B, ∃ c ∈ C, b < c ∧ x = b + c} ⊆ {p | p.Prime}

section Proof

variable {h : ℕ → ℕ} (s t : ℤ)

/-- `β i = h i - h 0 + t - s` (the paper's `β_i = h_{i+1} - h_1 + t - s`, reindexed). -/
def β (h : ℕ → ℕ) (s t : ℤ) (i : ℕ) : ℤ := (h i : ℤ) - h 0 + t - s

lemma β_strictMono (hh : StrictMono h) : StrictMono (β h s t) := by
  intro i j hij
  have : h i < h j := hh hij
  unfold β
  omega

lemma exists_β_gt (hh : StrictMono h) (c : ℤ) : ∃ i, c < β h s t i := by
  refine ⟨(c - t + s).toNat + h 0 + 1, ?_⟩
  have h1 : (c - t + s).toNat + h 0 + 1 ≤ h ((c - t + s).toNat + h 0 + 1) := hh.id_le _
  unfold β
  omega

/-- `M_k = {m ≥ 1 : m + t ∈ P and m + s + β_i ∈ P for all i ≤ k}`. -/
def M (h : ℕ → ℕ) (s t : ℤ) (k : ℕ) : Set ℕ :=
  {m | 0 < m ∧ InP ((m : ℤ) + t) ∧ ∀ i ≤ k, InP ((m : ℤ) + s + β h s t i)}

/-- Each `M_k` is infinite (this is where Tao–Ziegler, Theorem 1.5 is used). -/
lemma M_infinite (hpp : ∀ k : ℕ, PrimeProducing (fun i : Fin k => h i)) (k : ℕ) :
    (M h s t k).Infinite := by
  have hS := hpp (k + 1)
  rw [Set.infinite_iff_exists_gt]
  intro a
  -- choose `n` with all `n + h i` prime (`i ≤ k`) and `n` large
  obtain ⟨n, hn, hna⟩ := hS.exists_gt (a + t.natAbs + h 0 + 1)
  refine ⟨(n + h 0 - t).toNat, ⟨?_, ?_, ?_⟩, ?_⟩
  · omega
  · refine ⟨n + h 0, hn ⟨0, by omega⟩, ?_⟩
    push_cast
    omega
  · intro i hi
    refine ⟨n + h i, hn ⟨i, by omega⟩, ?_⟩
    unfold β
    push_cast
    omega
  · omega

/-- Choice of an element `c ∈ M_i` with `c > β_i`. -/
noncomputable def pickC
    (hpp : ∀ k : ℕ, PrimeProducing (fun i : Fin k => h i)) (i : ℕ) : ℕ :=
  ((M_infinite s t hpp i).exists_gt (β h s t i).toNat).choose

lemma pickC_spec (hpp : ∀ k : ℕ, PrimeProducing (fun i : Fin k => h i))
    (i : ℕ) : pickC s t hpp i ∈ M h s t i ∧ β h s t i < pickC s t hpp i := by
  have := ((M_infinite s t hpp i).exists_gt (β h s t i).toNat).choose_spec
  refine ⟨this.1, ?_⟩
  have h2 := this.2
  unfold pickC
  omega

/-- Choice of an index `i` with `β_i > c`. -/
noncomputable def nextI (hh : StrictMono h) (c : ℤ) : ℕ := (exists_β_gt s t hh c).choose

lemma nextI_spec (hh : StrictMono h) (c : ℤ) : c < β h s t (nextI s t hh c) :=
  (exists_β_gt s t hh c).choose_spec

/-- The indices `i_1 < i_2 < ⋯`: `i_1` with `β_{i_1} > 0`, and `i_{j+1}` with
`β_{i_{j+1}} > c_j`. -/
noncomputable def idx (hh : StrictMono h)
    (hpp : ∀ k : ℕ, PrimeProducing (fun i : Fin k => h i)) : ℕ → ℕ
  | 0 => nextI s t hh 0
  | j + 1 => nextI s t hh (pickC s t hpp (idx hh hpp j))

/-- The elements `c_j ∈ M_{i_j}` with `c_j > β_{i_j}`. -/
noncomputable def cseq (hh : StrictMono h)
    (hpp : ∀ k : ℕ, PrimeProducing (fun i : Fin k => h i)) (j : ℕ) : ℕ :=
  pickC s t hpp (idx s t hh hpp j)

variable (hh : StrictMono h) (hpp : ∀ k : ℕ, PrimeProducing (fun i : Fin k => h i))

lemma interlace (j : ℕ) :
    β h s t (idx s t hh hpp j) < cseq s t hh hpp j ∧
      (cseq s t hh hpp j : ℤ) < β h s t (idx s t hh hpp (j + 1)) :=
  ⟨(pickC_spec s t hpp _).2, nextI_spec s t hh _⟩

lemma β_idx_pos (j : ℕ) : 0 < β h s t (idx s t hh hpp j) := by
  cases j with
  | zero => exact nextI_spec s t hh 0
  | succ j =>
    have := (interlace s t hh hpp j).2
    omega

lemma β_idx_strictMono : StrictMono (fun j => β h s t (idx s t hh hpp j)) := by
  refine strictMono_nat_of_lt_succ fun j => ?_
  have := interlace s t hh hpp j
  show β h s t (idx s t hh hpp j) < β h s t (idx s t hh hpp (j + 1))
  omega

lemma cseq_strictMono : StrictMono (cseq s t hh hpp) := by
  refine strictMono_nat_of_lt_succ fun j => ?_
  have h1 := interlace s t hh hpp j
  have h2 := interlace s t hh hpp (j + 1)
  omega

end Proof

/-- Paper, Theorem \ref{IB:thm:c45}, **conditional on Tao–Ziegler, Theorem 1.5**
(`TaoZieglerThm15`). For all integers `s, t` there are infinite sets `B, C ⊆ {1, 2, …}` such that
`C + t ⊆ P` and `b + c + s ∈ P` for all `b ∈ B`, `c ∈ C` with `b < c`. -/
theorem c45_of_TZ (hTZ : TaoZieglerThm15) (s t : ℤ) :
    ∃ B C : Set ℕ, B.Infinite ∧ C.Infinite ∧ (∀ b ∈ B, 0 < b) ∧ (∀ c ∈ C, 0 < c) ∧
      (∀ c ∈ C, InP ((c : ℤ) + t)) ∧
      ∀ b ∈ B, ∀ c ∈ C, b < c → InP ((b : ℤ) + c + s) := by
  obtain ⟨h, hh, hpp⟩ := hTZ
  set bseq : ℕ → ℕ := fun j => (β h s t (idx s t hh hpp j)).toNat with hbseq
  have hbcast : ∀ j, (bseq j : ℤ) = β h s t (idx s t hh hpp j) := fun j => by
    have := β_idx_pos s t hh hpp j
    simp only [hbseq]
    omega
  have hbmono : StrictMono bseq := by
    intro i j hij
    have : β h s t (idx s t hh hpp i) < β h s t (idx s t hh hpp j) :=
      β_idx_strictMono s t hh hpp hij
    have h1 := hbcast i
    have h2 := hbcast j
    omega
  refine ⟨Set.range bseq, Set.range (cseq s t hh hpp),
    Set.infinite_range_of_injective hbmono.injective,
    Set.infinite_range_of_injective (cseq_strictMono s t hh hpp).injective, ?_, ?_, ?_, ?_⟩
  · rintro _ ⟨j, rfl⟩
    have := β_idx_pos s t hh hpp j
    have := hbcast j
    omega
  · rintro _ ⟨j, rfl⟩
    have := (interlace s t hh hpp j).1
    have := β_idx_pos s t hh hpp j
    omega
  · rintro _ ⟨j, rfl⟩
    exact (pickC_spec s t hpp _).1.2.1
  · rintro _ ⟨l, rfl⟩ _ ⟨j, rfl⟩ hlt
    -- the interlacing forces `l ≤ j`
    have hlj : l ≤ j := by
      by_contra hcon
      have h1 : β h s t (idx s t hh hpp (j + 1)) ≤ β h s t (idx s t hh hpp l) :=
        (β_idx_strictMono s t hh hpp).monotone (by omega)
      have h2 := (interlace s t hh hpp j).2
      have h3 := hbcast l
      have h4 : ((bseq l : ℕ) : ℤ) < (cseq s t hh hpp j : ℤ) := by exact_mod_cast hlt
      omega
    have hidx : idx s t hh hpp l ≤ idx s t hh hpp j :=
      (β_strictMono s t hh).le_iff_le.1 ((β_idx_strictMono s t hh hpp).monotone hlj)
    have hM := (pickC_spec s t hpp (idx s t hh hpp j)).1.2.2 _ hidx
    rw [hbcast l]
    have e : (β h s t (idx s t hh hpp l)) + (cseq s t hh hpp j : ℤ) + s =
        (pickC s t hpp (idx s t hh hpp j) : ℤ) + s + β h s t (idx s t hh hpp l) := by
      simp only [cseq]; ring
    rw [e]
    exact hM

/-- Paper, Theorem \ref{IB:thm:c45}, case `s = 0`, `t = 1`, **conditional on Tao–Ziegler,
Theorem 1.5**: Conjecture 4.5 of the survey holds. -/
theorem conjecture45_of_TZ (hTZ : TaoZieglerThm15) : Conjecture45 := by
  obtain ⟨B, C, hB, hC, hB0, hC0, hCt, hBC⟩ := c45_of_TZ hTZ 0 1
  refine ⟨B, C, hB, hC, hB0, hC0, fun c hc => ?_, ?_⟩
  · obtain ⟨p, hp, e⟩ := hCt c hc
    have : p = c + 1 := by omega
    simpa [this] using hp
  · rintro _ ⟨b, hb, c, hc, hbc, rfl⟩
    obtain ⟨p, hp, e⟩ := hBC b hb c hc hbc
    have : p = b + c := by omega
    simpa [this] using hp

/-- Paper, Theorem \ref{IB:thm:c45}, case `s = t = 1`, **conditional on Tao–Ziegler,
Theorem 1.5**: there are infinite sets `B, C ⊆ {1, 2, …}` with `C ⊆ P - 1` and
`{b + c : b ∈ B, c ∈ C, b < c} ⊆ P - 1`. -/
theorem c45_shifted_of_TZ (hTZ : TaoZieglerThm15) :
    ∃ B C : Set ℕ, B.Infinite ∧ C.Infinite ∧ (∀ b ∈ B, 0 < b) ∧ (∀ c ∈ C, 0 < c) ∧
      C ⊆ {n | (n + 1).Prime} ∧
      {x | ∃ b ∈ B, ∃ c ∈ C, b < c ∧ x = b + c} ⊆ {n | (n + 1).Prime} := by
  obtain ⟨B, C, hB, hC, hB0, hC0, hCt, hBC⟩ := c45_of_TZ hTZ 1 1
  refine ⟨B, C, hB, hC, hB0, hC0, fun c hc => ?_, ?_⟩
  · obtain ⟨p, hp, e⟩ := hCt c hc
    have : p = c + 1 := by omega
    simpa [this] using hp
  · rintro _ ⟨b, hb, c, hc, hbc, rfl⟩
    obtain ⟨p, hp, e⟩ := hBC b hb c hc hbc
    have : p = b + c + 1 := by omega
    simpa [this] using hp

end Kmrr25.C45


==> anc/lean/Kmrr25/DoubleFolnerQ.lean <==
import Kmrr25.Q56

/-!
# A double Følner sequence in `ℚ`, and the negative answer to Question 5.6

Paper, Section \ref{SP:sec:q56}. The paper quotes the existence of a double Følner sequence in
`ℚ` (in the sense of `Kmrr25.Q56.IsDoubleFolner`) from the literature. Here we construct one
explicitly and combine it with `Kmrr25.Q56.theoremN` to obtain the negative answer to
Question \ref{SP:q:56}, as stated in the paper.

## The construction

Let `n_N = (N!)^N` and `L_N = (N + 1) N! n_N`, and let
`F_N = {σ (1 + N! k) / ((N!)^2 d) : σ ∈ {1, -1}, d ∣ n_N, 0 ≤ k < L_N}`.

* The parametrisation `(σ, d, k) ↦ σ (1 + N! k) / ((N!)^2 d)` is injective, because
  `1 + N! k` is coprime to every divisor of `n_N` (`elt_injOn`).
* *Additive invariance.* Let `x = a / b` in lowest terms and `N ≥ b`. Then
  `x + σ (1 + N! k) / ((N!)^2 d) = σ (1 + N! (k + σ s)) / ((N!)^2 d)` with
  `s = a (N! / b) d ∈ ℤ`, `|s| ≤ |a| N! n_N`. So all indices with `k` at distance at least
  `|a| N! n_N` from the ends of `[0, L_N)` are good, and the ratio is at least
  `1 - 2 |a| / (N + 1)` (`add_ratio_ge`).
* *Multiplicative invariance.* Multiplication by `-1` permutes `F_N`. For a prime `p ≤ N`,
  multiplication by `p` maps the element with index `(σ, d, k)` to the one with index
  `(σ, d / p, k)` whenever `p ∣ d`; since `p^N ∣ n_N`, at most a fraction `1 / (N + 1)` of the
  divisors of `n_N` are prime to `p` (`card_divisors_not_dvd_mul_le`). The set of `x ≠ 0` for
  which the multiplicative ratio tends to `1` is closed under products and inverses
  (`MulGood.mul`, `MulGood.inv`), hence it is all of `ℚ^*`.

## Main results

* `isDoubleFolner_folner`, `exists_isDoubleFolner` : a double Følner sequence in `ℚ` exists.
* `q56_negative` : Question \ref{SP:q:56} has a negative answer: not every `A ⊆ ℚ` with
  `d_Φ(A) > 0` (the limit exists and is positive) for some double Følner sequence `Φ` contains
  `B + C` and `BC` for some infinite `B, C ⊆ ℚ`.
-/

open Filter Topology Finset
open scoped Classical

noncomputable section

namespace Kmrr25.DoubleFolnerQ

open Kmrr25.Q56

/-! ## Generic counting lemmas -/

/-- `#(F ∩ f F) + #(F ∩ g F) ≤ #(F ∩ (f ∘ g) F) + #F` for injective `f`. -/
lemma card_inter_image_comp (F : Finset ℚ) {f : ℚ → ℚ} (g : ℚ → ℚ) (hf : Function.Injective f) :
    #(F ∩ F.image f) + #(F ∩ F.image g) ≤ #(F ∩ F.image (f ∘ g)) + #F := by
  set U := F ∩ F.image f
  set V := (F ∩ F.image g).image f
  have hV : #V = #(F ∩ F.image g) := card_image_of_injective _ hf
  have h1 : U ∩ V ⊆ F ∩ F.image (f ∘ g) := by
    intro y hy
    obtain ⟨hyU, hyV⟩ := mem_inter.1 hy
    obtain ⟨z, hz, rfl⟩ := mem_image.1 hyV
    obtain ⟨-, hz⟩ := mem_inter.1 hz
    obtain ⟨w, hw, rfl⟩ := mem_image.1 hz
    exact mem_inter.2 ⟨(mem_inter.1 hyU).1, mem_image.2 ⟨w, hw, rfl⟩⟩
  have h2 : U ∪ V ⊆ F.image f := by
    intro y hy
    rcases mem_union.1 hy with hy | hy
    · exact (mem_inter.1 hy).2
    · obtain ⟨z, hz, rfl⟩ := mem_image.1 hy
      exact mem_image.2 ⟨z, (mem_inter.1 hz).1, rfl⟩
  have h3 := card_union_add_card_inter U V
  have h4 := card_le_card h1
  have h5 := (card_le_card h2).trans (card_image_le (s := F) (f := f))
  omega

/-- If `g` is a two-sided inverse of `f`, then `#(F ∩ g F) = #(F ∩ f F)`. -/
lemma card_inter_image_inv (F : Finset ℚ) {f g : ℚ → ℚ} (hfg : ∀ x, f (g x) = x)
    (hgf : ∀ x, g (f x) = x) : #(F ∩ F.image g) = #(F ∩ F.image f) := by
  have hf : Function.Injective f := Function.LeftInverse.injective hgf
  rw [← card_image_of_injective (F ∩ F.image g) hf, image_inter _ _ hf, image_image]
  have : f ∘ g = id := funext hfg
  rw [this, image_id, inter_comm]

/-- If `f` is injective and `f y ∈ F` for all `y ∈ F'`, where `F' ⊆ F`, then
`#F' ≤ #(F ∩ f F)`. -/
lemma card_le_card_inter_image {F F' : Finset ℚ} {f : ℚ → ℚ} (hf : Function.Injective f)
    (hF' : F' ⊆ F) (hmap : ∀ y ∈ F', f y ∈ F) : #F' ≤ #(F ∩ F.image f) := by
  rw [← card_image_of_injective F' hf]
  apply card_le_card
  intro y hy
  obtain ⟨z, hz, rfl⟩ := mem_image.1 hy
  exact mem_inter.2 ⟨hmap z hz, mem_image.2 ⟨z, hF' hz, rfl⟩⟩

/-- The ratio `|F ∩ f F| / |F|` is at most `1`. -/
lemma ratio_le_one (F : Finset ℚ) (f : ℚ → ℚ) :
    (#(F ∩ F.image f) : ℝ) / #F ≤ 1 := by
  rcases F.eq_empty_or_nonempty with rfl | hF
  · simp
  · rw [div_le_one (by exact_mod_cast hF.card_pos)]
    exact_mod_cast card_le_card inter_subset_left

/-- A ratio bounded above by `1` and below by a function tending to `1` tends to `1`. -/
lemma tendsto_ratio_of_lower {F : ℕ → Finset ℚ} {f : ℚ → ℚ} {g : ℕ → ℝ}
    (hg : Tendsto g atTop (𝓝 1))
    (hle : ∀ᶠ N in atTop, g N ≤ (#(F N ∩ (F N).image f) : ℝ) / #(F N)) :
    Tendsto (fun N => (#(F N ∩ (F N).image f) : ℝ) / #(F N)) atTop (𝓝 1) :=
  tendsto_of_tendsto_of_tendsto_of_le_of_le' hg tendsto_const_nhds hle
    (Eventually.of_forall fun N => ratio_le_one (F N) f)

/-! ## Divisors not divisible by a prime -/

/-- If `p^K ∣ n`, then at most a fraction `1/(K+1)` of the divisors of `n` are coprime to `p`. -/
lemma card_divisors_not_dvd_mul_le {p n K : ℕ} (hp : p.Prime) (hn : n ≠ 0) (hK : p ^ K ∣ n) :
    #{d ∈ n.divisors | ¬ p ∣ d} * (K + 1) ≤ #n.divisors := by
  rw [← card_range (K + 1), ← card_product]
  apply card_le_card_of_injOn (fun x => x.1 * p ^ x.2)
  · intro x hx
    simp only [mem_coe, mem_product, mem_filter, mem_range, Nat.mem_divisors] at hx
    obtain ⟨⟨⟨hd, -⟩, hpd⟩, hi⟩ := hx
    simp only [mem_coe, Nat.mem_divisors]
    refine ⟨Nat.Coprime.mul_dvd_of_dvd_of_dvd ?_ hd ((pow_dvd_pow p (by omega)).trans hK), hn⟩
    exact Nat.Coprime.pow_right _ ((Nat.Prime.coprime_iff_not_dvd hp).2 hpd).symm
  · rintro ⟨d, i⟩ hx ⟨d', j⟩ hy hxy
    simp only [mem_coe, mem_product, mem_filter, mem_range, Nat.mem_divisors] at hx hy
    simp only at hxy
    have hd0 : d ≠ 0 := fun h => hx.1.2 (h ▸ dvd_zero p)
    have hd0' : d' ≠ 0 := fun h => hy.1.2 (h ▸ dvd_zero p)
    have hp0 : p ^ i ≠ 0 := pow_ne_zero _ hp.ne_zero
    have hp0' : p ^ j ≠ 0 := pow_ne_zero _ hp.ne_zero
    have e := congrArg (fun m => m.factorization p) hxy
    simp only [Nat.factorization_mul hd0 hp0, Nat.factorization_mul hd0' hp0',
      Finsupp.add_apply, Nat.Prime.factorization_pow hp, Finsupp.single_eq_same,
      Nat.factorization_eq_zero_of_not_dvd hx.1.2,
      Nat.factorization_eq_zero_of_not_dvd hy.1.2, zero_add] at e
    subst e
    have := Nat.eq_of_mul_eq_mul_right (pos_of_ne_zero hp0) hxy
    rw [this]

/-! ## The construction -/

/-- `n_N = (N!)^N`. -/
def nN (N : ℕ) : ℕ := N.factorial ^ N

/-- `L_N = (N + 1) N! n_N`. -/
def lN (N : ℕ) : ℤ := (N + 1) * N.factorial * nN N

/-- The index set `{±1} × {d : d ∣ n_N} × [0, L_N)`. -/
def idx (N : ℕ) : Finset (ℤ × ℕ × ℤ) :=
  ({1, -1} : Finset ℤ) ×ˢ (nN N).divisors ×ˢ Ico 0 (lN N)

/-- The rational number `σ (1 + N! k) / ((N!)^2 d)` attached to the index `(σ, d, k)`. -/
def elt (N : ℕ) (i : ℤ × ℕ × ℤ) : ℚ :=
  i.1 * (1 + N.factorial * i.2.2) / ((N.factorial : ℚ) ^ 2 * i.2.1)

/-- The double Følner sequence:
`F_N = {σ (1 + N! k) / ((N!)^2 d) : σ = ±1, d ∣ (N!)^N, 0 ≤ k < L_N}`. -/
def folner (N : ℕ) : Finset ℚ := (idx N).image (elt N)

lemma mem_idx {N : ℕ} {i : ℤ × ℕ × ℤ} :
    i ∈ idx N ↔ (i.1 = 1 ∨ i.1 = -1) ∧ i.2.1 ∣ nN N ∧ 0 ≤ i.2.2 ∧ i.2.2 < lN N := by
  have : nN N ≠ 0 := pow_ne_zero _ (Nat.factorial_ne_zero N)
  simp [idx, mem_product, this]

lemma nN_pos (N : ℕ) : 0 < nN N := pow_pos (Nat.factorial_pos N) _

lemma lN_pos (N : ℕ) : 0 < lN N := by
  have := nN_pos N
  have := Nat.factorial_pos N
  unfold lN
  positivity

lemma isCoprime_of_dvd {N d : ℕ} (hd : d ∣ nN N) (k : ℤ) :
    IsCoprime (d : ℤ) (1 + N.factorial * k) := by
  have h1 : IsCoprime (N.factorial : ℤ) (1 + N.factorial * k) := ⟨-k, 1, by ring⟩
  refine (h1.pow_left (m := N)).of_isCoprime_of_dvd_left ?_
  have := Int.natCast_dvd_natCast.2 hd
  simpa [nN] using this

lemma elt_injOn (N : ℕ) : Set.InjOn (elt N) (idx N) := by
  rintro ⟨σ, d, k⟩ hi ⟨σ', d', k'⟩ hi' h
  rw [mem_coe, mem_idx] at hi hi'
  simp only at hi hi'
  obtain ⟨hσ, hd, hk0, -⟩ := hi
  obtain ⟨hσ', hd', hk0', -⟩ := hi'
  have hdpos : 0 < d := Nat.pos_of_dvd_of_pos hd (nN_pos N)
  have hdpos' : 0 < d' := Nat.pos_of_dvd_of_pos hd' (nN_pos N)
  have hf : (0 : ℚ) < N.factorial := by exact_mod_cast Nat.factorial_pos N
  simp only [elt] at h
  rw [div_eq_div_iff (by positivity) (by positivity)] at h
  have h' : σ * (1 + N.factorial * k) * d' = σ' * (1 + N.factorial * k') * d := by
    have h2 : ((σ * (1 + N.factorial * k) * d' : ℤ) : ℚ) * (N.factorial : ℚ) ^ 2 =
        ((σ' * (1 + N.factorial * k') * d : ℤ) : ℚ) * (N.factorial : ℚ) ^ 2 := by
      push_cast
      linear_combination h
    exact_mod_cast mul_right_cancel₀ (by positivity) h2
  have hf' : (0 : ℤ) ≤ N.factorial := by positivity
  have hp : 0 < (1 + N.factorial * k) * (d' : ℤ) := by positivity
  have hp' : 0 < (1 + N.factorial * k') * (d : ℤ) := by positivity
  have hσσ : σ = σ' := by
    rcases hσ with rfl | rfl <;> rcases hσ' with rfl | rfl <;> first | rfl | nlinarith
  subst hσσ
  have hσ0 : σ ≠ 0 := by rcases hσ with rfl | rfl <;> norm_num
  have h3 : (1 + N.factorial * k) * (d' : ℤ) = (1 + N.factorial * k') * d := by
    have := h'
    rw [mul_assoc, mul_assoc] at this
    exact mul_left_cancel₀ hσ0 this
  have hdd' : (d : ℤ) ∣ d' :=
    (isCoprime_of_dvd hd k).dvd_of_dvd_mul_left ⟨1 + N.factorial * k', by linear_combination h3⟩
  have hd'd : (d' : ℤ) ∣ d :=
    (isCoprime_of_dvd hd' k').dvd_of_dvd_mul_left ⟨1 + N.factorial * k, by linear_combination -h3⟩
  have hdeq : (d : ℤ) = d' := Int.dvd_antisymm (by positivity) (by positivity) hdd' hd'd
  have hdeq' : d = d' := by exact_mod_cast hdeq
  subst hdeq'
  have hk : (N.factorial : ℤ) * k = N.factorial * k' := by
    have := mul_right_cancel₀ (by positivity : (d : ℤ) ≠ 0) h3
    linarith
  have := mul_left_cancel₀ (by positivity : (N.factorial : ℤ) ≠ 0) hk
  rw [this]

lemma card_folner (N : ℕ) :
    #(folner N) = 2 * #(nN N).divisors * (lN N).toNat := by
  rw [folner, card_image_of_injOn (elt_injOn N), idx, card_product, card_product,
    Int.card_Ico, sub_zero]
  have : #({1, -1} : Finset ℤ) = 2 := by decide
  rw [this, mul_assoc]

lemma folner_nonempty (N : ℕ) : (folner N).Nonempty := by
  rw [← card_pos, card_folner]
  have h1 : 0 < #(nN N).divisors := card_pos.2 ⟨1, by simp [(nN_pos N).ne']⟩
  have h2 : 0 < (lN N).toNat := by have := lN_pos N; omega
  positivity

lemma card_folner_real (N : ℕ) :
    (#(folner N) : ℝ) = 2 * #(nN N).divisors * (lN N : ℝ) := by
  rw [card_folner]
  have h : (((lN N).toNat : ℕ) : ℝ) = (lN N : ℝ) := by
    rw [← Int.cast_natCast, Int.toNat_of_nonneg (lN_pos N).le]
  push_cast
  rw [h]

/-! ## Additive invariance -/

/-- Lower bound for the additive invariance ratio, for `N ≥ den x`. -/
lemma add_ratio_ge (x : ℚ) {N : ℕ} (hN : x.den ≤ N) :
    1 - 2 * |(x.num : ℝ)| / (N + 1) ≤
      (#(folner N ∩ (folner N).image (x + ·)) : ℝ) / #(folner N) := by
  set f := N.factorial with hfdef
  set M : ℤ := |x.num| * f * nN N with hM
  set G : Finset (ℤ × ℕ × ℤ) :=
    ({1, -1} : Finset ℤ) ×ˢ (nN N).divisors ×ˢ Ico M (lN N - M) with hG
  have hM0 : 0 ≤ M := by positivity
  have hGsub : G ⊆ idx N := by
    refine product_subset_product_right (product_subset_product_right ?_)
    intro k hk
    rw [mem_Ico] at hk ⊢
    constructor <;> linarith
  obtain ⟨c, hc⟩ : x.den ∣ f := Nat.dvd_factorial x.pos hN
  have hmap : ∀ y ∈ G.image (elt N), x + y ∈ folner N := by
    intro y hy
    obtain ⟨⟨σ, d, k⟩, hi, rfl⟩ := mem_image.1 hy
    have hi' := mem_idx.1 (hGsub hi)
    simp only at hi'
    obtain ⟨hσ, hd, -, -⟩ := hi'
    simp only [hG, mem_product, mem_Ico] at hi
    obtain ⟨-, -, hk1, hk2⟩ := hi
    set s : ℤ := x.num * c * d with hs
    have hdle : d ≤ nN N := Nat.le_of_dvd (nN_pos N) hd
    have hfd : c ≤ f := by
      rw [hc]
      exact Nat.le_mul_of_pos_left c x.pos
    have hsM : |σ * s| ≤ M := by
      have hσ1 : |σ| = 1 := by rcases hσ with rfl | rfl <;> norm_num
      rw [abs_mul, hσ1, one_mul, hs, abs_mul, abs_mul, hM, Nat.abs_cast, Nat.abs_cast]
      have h1 : (c : ℤ) ≤ f := by exact_mod_cast hfd
      have h2 : (d : ℤ) ≤ nN N := by exact_mod_cast hdle
      have h3 : (0 : ℤ) ≤ |x.num| := abs_nonneg _
      calc |x.num| * (c : ℤ) * d ≤ |x.num| * f * d := by gcongr
        _ ≤ |x.num| * f * nN N := by gcongr
    refine mem_image.2 ⟨(σ, d, k + σ * s), mem_idx.2 ⟨hσ, hd, ?_, ?_⟩, ?_⟩
    · have := neg_abs_le (σ * s)
      simp only
      linarith
    · have := le_abs_self (σ * s)
      simp only
      linarith
    · have hσ2 : (σ : ℚ) * σ = 1 := by rcases hσ with rfl | rfl <;> norm_num
      have hdpos : (0 : ℚ) < d := by exact_mod_cast Nat.pos_of_dvd_of_pos hd (nN_pos N)
      have hfpos : (0 : ℚ) < f := by exact_mod_cast Nat.factorial_pos N
      have hcq : (f : ℚ) = x.den * c := by exact_mod_cast hc
      have hx : x = x.num / x.den := (Rat.num_div_den x).symm
      simp only [elt, hs]
      push_cast
      rw [← hfdef]
      conv_rhs => rw [hx]
      have hden0 : (x.den : ℚ) ≠ 0 := by exact_mod_cast x.pos.ne'
      field_simp
      rw [hcq]
      linear_combination (↑x.num * ↑x.den * ↑c * ↑d * ↑x.den * ↑c) * hσ2
  have hcard : #G ≤ #(folner N ∩ (folner N).image (x + ·)) := by
    rw [← card_image_of_injOn ((elt_injOn N).mono (by exact_mod_cast hGsub))]
    exact card_le_card_inter_image (add_right_injective x)
      (image_subset_image hGsub) hmap
  have hcardG : (#G : ℝ) ≥ 2 * #(nN N).divisors * ((lN N : ℝ) - 2 * M) := by
    rw [hG, card_product, card_product, Int.card_Ico]
    have : #({1, -1} : Finset ℤ) = 2 := by decide
    rw [this]
    push_cast
    have h := Int.self_le_toNat (lN N - M - M)
    have h' : ((lN N - M - M : ℤ) : ℝ) ≤ ((lN N - M - M).toNat : ℝ) := by exact_mod_cast h
    push_cast at h'
    have : (0 : ℝ) ≤ 2 * #(nN N).divisors := by positivity
    nlinarith
  have hFpos : (0 : ℝ) < #(folner N) := by exact_mod_cast (folner_nonempty N).card_pos
  refine le_trans ?_ (div_le_div_of_nonneg_right (a := (#G : ℝ)) (by exact_mod_cast hcard)
    hFpos.le)
  rw [le_div_iff₀ hFpos, card_folner_real]
  have hL : (lN N : ℝ) = (N + 1) * f * nN N := by simp [lN, hfdef]
  have hMr : (M : ℝ) = |(x.num : ℝ)| * f * nN N := by simp [hM]
  have hN1 : (0 : ℝ) < N + 1 := by positivity
  have e : (1 - 2 * |(x.num : ℝ)| / (N + 1)) * (2 * #(nN N).divisors * (lN N : ℝ)) =
      2 * #(nN N).divisors * ((lN N : ℝ) - 2 * M) := by
    rw [hL, hMr]
    field_simp
  rw [e]
  linarith

theorem add_invariant (x : ℚ) :
    Tendsto (fun N => (#(folner N ∩ (folner N).image (x + ·)) : ℝ) / #(folner N))
      atTop (𝓝 1) := by
  refine tendsto_ratio_of_lower (g := fun N : ℕ => 1 - 2 * |(x.num : ℝ)| / (N + 1)) ?_ ?_
  · have h : Tendsto (fun N : ℕ => 2 * |(x.num : ℝ)| / ((N : ℝ) + 1)) atTop (𝓝 0) :=
      tendsto_const_nhds.div_atTop
        (tendsto_atTop_add_const_right _ 1 tendsto_natCast_atTop_atTop)
    simpa using (tendsto_const_nhds (x := (1 : ℝ))).sub h
  · filter_upwards [eventually_ge_atTop x.den] with N hN
    exact add_ratio_ge x hN

/-! ## Multiplicative invariance -/

/-- The multiplicative invariance property of `F` for a single `x`. -/
def MulGood (F : ℕ → Finset ℚ) (x : ℚ) : Prop :=
  Tendsto (fun N => (#(F N ∩ (F N).image (x * ·)) : ℝ) / #(F N)) atTop (𝓝 1)

lemma MulGood.mul {F : ℕ → Finset ℚ} (hF : ∀ N, (F N).Nonempty) {x y : ℚ} (hx0 : x ≠ 0)
    (hx : MulGood F x) (hy : MulGood F y) : MulGood F (x * y) := by
  refine tendsto_ratio_of_lower (g := fun N =>
    (#(F N ∩ (F N).image (x * ·)) : ℝ) / #(F N) + (#(F N ∩ (F N).image (y * ·)) : ℝ) / #(F N) - 1)
    ?_ (Eventually.of_forall fun N => ?_)
  · simpa using (hx.add hy).sub_const 1
  · have hc : (0 : ℝ) < #(F N) := by exact_mod_cast (hF N).card_pos
    have h := card_inter_image_comp (F N) (y * ·) (mul_right_injective₀ hx0) (f := (x * ·))
    have e : ((x * ·) ∘ (y * ·)) = ((x * y) * ·) := funext fun z => (mul_assoc x y z).symm
    rw [e] at h
    have h' := (Nat.cast_le (α := ℝ)).2 h
    push_cast at h'
    rw [← add_div, div_sub_one hc.ne', div_le_div_iff_of_pos_right hc]
    linarith

lemma MulGood.inv {F : ℕ → Finset ℚ} {x : ℚ} (hx0 : x ≠ 0) (hx : MulGood F x) :
    MulGood F x⁻¹ := by
  unfold MulGood at hx ⊢
  refine hx.congr fun N => ?_
  rw [card_inter_image_inv (F N) (f := (x * ·)) (g := (x⁻¹ * ·))
    (fun z => by simp [hx0]) (fun z => by simp [hx0])]

lemma mulGood_neg_one : MulGood folner (-1) := by
  refine tendsto_ratio_of_lower (g := fun _ => 1) tendsto_const_nhds
    (Eventually.of_forall fun N => ?_)
  have hFpos : (0 : ℝ) < #(folner N) := by exact_mod_cast (folner_nonempty N).card_pos
  rw [le_div_iff₀ hFpos, one_mul]
  refine Nat.cast_le.2 (card_le_card_inter_image (mul_right_injective₀ (by norm_num))
    subset_rfl fun y hy => ?_)
  obtain ⟨⟨σ, d, k⟩, hi, rfl⟩ := mem_image.1 hy
  obtain ⟨hσ, hd, hk⟩ := mem_idx.1 hi
  refine mem_image.2 ⟨(-σ, d, k), mem_idx.2 ⟨?_, hd, hk⟩, ?_⟩
  · simp only at hσ ⊢
    omega
  · simp only [elt]
    push_cast
    ring

/-- Lower bound for the multiplicative invariance ratio under a prime `p ≤ N`. -/
lemma mul_prime_ratio_ge {p N : ℕ} (hp : p.Prime) (hpN : p ≤ N) :
    1 - 1 / ((N : ℝ) + 1) ≤
      (#(folner N ∩ (folner N).image ((p : ℚ) * ·)) : ℝ) / #(folner N) := by
  set D := (nN N).divisors with hD
  set G : Finset (ℤ × ℕ × ℤ) :=
    ({1, -1} : Finset ℤ) ×ˢ {d ∈ D | p ∣ d} ×ˢ Ico 0 (lN N) with hG
  have hGsub : G ⊆ idx N :=
    product_subset_product_right (product_subset_product_left (filter_subset _ _))
  have hmap : ∀ y ∈ G.image (elt N), (p : ℚ) * y ∈ folner N := by
    intro y hy
    obtain ⟨⟨σ, d, k⟩, hi, rfl⟩ := mem_image.1 hy
    obtain ⟨hσ, hd, hk⟩ := mem_idx.1 (hGsub hi)
    simp only [hG, mem_product, mem_filter] at hi
    obtain ⟨-, ⟨-, e, rfl⟩, -⟩ := hi
    refine mem_image.2 ⟨(σ, e, k), mem_idx.2 ⟨hσ, (dvd_mul_left e p).trans hd, hk⟩, ?_⟩
    have hp0 : (p : ℚ) ≠ 0 := by exact_mod_cast hp.ne_zero
    simp only [elt]
    push_cast
    field_simp
  have hcard : #G ≤ #(folner N ∩ (folner N).image ((p : ℚ) * ·)) := by
    rw [← card_image_of_injOn ((elt_injOn N).mono (by exact_mod_cast hGsub))]
    exact card_le_card_inter_image (mul_right_injective₀ (by exact_mod_cast hp.ne_zero))
      (image_subset_image hGsub) hmap
  have hcnt := card_divisors_not_dvd_mul_le hp (nN_pos N).ne'
    (pow_dvd_pow_of_dvd (Nat.dvd_factorial hp.pos hpN) N : p ^ N ∣ nN N)
  have hsplit := card_filter_add_card_filter_not (s := D) (fun d => p ∣ d)
  have hcntR : (#D : ℝ) - #D / ((N : ℝ) + 1) ≤ #{d ∈ D | p ∣ d} := by
    have h1 : (#{d ∈ D | ¬ p ∣ d} : ℝ) * ((N : ℝ) + 1) ≤ #D := by exact_mod_cast hcnt
    have h2 : (#{d ∈ D | p ∣ d} : ℝ) + #{d ∈ D | ¬ p ∣ d} = #D := by exact_mod_cast hsplit
    have h3 : (#{d ∈ D | ¬ p ∣ d} : ℝ) ≤ #D / ((N : ℝ) + 1) := by
      rw [le_div_iff₀ (by positivity)]
      exact h1
    linarith
  have hcardG : (#G : ℝ) = 2 * #{d ∈ D | p ∣ d} * (lN N : ℝ) := by
    rw [hG, card_product, card_product, Int.card_Ico, sub_zero]
    have : #({1, -1} : Finset ℤ) = 2 := by decide
    rw [this]
    have h : (((lN N).toNat : ℕ) : ℝ) = (lN N : ℝ) := by
      rw [← Int.cast_natCast, Int.toNat_of_nonneg (lN_pos N).le]
    push_cast
    rw [h]
    ring
  have hFpos : (0 : ℝ) < #(folner N) := by exact_mod_cast (folner_nonempty N).card_pos
  refine le_trans ?_ (div_le_div_of_nonneg_right (a := (#G : ℝ)) (by exact_mod_cast hcard)
    hFpos.le)
  rw [le_div_iff₀ hFpos, card_folner_real, hcardG]
  have hL : (0 : ℝ) < lN N := by exact_mod_cast lN_pos N
  have e : (1 - 1 / ((N : ℝ) + 1)) * (2 * #D * (lN N : ℝ)) =
      2 * (#D - #D / ((N : ℝ) + 1)) * lN N := by ring
  rw [e]
  gcongr

lemma mulGood_prime {p : ℕ} (hp : p.Prime) : MulGood folner p := by
  refine tendsto_ratio_of_lower (g := fun N : ℕ => 1 - 1 / ((N : ℝ) + 1)) ?_ ?_
  · have h : Tendsto (fun N : ℕ => 1 / ((N : ℝ) + 1)) atTop (𝓝 0) :=
      tendsto_const_nhds.div_atTop
        (tendsto_atTop_add_const_right _ 1 tendsto_natCast_atTop_atTop)
    simpa using (tendsto_const_nhds (x := (1 : ℝ))).sub h
  · filter_upwards [eventually_ge_atTop p] with N hN
    exact mul_prime_ratio_ge hp hN

lemma mulGood_natCast (n : ℕ) (hn : n ≠ 0) : MulGood folner n := by
  induction n using Nat.recOnMul with
  | zero => exact absurd rfl hn
  | one =>
    refine tendsto_ratio_of_lower (g := fun _ => 1) tendsto_const_nhds
      (Eventually.of_forall fun N => ?_)
    have hFpos : (0 : ℝ) < #(folner N) := by exact_mod_cast (folner_nonempty N).card_pos
    simp [hFpos.ne']
  | prime p hp => exact mulGood_prime hp
  | mul a b ha hb =>
    have ha0 : a ≠ 0 := fun h => hn (by simp [h])
    have hb0 : b ≠ 0 := fun h => hn (by simp [h])
    push_cast
    exact (ha ha0).mul folner_nonempty (by exact_mod_cast ha0) (hb hb0)

theorem mul_invariant (x : ℚ) (hx : x ≠ 0) : MulGood folner x := by
  have hden : MulGood folner (x.den : ℚ)⁻¹ :=
    (mulGood_natCast x.den x.pos.ne').inv (by exact_mod_cast x.pos.ne')
  have hnum : MulGood folner (x.num.natAbs : ℚ) :=
    mulGood_natCast _ (Int.natAbs_ne_zero.2 (Rat.num_ne_zero.2 hx))
  have hx' : x = x.num * (x.den : ℚ)⁻¹ := by
    rw [← div_eq_mul_inv, Rat.num_div_den]
  rcases Int.natAbs_eq x.num with h | h
  · rw [hx', h, Int.cast_natCast]
    exact hnum.mul folner_nonempty (by
      exact_mod_cast Int.natAbs_ne_zero.2 (Rat.num_ne_zero.2 hx)) hden
  · rw [hx', h, Int.cast_neg, Int.cast_natCast, neg_eq_neg_one_mul, mul_assoc]
    exact mulGood_neg_one.mul folner_nonempty (by norm_num) (hnum.mul folner_nonempty (by
      exact_mod_cast Int.natAbs_ne_zero.2 (Rat.num_ne_zero.2 hx)) hden)

/-! ## Main results -/

/-- The sequence `folner` is a double Følner sequence in `ℚ`. -/
theorem isDoubleFolner_folner : IsDoubleFolner folner where
  nonempty := folner_nonempty
  add_invariant := add_invariant
  mul_invariant := mul_invariant

/-- A double Følner sequence in `ℚ` exists. -/
theorem exists_isDoubleFolner : ∃ F : ℕ → Finset ℚ, IsDoubleFolner F :=
  ⟨folner, isDoubleFolner_folner⟩

/-- Paper, Theorem \ref{SP:thm:q56}, final statement: Question \ref{SP:q:56} has a negative
answer. It is *not* true that every `A ⊆ ℚ` whose density `d_Φ(A) = lim_N |A ∩ F_N| / |F_N|`
exists and is positive for some double Følner sequence `Φ = (F N)` contains `B + C` and `BC` for
some infinite `B, C ⊆ ℚ`. -/
theorem q56_negative :
    ¬ ∀ A : Set ℚ,
      (∃ F : ℕ → Finset ℚ, IsDoubleFolner F ∧
        ∃ d : ℝ, 0 < d ∧ Tendsto (fun N => relDens (F N) A) atTop (𝓝 d)) →
      ∃ B C : Set ℚ, B.Infinite ∧ C.Infinite ∧ sumset B C ⊆ A ∧ prodset B C ⊆ A := by
  intro h
  obtain ⟨A, -, hA, hno⟩ := theoremN isDoubleFolner_folner
  exact hno (h A ⟨folner, isDoubleFolner_folner, 1 / 2, by norm_num, hA⟩)

end Kmrr25.DoubleFolnerQ

end


==> anc/lean/Kmrr25/KR52.lean <==
import Kmrr25.Basic

/-!
# Unrestricted sums `B + B` and lower Banach density (Kousek–Radić, Question 5.2)

Paper, Section \ref{KR:sec:main}: Theorem \ref{KR:thm:main}, Corollary \ref{KR:cor:main} and
Lemma \ref{KR:lem:rot}.

Let `α` be irrational, `κ > 0` with `κ log 2 ≡ 1/2 (mod 1)`, `0 < δ < 1/4`, `c = 1/2 - 2δ`,
`φ(n) = n α - κ log n`, `E = {n ∈ ℕ : {φ(n)} ∈ [0, c)}` and `A' = (2ℕ - 1) ∪ 2E`
(`E`, `A'` below; `ℕ = {1, 2, …}` in the paper, so `0 ∉ E` is part of the definition).

## Main results

* `lem_rot` : Lemma \ref{KR:lem:rot}, `D_L → 0`, for the discrepancy `D_L` (`discrepancy`)
  defined as in the paper; `rot_uniform` is the same statement in `ε`-form.
* `E_uniform`, `A'_uniform` : Theorem \ref{KR:thm:main}(a), uniform density `c` of `E` and
  uniform density `3/4 - δ` of `A'` (for all `M ∈ ℕ`, in particular for all `M ≥ 1`).
* `banach_densities` : Theorem \ref{KR:thm:main}(a), "in particular":
  `d_*(E) = d^*(E) = 1/2 - 2δ` and `d_*(A') = d^*(A') = 3/4 - δ`.
* `no_BBt` : Theorem \ref{KR:thm:main}(b), for every `t ∈ ℤ` and every infinite `B ⊆ ℕ₀`,
  `B + B + t ⊄ E`.
* `no_BB` : Theorem \ref{KR:thm:main}(c), for every infinite `B ⊆ ℕ`, `B + B ⊄ A'`.
* `main` : Theorem \ref{KR:thm:main}, all three parts together.
* `q52_negative` : Corollary \ref{KR:cor:main}, negative answers to both parts of
  Question 5.2 of Kousek and Radić: a set of positive integers with `d_*(A) > 1/3` containing no
  `B + B + t` (`B` infinite, `t ∈ ℕ`), and a set with `d_*(A) > 2/3` containing no `B + B`.
* `sup_lower_bounds` : Corollary \ref{KR:cor:main}, the lower bounds `≥ 1/2` and `≥ 3/4` for the
  two suprema.

## Definitions and conventions

* Banach densities use the normalisation of Kousek and Radić:
  `d_*(A) = liminf_{N - M → ∞} |A ∩ [M, N]| / (N - M)` and `d^*(A)` the corresponding `limsup`,
  over pairs `(M, N)` of naturals with `M ≥ 1` (`banachFilter`, `banachRatio`,
  `lowerBanachDensity`, `upperBanachDensity`); `Filter.liminf`, `Filter.limsup` in `ℝ`.
* `B + B + t ⊆ E` for `t ∈ ℤ` is expressed as: every `b + b' + t` (`b, b' ∈ B`) is the image in
  `ℤ` of an element of `E`. Sets `B` are subsets of Lean's `ℕ`, which contains `0`; this only
  strengthens the non-existence statements.
* `{x}` is `Int.fract x`.

## Proofs

* Lemma \ref{KR:lem:rot} is proved without Weyl's equidistribution theorem (which is not in
  Mathlib): by Dirichlet's approximation theorem there is `q ≥ 1` with `s = qα - p` small and
  nonzero; with `K = ⌊1/|s|⌋`, an arithmetic progression `x + i s` (`i < K`) meets an interval
  `[a, b)` modulo `1` in `(b - a) K + O(1)` points (`count_AP`, via the identity
  `1[{y} ∈ [a, b)] = ⌊y - a⌋ - ⌊y - b⌋`), so every block `[m, m + qK)` meets it in
  `(b - a) q K + O(q)` points (`rot_superblock`), and long windows are unions of such blocks
  (`S_window`).
* In part (b) the convergent subsequence of `bα mod 1` is replaced by the pigeonhole principle:
  infinitely many `b ∈ B` have `{bα}` in a common interval of length `< η/2`.
* The upper bounds in Corollary \ref{KR:cor:main} (`sup ≤ 1/2`, `sup ≤ 3/4`) are Theorems 1.3 and
  1.2 of Kousek and Radić and are not formalized here.
-/

open Finset Filter Topology

noncomputable section

namespace Kmrr25.KR52

/-! ## Counting an arithmetic progression with small step in an interval mod `1` -/

/-- The indicator `1[{y} ∈ [a, b)]`, as a real number. -/
def ind (a b y : ℝ) : ℝ := by
  classical
  exact if Int.fract y ∈ Set.Ico a b then 1 else 0

lemma ind_nonneg (a b y : ℝ) : 0 ≤ ind a b y := by
  unfold ind; split_ifs <;> norm_num

lemma ind_le_one (a b y : ℝ) : ind a b y ≤ 1 := by
  unfold ind; split_ifs <;> norm_num

lemma ind_add_int (a b y : ℝ) (n : ℤ) : ind a b (y + n) = ind a b y := by
  simp only [ind, Int.fract_add_intCast]

/-- For `0 ≤ a ≤ 1`: `⌊y - a⌋ = ⌊y⌋` if `a ≤ {y}`, and `⌊y - a⌋ = ⌊y⌋ - 1` otherwise. -/
lemma floor_sub_eq {y a : ℝ} (ha : 0 ≤ a) (ha1 : a ≤ 1) :
    ⌊y - a⌋ = ⌊y⌋ - (if a ≤ Int.fract y then 0 else 1) := by
  have h1 := Int.fract_nonneg y
  have h2 := Int.fract_lt_one y
  have e := Int.floor_add_fract y
  rw [Int.floor_eq_iff]
  split_ifs with h <;> push_cast <;> constructor <;> linarith

/-- For `0 ≤ a ≤ b ≤ 1`: `1[{y} ∈ [a, b)] = ⌊y - a⌋ - ⌊y - b⌋`. -/
lemma ind_eq_floor {a b : ℝ} (ha : 0 ≤ a) (hab : a ≤ b) (hb : b ≤ 1) (y : ℝ) :
    ind a b y = ((⌊y - a⌋ - ⌊y - b⌋ : ℤ) : ℝ) := by
  rw [floor_sub_eq ha (hab.trans hb), floor_sub_eq (ha.trans hab) hb]
  unfold ind
  simp only [Set.mem_Ico]
  by_cases h1 : a ≤ Int.fract y <;> by_cases h2 : b ≤ Int.fract y
  · rw [if_neg (fun h => absurd h.2 (not_lt.2 h2)), if_pos h1, if_pos h2]; simp
  · rw [if_pos ⟨h1, lt_of_not_ge h2⟩, if_pos h1, if_neg h2]; simp
  · exact absurd (hab.trans h2) h1
  · rw [if_neg (fun h => h1 h.1), if_neg h1, if_neg h2]; simp

/-- `P K s u = Σ_{i<K} ⌊u + i s⌋`. -/
def P (K : ℕ) (s u : ℝ) : ℤ := ∑ i ∈ range K, ⌊u + i * s⌋

lemma P_mono (K : ℕ) (s : ℝ) {u v : ℝ} (h : u ≤ v) : P K s u ≤ P K s v :=
  sum_le_sum fun i _ => Int.floor_mono (by linarith)

lemma P_add_one (K : ℕ) (s u : ℝ) : P K s (u + 1) = P K s u + K := by
  simp only [P]
  rw [show ((K : ℤ)) = ∑ i ∈ range K, (1 : ℤ) by simp, ← sum_add_distrib]
  refine sum_congr rfl fun i _ => ?_
  rw [show u + 1 + i * s = (u + i * s) + 1 by ring, Int.floor_add_one]

lemma P_step {K : ℕ} {s : ℝ} (hK : K * s ≤ 1) (u : ℝ) : P K s (u + s) ≤ P K s u + 1 := by
  have h : P K s (u + s) - P K s u = ⌊u + K * s⌋ - ⌊u⌋ := by
    have := Finset.sum_range_sub (fun i : ℕ => ⌊u + i * s⌋) K
    simp only [Nat.cast_zero, zero_mul, add_zero] at this
    rw [← this, P, P, ← sum_sub_distrib]
    refine sum_congr rfl fun i _ => ?_
    push_cast
    rw [show u + s + i * s = u + (i + 1) * s by ring]
  have h2 : ⌊u + K * s⌋ ≤ ⌊u⌋ + 1 := by
    rw [← Int.floor_add_one]; exact Int.floor_mono (by linarith)
  linarith

lemma P_add_nsmul {K : ℕ} {s : ℝ} (hK : K * s ≤ 1) (u : ℝ) (m : ℕ) :
    P K s (u + m * s) ≤ P K s u + m := by
  induction m with
  | zero => simp
  | succ m ih =>
    have := P_step hK (u + m * s)
    rw [show u + m * s + s = u + ((m + 1 : ℕ) : ℝ) * s by push_cast; ring] at this
    push_cast at this ⊢
    linarith

lemma P_sub_le {K : ℕ} {s : ℝ} (hs : 0 < s) (hK : K * s ≤ 1) {u v : ℝ} (h : v ≤ u) :
    ((P K s u - P K s v : ℤ) : ℝ) ≤ (u - v) / s + 1 := by
  set m := ⌈(u - v) / s⌉₊ with hm
  have h0 : 0 ≤ (u - v) / s := div_nonneg (by linarith) hs.le
  have h1 : (u - v) / s ≤ m := Nat.le_ceil _
  have h2 : (m : ℝ) < (u - v) / s + 1 := Nat.ceil_lt_add_one h0
  have h3 : u ≤ v + m * s := by
    rw [div_le_iff₀ hs] at h1; linarith
  have h4 := (P_mono K s h3).trans (P_add_nsmul hK v m)
  have h5 : ((P K s u : ℤ) : ℝ) ≤ P K s v + m := by exact_mod_cast h4
  push_cast
  linarith

lemma P_sub_ge {K : ℕ} {s : ℝ} (hs : 0 < s) (hK : K * s ≤ 1) (hK' : 1 < (K + 1) * s)
    {u v : ℝ} (h1 : u ≤ v + 1) :
    (u - v) / s - 2 ≤ ((P K s u - P K s v : ℤ) : ℝ) := by
  have h2 := P_sub_le hs hK h1
  rw [P_add_one] at h2
  push_cast at h2 ⊢
  have h3 : 1 / s < K + 1 := by rw [div_lt_iff₀ hs]; linarith
  have e : (v + 1 - u) / s = 1 / s - (u - v) / s := by ring
  rw [e] at h2
  linarith

/-- An arithmetic progression `x + i s` (`i < K`) with step `0 < s`, `K s ≤ 1 < (K + 1) s`,
meets every interval `[a, b) ⊆ [0, 1]` modulo `1` in `(b - a) K + O(1)` points. -/
lemma count_AP_pos {K : ℕ} {s : ℝ} (hs : 0 < s) (hK : K * s ≤ 1) (hK' : 1 < (K + 1) * s)
    (x : ℝ) {a b : ℝ} (ha : 0 ≤ a) (hab : a ≤ b) (hb : b ≤ 1) :
    |∑ i ∈ range K, ind a b (x + i * s) - (b - a) * K| ≤ 2 := by
  have e : ∑ i ∈ range K, ind a b (x + i * s) = ((P K s (x - a) - P K s (x - b) : ℤ) : ℝ) := by
    simp only [P, ind_eq_floor ha hab hb]
    push_cast
    rw [← sum_sub_distrib]
    refine sum_congr rfl fun i _ => ?_
    rw [show x + i * s - a = x - a + i * s by ring, show x + i * s - b = x - b + i * s by ring]
  rw [e]
  have hup := P_sub_le hs hK (show x - b ≤ x - a by linarith)
  have hlo := P_sub_ge hs hK hK' (u := x - a) (v := x - b) (by linarith)
  have e2 : x - a - (x - b) = b - a := by ring
  rw [e2] at hup hlo
  have h3 : (b - a) * K ≤ (b - a) / s := by
    rw [le_div_iff₀ hs]; nlinarith
  have h4 : (b - a) / s ≤ (b - a) * K + 1 := by
    rw [div_le_iff₀ hs]; nlinarith
  rw [abs_le]
  constructor <;> linarith

/-- The same count for a step `s ≠ 0` of either sign, with `K |s| ≤ 1 < (K + 1) |s|`. -/
lemma count_AP {K : ℕ} {s : ℝ} (hs : s ≠ 0) (hK : K * |s| ≤ 1) (hK' : 1 < (K + 1) * |s|)
    (x : ℝ) {a b : ℝ} (ha : 0 ≤ a) (hab : a ≤ b) (hb : b ≤ 1) :
    |∑ i ∈ range K, ind a b (x + i * s) - (b - a) * K| ≤ 2 := by
  rcases lt_or_gt_of_ne hs with hneg | hpos
  · rw [abs_of_neg hneg] at hK hK'
    have h := count_AP_pos (neg_pos.2 hneg) hK hK' (x + (K - 1) * s) ha hab hb
    have e : ∑ i ∈ range K, ind a b (x + ((K : ℝ) - 1) * s + i * -s) =
        ∑ i ∈ range K, ind a b (x + i * s) := by
      rw [← Finset.sum_range_reflect]
      refine sum_congr rfl fun j hj => ?_
      have hj' := mem_range.1 hj
      have e1 : K - 1 - j + j + 1 = K := by omega
      have e2 : ((K - 1 - j : ℕ) : ℝ) + j + 1 = K := by exact_mod_cast e1
      congr 1
      have : ((K - 1 - j : ℕ) : ℝ) = K - 1 - j := by linarith
      rw [this]
      ring
    rwa [e] at h
  · rw [abs_of_pos hpos] at hK hK'
    exact count_AP_pos hpos hK hK' x ha hab hb

/-! ## Windows and blocks -/

/-- The window sum `S f M H = Σ_{0 ≤ n < H} f (M + n) = Σ_{M ≤ n < M + H} f n`. -/
def S (f : ℕ → ℝ) (M H : ℕ) : ℝ := ∑ n ∈ range H, f (M + n)

lemma S_add (f : ℕ → ℝ) (M H₁ H₂ : ℕ) : S f M (H₁ + H₂) = S f M H₁ + S f (M + H₁) H₂ := by
  simp only [S, sum_range_add, add_assoc]

lemma S_bounds {f : ℕ → ℝ} (hf : ∀ n, 0 ≤ f n ∧ f n ≤ 1) (M H : ℕ) :
    0 ≤ S f M H ∧ S f M H ≤ H := by
  refine ⟨sum_nonneg fun n _ => (hf _).1, ?_⟩
  have := sum_le_sum fun n (_ : n ∈ range H) => (hf (M + n)).2
  simpa [S] using this

lemma S_blocks {f : ℕ → ℝ} {c e : ℝ} {L m₀ : ℕ}
    (hblock : ∀ m, m₀ ≤ m → |S f m L - c * L| ≤ e * L) (k : ℕ) :
    ∀ m, m₀ ≤ m → |S f m (k * L) - c * (k * L)| ≤ k * (e * L) := by
  induction k with
  | zero => intro m _; simp [S]
  | succ k ih =>
    intro m hm
    rw [show (k + 1) * L = k * L + L by ring, S_add]
    have h1 := ih m hm
    have h2 := hblock (m + k * L) (by omega)
    rw [show S f m (k * L) + S f (m + k * L) L - c * (((k + 1 : ℕ) : ℝ) * L) =
        (S f m (k * L) - c * (k * L)) + (S f (m + k * L) L - c * L) by push_cast; ring]
    calc _ ≤ |S f m (k * L) - c * (k * L)| + |S f (m + k * L) L - c * L| :=
          abs_add_le _ _
      _ ≤ k * (e * L) + e * L := add_le_add h1 h2
      _ = ((k + 1 : ℕ) : ℝ) * (e * L) := by push_cast; ring

/-- Uniformity on blocks of a fixed length `L` (from a point `m₀` on) gives uniformity on all
long windows: if `0 ≤ f ≤ 1`, `0 ≤ c ≤ 1` and `|S f m L - c L| ≤ e L` for all `m ≥ m₀`, then
`|S f M H - c H| ≤ e H + L + m₀` for all `M` and all `H ≥ m₀`. -/
lemma S_window {f : ℕ → ℝ} (hf : ∀ n, 0 ≤ f n ∧ f n ≤ 1) {c e : ℝ} (hc0 : 0 ≤ c)
    (hc1 : c ≤ 1) (he : 0 ≤ e) {L m₀ : ℕ} (hL : 0 < L)
    (hblock : ∀ m, m₀ ≤ m → |S f m L - c * L| ≤ e * L) (M H : ℕ) (hH : m₀ ≤ H) :
    |S f M H - c * H| ≤ e * H + L + m₀ := by
  obtain ⟨H', rfl⟩ : ∃ H', H = m₀ + H' := ⟨H - m₀, by omega⟩
  have hdm := Nat.div_add_mod H' L
  set k := H' / L
  set r := H' % L
  have hr : r < L := Nat.mod_lt _ hL
  rw [← hdm, S_add, S_add]
  have h1 := S_bounds hf M m₀
  have h3 := S_bounds hf (M + m₀ + L * k) r
  have h2 := S_blocks hblock k (M + m₀) (by omega)
  rw [show k * L = L * k by ring] at h2
  have hrL : (r : ℝ) ≤ L := by exact_mod_cast hr.le
  have hkL : ((L * k : ℕ) : ℝ) ≤ ((m₀ + (L * k + r) : ℕ) : ℝ) := by
    exact_mod_cast (show L * k ≤ m₀ + (L * k + r) by omega)
  have hkL' : (k : ℝ) * (e * L) = e * ((L * k : ℕ) : ℝ) := by push_cast; ring
  rw [hkL'] at h2
  have h4 : e * ((L * k : ℕ) : ℝ) ≤ e * ((m₀ + (L * k + r) : ℕ) : ℝ) :=
    mul_le_mul_of_nonneg_left hkL he
  have hab := abs_le.1 h2
  have hc' : c * (m₀ : ℝ) ≤ m₀ := by nlinarith [(Nat.cast_nonneg m₀ : (0 : ℝ) ≤ m₀)]
  have hcr : c * (r : ℝ) ≤ r := by nlinarith [(Nat.cast_nonneg r : (0 : ℝ) ≤ r)]
  have hc'' : 0 ≤ c * (m₀ : ℝ) := by positivity
  have hcr' : 0 ≤ c * (r : ℝ) := by positivity
  rw [abs_le]
  push_cast at hab h1 h3 h4 ⊢
  constructor <;> nlinarith

/-- Splitting `[0, qK)` into the `q` residue classes modulo `q`. -/
lemma sum_range_mul (g : ℕ → ℝ) (q K : ℕ) :
    ∑ j ∈ range (q * K), g j = ∑ r ∈ range q, ∑ i ∈ range K, g (r + i * q) := by
  induction K with
  | zero => simp
  | succ K ih =>
    rw [show q * (K + 1) = q * K + q by ring, sum_range_add, ih]
    simp only [sum_range_succ, sum_add_distrib]
    congr 1
    refine sum_congr rfl fun r _ => ?_
    rw [add_comm (q * K) r, mul_comm q K]

/-- A super-block `[0, qK)` of the rotation by `α`, where `s = qα - p` and
`K |s| ≤ 1 < (K + 1) |s|`, meets each interval `[a, b) ⊆ [0, 1]` modulo `1` in
`(b - a) q K + O(q)` points, uniformly in the phase `γ`. -/
lemma rot_superblock {α : ℝ} {q : ℕ} {p : ℤ} {s : ℝ} (hs : s = q * α - p) (hs0 : s ≠ 0)
    {K : ℕ} (hK : K * |s| ≤ 1) (hK' : 1 < (K + 1) * |s|) (γ : ℝ) {a b : ℝ} (ha : 0 ≤ a)
    (hab : a ≤ b) (hb : b ≤ 1) :
    |∑ j ∈ range (q * K), ind a b (j * α + γ) - (b - a) * (q * K)| ≤ 2 * q := by
  rw [sum_range_mul]
  have hinner : ∀ r ∈ range q, ∑ i ∈ range K, ind a b (((r + i * q : ℕ) : ℝ) * α + γ) =
      ∑ i ∈ range K, ind a b ((r * α + γ) + i * s) := by
    intro r _
    refine sum_congr rfl fun i _ => ?_
    rw [← ind_add_int a b (r * α + γ + i * s) (i * p)]
    congr 1
    rw [hs]
    push_cast
    ring
  rw [sum_congr rfl hinner]
  have e : (b - a) * ((q : ℝ) * K) = ∑ r ∈ range q, (b - a) * K := by
    rw [sum_const, card_range, nsmul_eq_mul]; ring
  rw [e, ← sum_sub_distrib]
  refine (abs_sum_le_sum_abs _ _).trans ?_
  calc _ ≤ ∑ r ∈ range q, (2 : ℝ) :=
        sum_le_sum fun r _ => count_AP hs0 hK hK' _ ha hab hb
    _ = 2 * q := by rw [sum_const, card_range, nsmul_eq_mul]; ring

/-! ## Lemma \ref{KR:lem:rot}: uniform distribution of an irrational rotation -/

/-- Paper, Lemma \ref{KR:lem:rot}, in `ε`-form: for irrational `α`, the number of
`0 ≤ j < L` with `{jα + γ} ∈ [a, b)` is `(b - a) L + o(L)`, uniformly in `γ ∈ ℝ` and
`0 ≤ a ≤ b ≤ 1`. -/
theorem rot_uniform {α : ℝ} (hα : Irrational α) {ε : ℝ} (hε : 0 < ε) :
    ∃ L₀ : ℕ, ∀ L, L₀ ≤ L → ∀ γ a b : ℝ, 0 ≤ a → a ≤ b → b ≤ 1 →
      |∑ j ∈ range L, ind a b (j * α + γ) - (b - a) * L| ≤ ε * L := by
  set n : ℕ := ⌈4 / ε⌉₊ + 1 with hn
  have hn0 : 0 < n := by omega
  have hn4 : 4 / ε < n := by
    rw [hn]; push_cast; linarith [Nat.le_ceil (4 / ε)]
  obtain ⟨q, hq, -, hqs⟩ := Real.exists_nat_abs_mul_sub_round_le α hn0
  set s : ℝ := q * α - round ((q : ℝ) * α) with hs
  have hs0 : s ≠ 0 := by
    intro h
    exact (hα.natCast_mul hq.ne').ne_int (round ((q : ℝ) * α)) (by linarith)
  have hsabs : 0 < |s| := abs_pos.2 hs0
  set K : ℕ := ⌊1 / |s|⌋₊ with hKdef
  have hK1 : (K : ℝ) ≤ 1 / |s| := Nat.floor_le (by positivity)
  have hK2 : 1 / |s| < K + 1 := Nat.lt_floor_add_one _
  have hK : K * |s| ≤ 1 := by rwa [le_div_iff₀ hsabs] at hK1
  have hK' : 1 < (K + 1) * |s| := by rwa [div_lt_iff₀ hsabs] at hK2
  have hKn : (n : ℝ) + 1 ≤ 1 / |s| := by
    rw [le_div_iff₀ hsabs]
    rw [le_div_iff₀ (by positivity)] at hqs
    linarith
  have hKn' : (n : ℝ) ≤ K := by
    have : n + 1 ≤ ⌊1 / |s|⌋₊ + 1 := by
      have := Nat.le_floor (show ((n + 1 : ℕ) : ℝ) ≤ 1 / |s| by push_cast; exact hKn)
      omega
    have : n ≤ K := by omega
    exact_mod_cast this
  have hεK : 4 ≤ ε * K := by
    have := (div_lt_iff₀ hε).1 hn4
    nlinarith
  have hKpos : 0 < K := by
    have : (0 : ℝ) < K := by nlinarith
    exact_mod_cast this
  set Lb := q * K with hLb
  have hLb0 : 0 < Lb := Nat.mul_pos hq hKpos
  refine ⟨⌈2 * Lb / ε⌉₊, fun L hL γ a b ha hab hb => ?_⟩
  set f : ℕ → ℝ := fun j => ind a b (j * α + γ) with hf
  have hf01 : ∀ j, 0 ≤ f j ∧ f j ≤ 1 := fun j => ⟨ind_nonneg _ _ _, ind_le_one _ _ _⟩
  have hblock : ∀ m, 0 ≤ m → |S f m Lb - (b - a) * Lb| ≤ ε / 2 * Lb := by
    intro m _
    have h := rot_superblock (α := α) (q := q) (p := round ((q : ℝ) * α)) hs hs0 hK hK'
      (γ + m * α) ha hab hb
    have e : S f m Lb = ∑ j ∈ range (q * K), ind a b (j * α + (γ + m * α)) := by
      simp only [S, hf]
      refine sum_congr rfl fun j _ => ?_
      push_cast; ring_nf
    rw [e, hLb]
    push_cast
    refine h.trans ?_
    have hq0 : (0 : ℝ) < q := by exact_mod_cast hq
    nlinarith
  have hw := S_window hf01 (sub_nonneg.2 hab) (by linarith) (by positivity) hLb0 hblock 0 L
    (Nat.zero_le _)
  have e : ∑ j ∈ range L, ind a b (j * α + γ) = S f 0 L := by simp [S, hf]
  rw [e]
  refine hw.trans ?_
  have hL' : 2 * Lb / ε ≤ L := (Nat.le_ceil _).trans (by exact_mod_cast hL)
  rw [div_le_iff₀ hε] at hL'
  push_cast
  linarith

/-- The discrepancy
`D_L = sup_{γ ∈ ℝ} sup_{0 ≤ a ≤ b ≤ 1} (1/L) |#{0 ≤ j < L : {jα + γ} ∈ [a, b)} - (b - a) L|`. -/
def discrepancy (α : ℝ) (L : ℕ) : ℝ := by
  classical
  exact ⨆ (γ : ℝ) (a : ℝ) (b : ℝ) (_ : 0 ≤ a ∧ a ≤ b ∧ b ≤ 1),
    |((((range L).filter fun j : ℕ => Int.fract ((j : ℝ) * α + γ) ∈ Set.Ico a b).card : ℕ) : ℝ) -
      (b - a) * L| / L

/-- Paper, Lemma \ref{KR:lem:rot}: for irrational `α`, `D_L → 0` as `L → ∞`. -/
theorem lem_rot {α : ℝ} (hα : Irrational α) : Tendsto (discrepancy α) atTop (𝓝 0) := by
  have key : ∀ ε > 0, ∀ᶠ L in atTop, discrepancy α L ≤ ε := by
    intro ε hε
    obtain ⟨L₀, hL₀⟩ := rot_uniform hα hε
    filter_upwards [eventually_ge_atTop (max L₀ 1)] with L hL
    have hLpos : (0 : ℝ) < L := by exact_mod_cast (show 0 < L by omega)
    unfold discrepancy
    refine Real.iSup_le (fun γ => Real.iSup_le (fun a => Real.iSup_le (fun b =>
      Real.iSup_le (fun h => ?_) hε.le) hε.le) hε.le) hε.le
    rw [div_le_iff₀ hLpos]
    have hc := hL₀ L (le_of_max_le_left hL) γ a b h.1 h.2.1 h.2.2
    have e : ((((range L).filter fun j : ℕ => Int.fract ((j : ℝ) * α + γ) ∈ Set.Ico a b).card : ℕ) : ℝ) =
        ∑ j ∈ range L, ind a b (j * α + γ) := by
      rw [card_filter]; push_cast; rfl
    rw [e]
    exact hc
  have hnn : ∀ L, 0 ≤ discrepancy α L := fun L => by
    unfold discrepancy
    exact Real.iSup_nonneg fun γ => Real.iSup_nonneg fun a => Real.iSup_nonneg fun b =>
      Real.iSup_nonneg fun _ => by positivity
  rw [tendsto_order]
  refine ⟨fun a ha => Eventually.of_forall fun L => lt_of_lt_of_le ha (hnn L), fun a ha => ?_⟩
  filter_upwards [key (a / 2) (by positivity)] with L hL
  linarith

/-! ## The sets `E` and `A'` -/

/-- `φ(n) = n α - κ log n`. -/
def φ (α κ : ℝ) (n : ℕ) : ℝ := n * α - κ * Real.log n

/-- `E = {n ∈ ℕ : {φ(n)} ∈ [0, c)}`, where `c = 1/2 - 2δ` and `ℕ = {1, 2, …}`. -/
def E (α κ δ : ℝ) : Set ℕ := {n | 0 < n ∧ Int.fract (φ α κ n) ∈ Set.Ico 0 (1 / 2 - 2 * δ)}

/-- `A' = (2ℕ - 1) ∪ 2E`: the odd positive integers together with the numbers `2m`, `m ∈ E`. -/
def A' (α κ δ : ℝ) : Set ℕ := {n | Odd n} ∪ {n | ∃ m ∈ E α κ δ, n = 2 * m}

lemma pos_of_mem_E {α κ δ : ℝ} {n : ℕ} (h : n ∈ E α κ δ) : 0 < n := h.1

lemma pos_of_mem_A' {α κ δ : ℝ} {n : ℕ} (h : n ∈ A' α κ δ) : 0 < n := by
  rcases h with ⟨k, rfl⟩ | ⟨m, hm, rfl⟩
  · omega
  · have := hm.1; omega

/-- The indicator function of `A ⊆ ℕ`, as a real function. -/
def indN (A : Set ℕ) (n : ℕ) : ℝ := by
  classical
  exact if n ∈ A then 1 else 0

lemma indN_bounds (A : Set ℕ) (n : ℕ) : 0 ≤ indN A n ∧ indN A n ≤ 1 := by
  unfold indN; split_ifs <;> norm_num

/-- `|A ∩ [M, M + H)| = Σ_{M ≤ n < M + H} 1_A(n)`. -/
lemma ncard_Ico_eq_S (A : Set ℕ) (M H : ℕ) :
    ((A ∩ Set.Ico M (M + H)).ncard : ℝ) = S (indN A) M H := by
  classical
  have e : A ∩ Set.Ico M (M + H) = ↑((Finset.Ico M (M + H)).filter (· ∈ A)) := by
    ext n; simp [and_comm]
  rw [e, Set.ncard_coe_finset, card_filter, Finset.sum_Ico_eq_sum_range,
    show M + H - M = H by omega]
  push_cast
  rfl

/-- `fract (w + e) = fract w + e` when `0 ≤ fract w + e < 1`. -/
lemma fract_add_eq {w e : ℝ} (h0 : 0 ≤ Int.fract w + e) (h1 : Int.fract w + e < 1) :
    Int.fract (w + e) = Int.fract w + e :=
  Int.fract_eq_iff.2 ⟨h0, h1, ⌊w⌋, by rw [← Int.self_sub_fract]; ring⟩

/-- For `0 ≤ η < e` and `c + e ≤ 1`:
`{y} ∈ [e, c) ⟹ {y - η} ∈ [0, c) ⟹ {y} ∈ [0, c + e)`. -/
lemma fract_sandwich {y η e c : ℝ} (hη0 : 0 ≤ η) (hηe : η < e) (hce : c + e ≤ 1) :
    (Int.fract y ∈ Set.Ico e c → Int.fract (y - η) ∈ Set.Ico 0 c) ∧
      (Int.fract (y - η) ∈ Set.Ico 0 c → Int.fract y ∈ Set.Ico 0 (c + e)) := by
  constructor
  · rintro ⟨h1, h2⟩
    have := Int.fract_lt_one y
    rw [sub_eq_add_neg, fract_add_eq (by linarith) (by linarith)]
    constructor <;> linarith
  · rintro ⟨h1, h2⟩
    have e1 : y = (y - η) + η := by ring
    rw [e1, fract_add_eq (by linarith) (by linarith)]
    constructor <;> linarith

lemma ite_le_ite_of_imp {P Q : Prop} [Decidable P] [Decidable Q] (h : P → Q) :
    (if P then (1 : ℝ) else 0) ≤ if Q then 1 else 0 := by
  by_cases hP : P
  · rw [if_pos hP, if_pos (h hP)]
  · rw [if_neg hP]; split_ifs <;> norm_num

/-! ## Theorem \ref{KR:thm:main}(a): uniform density -/

/-- Uniform density of `E` (window-sum form). -/
lemma E_uniform_S {α κ δ : ℝ} (hα : Irrational α) (hκ : 0 < κ) (hδ : 0 < δ) (hδ' : δ < 1 / 4)
    {ε : ℝ} (hε : 0 < ε) :
    ∃ H₀ : ℕ, ∀ M H : ℕ, H₀ ≤ H →
      |S (indN (E α κ δ)) M H - (1 / 2 - 2 * δ) * H| ≤ ε * H := by
  classical
  set c := 1 / 2 - 2 * δ with hc
  have hc0 : 0 < c := by rw [hc]; linarith
  have hc1 : c < 1 / 2 := by rw [hc]; linarith
  set e := min ε c / 4 with he
  have he0 : 0 < e := by rw [he]; exact div_pos (lt_min hε hc0) (by norm_num)
  have hec : e ≤ c := by rw [he]; linarith [min_le_right ε c]
  have heε : e ≤ ε / 4 := by rw [he]; linarith [min_le_left ε c]
  have hce : c + e ≤ 1 := by linarith
  obtain ⟨L₀, hL₀⟩ := rot_uniform hα he0
  set L := max L₀ 1 with hLdef
  have hL : 0 < L := by omega
  set m₀ := ⌈κ * L / e⌉₊ + 1 with hm₀
  set f := indN (E α κ δ) with hf
  have hblock : ∀ m, m₀ ≤ m → |S f m L - c * L| ≤ (2 * e) * L := by
    intro m hm
    set γ := m * α - κ * Real.log m with hγ
    have hm0 : (0 : ℝ) < m := by exact_mod_cast (show 0 < m by omega)
    have hmκ : κ * L < e * m := by
      have h1 : κ * L / e < m := by
        have := Nat.le_ceil (κ * L / e)
        have h2 : ((⌈κ * L / e⌉₊ + 1 : ℕ) : ℝ) ≤ m := by exact_mod_cast hm
        push_cast at h2
        linarith
      rwa [div_lt_iff₀ he0, mul_comm (m : ℝ) e] at h1
    have hpt : ∀ j ∈ range L, ind e c (j * α + γ) ≤ f (m + j) ∧
        f (m + j) ≤ ind 0 (c + e) (j * α + γ) := by
      intro j hj
      have hjL : (j : ℝ) ≤ L := by exact_mod_cast (mem_range.1 hj).le
      set η := κ * (Real.log ((m : ℝ) + j) - Real.log m) with hη
      have hmj : (0 : ℝ) < m + j := by positivity
      have hlog : Real.log ((m : ℝ) + j) - Real.log m ≤ j / m := by
        rw [← Real.log_div hmj.ne' hm0.ne']
        have := Real.log_le_sub_one_of_pos (div_pos hmj hm0)
        have e1 : ((m : ℝ) + j) / m - 1 = j / m := by field_simp; ring
        linarith
      have hη0 : 0 ≤ η :=
        mul_nonneg hκ.le (sub_nonneg.2 (Real.log_le_log hm0 (by linarith)))
      have hηe : η < e := by
        have h1 : η ≤ κ * (j / m) := mul_le_mul_of_nonneg_left hlog hκ.le
        have h2 : κ * (j / m) ≤ κ * L / m := by
          rw [mul_div_assoc']
          exact div_le_div_of_nonneg_right (mul_le_mul_of_nonneg_left hjL hκ.le) hm0.le
        have h3 : κ * L / m < e := by rw [div_lt_iff₀ hm0]; linarith
        linarith
      have hφ : φ α κ (m + j) = (j * α + γ) - η := by
        simp only [φ, hγ, hη]; push_cast; ring
      have hmemE : (m + j) ∈ E α κ δ ↔ Int.fract (φ α κ (m + j)) ∈ Set.Ico 0 c :=
        ⟨fun h => h.2, fun h => ⟨by omega, h⟩⟩
      obtain ⟨s1, s2⟩ := fract_sandwich (y := j * α + γ) hη0 hηe hce
      rw [hφ] at hmemE
      constructor
      · simp only [ind, hf, indN]
        exact ite_le_ite_of_imp fun h => hmemE.2 (s1 h)
      · simp only [ind, hf, indN]
        exact ite_le_ite_of_imp fun h => s2 (hmemE.1 h)
    have hlo := hL₀ L (le_max_left _ _) γ e c he0.le hec (by linarith)
    have hhi := hL₀ L (le_max_left _ _) γ 0 (c + e) le_rfl (by linarith) hce
    have hS : S f m L = ∑ j ∈ range L, f (m + j) := rfl
    have hsum1 : ∑ j ∈ range L, ind e c (j * α + γ) ≤ S f m L := by
      rw [hS]; exact sum_le_sum fun j hj => (hpt j hj).1
    have hsum2 : S f m L ≤ ∑ j ∈ range L, ind 0 (c + e) (j * α + γ) := by
      rw [hS]; exact sum_le_sum fun j hj => (hpt j hj).2
    rw [abs_le] at hlo hhi ⊢
    constructor <;> linarith [hlo.1, hlo.2, hhi.1, hhi.2]
  refine ⟨max m₀ ⌈2 * (L + m₀) / ε⌉₊, fun M H hH => ?_⟩
  have hw := S_window (indN_bounds _) hc0.le (by linarith) (by positivity : (0 : ℝ) ≤ 2 * e) hL
    hblock M H (le_of_max_le_left hH)
  have hH2 : 2 * ((L : ℝ) + m₀) / ε ≤ H :=
    (Nat.le_ceil _).trans (by exact_mod_cast le_of_max_le_right hH)
  rw [div_le_iff₀ hε] at hH2
  have hH0 : (0 : ℝ) ≤ H := Nat.cast_nonneg H
  have : 2 * e * H ≤ ε / 2 * H := by nlinarith
  linarith

lemma indA'_odd (α κ δ : ℝ) (k : ℕ) : indN (A' α κ δ) (2 * k + 1) = 1 := by
  unfold indN
  rw [if_pos (show 2 * k + 1 ∈ A' α κ δ from Or.inl (odd_two_mul_add_one k))]

lemma indA'_even (α κ δ : ℝ) (k : ℕ) : indN (A' α κ δ) (2 * k) = indN (E α κ δ) k := by
  have h : 2 * k ∈ A' α κ δ ↔ k ∈ E α κ δ := by
    constructor
    · rintro (⟨r, hr⟩ | ⟨m, hm, hm2⟩)
      · omega
      · have : m = k := by omega
        rwa [← this]
    · intro hk
      exact Or.inr ⟨k, hk, rfl⟩
  unfold indN
  by_cases hk : k ∈ E α κ δ
  · rw [if_pos hk, if_pos (h.2 hk)]
  · rw [if_neg hk, if_neg (fun h' => hk (h.1 h'))]

lemma S_two (f : ℕ → ℝ) (x : ℕ) : S f x 2 = f x + f (x + 1) := by
  simp [S, sum_range_succ]

lemma S_one (f : ℕ → ℝ) (x : ℕ) : S f x 1 = f x := by
  simp [S]

lemma S_A'_even (α κ δ : ℝ) (m L : ℕ) :
    S (indN (A' α κ δ)) (2 * m) (2 * L) = L + S (indN (E α κ δ)) m L := by
  induction L with
  | zero => simp [S]
  | succ L ih =>
    rw [show 2 * (L + 1) = 2 * L + 2 by ring, S_add, ih, S_two, S_add, S_one,
      show 2 * m + 2 * L = 2 * (m + L) by ring, indA'_even, indA'_odd]
    push_cast
    ring

lemma S_A'_any (α κ δ : ℝ) (M L : ℕ) :
    |S (indN (A' α κ δ)) M (2 * L) - (L + S (indN (E α κ δ)) (M / 2) L)| ≤ 1 := by
  obtain ⟨m, rfl | rfl⟩ := Nat.even_or_odd' M
  · rw [show 2 * m / 2 = m by omega, S_A'_even]
    simp
  · rw [show (2 * m + 1) / 2 = m by omega, ← S_A'_even]
    have h1 := S_add (indN (A' α κ δ)) (2 * m) 1 (2 * L)
    have h2 := S_add (indN (A' α κ δ)) (2 * m) (2 * L) 1
    rw [show 1 + 2 * L = 2 * L + 1 by ring, S_one] at h1
    rw [S_one] at h2
    have b1 := indN_bounds (A' α κ δ) (2 * m)
    have b2 := indN_bounds (A' α κ δ) (2 * m + 2 * L)
    rw [abs_le]
    constructor <;> linarith [b1.1, b1.2, b2.1, b2.2]

/-- Uniform density of `A'` (window-sum form). -/
lemma A'_uniform_S {α κ δ : ℝ} (hα : Irrational α) (hκ : 0 < κ) (hδ : 0 < δ)
    (hδ' : δ < 1 / 4) {ε : ℝ} (hε : 0 < ε) :
    ∃ H₀ : ℕ, ∀ M H : ℕ, H₀ ≤ H → |S (indN (A' α κ δ)) M H - (3 / 4 - δ) * H| ≤ ε * H := by
  obtain ⟨H₀, hH₀⟩ := E_uniform_S hα hκ hδ hδ' (ε := ε / 8) (by positivity)
  set L := max H₀ (⌈8 / ε⌉₊ + 1) with hLdef
  have hL : 0 < L := by omega
  have hL8 : 8 / ε ≤ L := by
    have := Nat.le_ceil (8 / ε)
    have h2 : ((⌈8 / ε⌉₊ + 1 : ℕ) : ℝ) ≤ L := by exact_mod_cast le_max_right H₀ _
    push_cast at h2
    linarith
  rw [div_le_iff₀ hε] at hL8
  have hblock : ∀ m, 0 ≤ m → |S (indN (A' α κ δ)) m (2 * L) - (3 / 4 - δ) * ((2 * L : ℕ) : ℝ)|
      ≤ ε / 8 * ((2 * L : ℕ) : ℝ) := by
    intro m _
    have h1 := S_A'_any α κ δ m L
    have h2 := hH₀ (m / 2) L (le_max_left _ _)
    rw [abs_le] at h1 h2 ⊢
    push_cast
    constructor <;> nlinarith [h1.1, h1.2, h2.1, h2.2]
  refine ⟨⌈4 * (2 * L) / ε⌉₊, fun M H hH => ?_⟩
  have hw := S_window (indN_bounds _) (c := 3 / 4 - δ) (by linarith) (by linarith)
    (by positivity : (0 : ℝ) ≤ ε / 8) (by omega : 0 < 2 * L) hblock M H (Nat.zero_le _)
  have hH2 : 4 * (2 * (L : ℝ)) / ε ≤ H :=
    (Nat.le_ceil _).trans (by exact_mod_cast hH)
  rw [div_le_iff₀ hε] at hH2
  push_cast at hw
  have hH0 : (0 : ℝ) ≤ H := Nat.cast_nonneg H
  have : ε / 8 * H ≤ ε / 2 * H := by nlinarith
  linarith

/-! ## Banach densities -/

/-- The filter on pairs `(M, N) ∈ ℕ × ℕ` with `M ≥ 1` along which `N - M → ∞`. -/
def banachFilter : Filter (ℕ × ℕ) :=
  comap (fun p : ℕ × ℕ => p.2 - p.1) atTop ⊓ 𝓟 {p | 1 ≤ p.1}

instance banachFilter_neBot : banachFilter.NeBot := by
  rw [banachFilter, inf_principal_neBot_iff]
  intro U hU
  obtain ⟨t, ht, hsub⟩ := mem_comap.1 hU
  obtain ⟨a, ha⟩ := mem_atTop_sets.1 ht
  exact ⟨(1, a + 1), hsub (ha _ (by simp)), by simp⟩

/-- The ratio `|A ∩ [M, N]| / (N - M)`, with the normalisation of Kousek and Radić. -/
def banachRatio (A : Set ℕ) (p : ℕ × ℕ) : ℝ :=
  ((A ∩ Set.Icc p.1 p.2).ncard : ℝ) / ((p.2 : ℝ) - p.1)

/-- The lower Banach density `d_*(A) = liminf_{N - M → ∞} |A ∩ [M, N]| / (N - M)`. -/
def lowerBanachDensity (A : Set ℕ) : ℝ := liminf (banachRatio A) banachFilter

/-- The upper Banach density `d^*(A) = limsup_{N - M → ∞} |A ∩ [M, N]| / (N - M)`. -/
def upperBanachDensity (A : Set ℕ) : ℝ := limsup (banachRatio A) banachFilter

/-- A set of uniform density `c` has `|A ∩ [M, N]| / (N - M) → c` as `N - M → ∞`. -/
lemma tendsto_banachRatio {A : Set ℕ} {c : ℝ} (hc0 : 0 ≤ c) (hc1 : c ≤ 1)
    (hu : ∀ ε > 0, ∃ H₀ : ℕ, ∀ M H : ℕ, H₀ ≤ H → |S (indN A) M H - c * H| ≤ ε * H) :
    Tendsto (banachRatio A) banachFilter (𝓝 c) := by
  rw [Metric.tendsto_nhds]
  intro ε hε
  obtain ⟨H₀, hH₀⟩ := hu (ε / 4) (by positivity)
  set T := max H₀ (⌈4 / ε⌉₊ + 1) with hT
  have hev : ∀ᶠ p in banachFilter, T ≤ p.2 - p.1 :=
    ((eventually_ge_atTop T).comap _).filter_mono inf_le_left
  filter_upwards [hev] with p hp
  obtain ⟨M, N⟩ := p
  simp only at hp
  have hT1 : 1 ≤ T := by omega
  obtain ⟨h, rfl⟩ : ∃ h, N = M + h := ⟨N - M, by omega⟩
  rw [Nat.add_sub_cancel_left] at hp
  have hNM : ((M + h : ℕ) : ℝ) - M = (h : ℝ) := by push_cast; ring
  have hcount : A ∩ Set.Icc M (M + h) = A ∩ Set.Ico M (M + (h + 1)) := by
    ext n; simp only [Set.mem_inter_iff, Set.mem_Icc, Set.mem_Ico]
    constructor <;> rintro ⟨h1, h2, h3⟩ <;> exact ⟨h1, h2, by omega⟩
  rw [banachRatio]
  simp only
  rw [hNM, hcount, ncard_Ico_eq_S]
  have hb := hH₀ M (h + 1) (by omega)
  have hh4 : 4 / ε < h := by
    have := Nat.le_ceil (4 / ε)
    have h2 : ((⌈4 / ε⌉₊ + 1 : ℕ) : ℝ) ≤ h := by exact_mod_cast (le_max_right H₀ _).trans hp
    push_cast at h2
    linarith
  rw [div_lt_iff₀ hε] at hh4
  have hh1 : (1 : ℝ) ≤ h := by exact_mod_cast (show 1 ≤ h by omega)
  have hpos : (0 : ℝ) < h := by linarith
  rw [Real.dist_eq, show S (indN A) M (h + 1) / h - c = (S (indN A) M (h + 1) - c * h) / h by
    field_simp, abs_div, abs_of_pos hpos, div_lt_iff₀ hpos]
  push_cast at hb
  rw [abs_le] at hb
  rw [abs_lt]
  constructor <;> nlinarith [hb.1, hb.2]

/-- Paper, Theorem \ref{KR:thm:main}(a), uniform density of `E`: for every `ε > 0` there is
`H₀` with `| |E ∩ [M, M + H)| - c H | ≤ ε H` for all `M` and all `H ≥ H₀`, where
`c = 1/2 - 2δ`. -/
theorem E_uniform {α κ δ : ℝ} (hα : Irrational α) (hκ : 0 < κ) (hδ : 0 < δ) (hδ' : δ < 1 / 4) :
    ∀ ε > 0, ∃ H₀ : ℕ, ∀ M H : ℕ, H₀ ≤ H →
      |((E α κ δ ∩ Set.Ico M (M + H)).ncard : ℝ) - (1 / 2 - 2 * δ) * H| ≤ ε * H := by
  intro ε hε
  obtain ⟨H₀, h⟩ := E_uniform_S hα hκ hδ hδ' hε
  exact ⟨H₀, fun M H hH => by rw [ncard_Ico_eq_S]; exact h M H hH⟩

/-- Paper, Theorem \ref{KR:thm:main}(a), uniform density of `A'`: for every `ε > 0` there is
`H₀` with `| |A' ∩ [M, M + H)| - (3/4 - δ) H | ≤ ε H` for all `M` and all `H ≥ H₀`. -/
theorem A'_uniform {α κ δ : ℝ} (hα : Irrational α) (hκ : 0 < κ) (hδ : 0 < δ)
    (hδ' : δ < 1 / 4) :
    ∀ ε > 0, ∃ H₀ : ℕ, ∀ M H : ℕ, H₀ ≤ H →
      |((A' α κ δ ∩ Set.Ico M (M + H)).ncard : ℝ) - (3 / 4 - δ) * H| ≤ ε * H := by
  intro ε hε
  obtain ⟨H₀, h⟩ := A'_uniform_S hα hκ hδ hδ' hε
  exact ⟨H₀, fun M H hH => by rw [ncard_Ico_eq_S]; exact h M H hH⟩

lemma tendsto_banachRatio_E {α κ δ : ℝ} (hα : Irrational α) (hκ : 0 < κ) (hδ : 0 < δ)
    (hδ' : δ < 1 / 4) :
    Tendsto (banachRatio (E α κ δ)) banachFilter (𝓝 (1 / 2 - 2 * δ)) :=
  tendsto_banachRatio (by linarith) (by linarith) fun _ hε => E_uniform_S hα hκ hδ hδ' hε

lemma tendsto_banachRatio_A' {α κ δ : ℝ} (hα : Irrational α) (hκ : 0 < κ) (hδ : 0 < δ)
    (hδ' : δ < 1 / 4) :
    Tendsto (banachRatio (A' α κ δ)) banachFilter (𝓝 (3 / 4 - δ)) :=
  tendsto_banachRatio (by linarith) (by linarith) fun _ hε => A'_uniform_S hα hκ hδ hδ' hε

/-- Paper, Theorem \ref{KR:thm:main}(a), "in particular": `d_*(E) = d^*(E) = 1/2 - 2δ` and
`d_*(A') = d^*(A') = 3/4 - δ`. -/
theorem banach_densities {α κ δ : ℝ} (hα : Irrational α) (hκ : 0 < κ) (hδ : 0 < δ)
    (hδ' : δ < 1 / 4) :
    lowerBanachDensity (E α κ δ) = 1 / 2 - 2 * δ ∧
      upperBanachDensity (E α κ δ) = 1 / 2 - 2 * δ ∧
      lowerBanachDensity (A' α κ δ) = 3 / 4 - δ ∧
      upperBanachDensity (A' α κ δ) = 3 / 4 - δ :=
  ⟨(tendsto_banachRatio_E hα hκ hδ hδ').liminf_eq,
    (tendsto_banachRatio_E hα hκ hδ hδ').limsup_eq,
    (tendsto_banachRatio_A' hα hκ hδ hδ').liminf_eq,
    (tendsto_banachRatio_A' hα hκ hδ hδ').limsup_eq⟩

/-! ## Theorem \ref{KR:thm:main}(b) and (c) -/

/-- `|log u - log v - log 2| ≤ |u - 2v| / v` for `0 < v ≤ u`. -/
lemma abs_log_sub_log_two_le {u v : ℝ} (hv : 0 < v) (huv : v ≤ u) :
    |Real.log u - Real.log v - Real.log 2| ≤ |u - 2 * v| / v := by
  have hu : 0 < u := lt_of_lt_of_le hv huv
  have hz : 0 < u / (2 * v) := by positivity
  have e : Real.log u - Real.log v - Real.log 2 = Real.log (u / (2 * v)) := by
    rw [Real.log_div hu.ne' (by positivity), Real.log_mul two_ne_zero hv.ne']; ring
  rw [e]
  have h1 := Real.log_le_sub_one_of_pos hz
  have h2 := Real.one_sub_inv_le_log_of_pos hz
  have e1 : u / (2 * v) - 1 = (u - 2 * v) / (2 * v) := by field_simp
  have e2 : 1 - (u / (2 * v))⁻¹ = (u - 2 * v) / u := by field_simp
  rw [e1] at h1
  rw [e2] at h2
  have h3 : (u - 2 * v) / (2 * v) ≤ |u - 2 * v| / v := by
    rw [div_le_div_iff₀ (by positivity) hv]
    nlinarith [le_abs_self (u - 2 * v), abs_nonneg (u - 2 * v)]
  have h4 : -(|u - 2 * v| / v) ≤ (u - 2 * v) / u := by
    rw [neg_le, ← neg_div, div_le_div_iff₀ hu hv]
    nlinarith [neg_abs_le (u - 2 * v), abs_nonneg (u - 2 * v)]
  rw [abs_le]
  constructor <;> linarith

/-- Paper, Theorem \ref{KR:thm:main}(b). Let `κ log 2 ≡ 1/2 (mod 1)` and `δ > 0`. For every
`t ∈ ℤ` and every infinite `B ⊆ ℕ₀`, `B + B + t ⊄ E`: there are `b, b' ∈ B` such that
`b + b' + t` is not (the image in `ℤ` of) an element of `E`. -/
theorem no_BBt {α κ δ : ℝ} (hκ2 : ∃ k : ℤ, κ * Real.log 2 = 1 / 2 + k) (hδ : 0 < δ) (t : ℤ)
    {B : Set ℕ} (hB : B.Infinite) :
    ¬ ∀ b ∈ B, ∀ b' ∈ B, ∃ n ∈ E α κ δ, (n : ℤ) = b + b' + t := by
  intro hBB
  obtain ⟨k, hk⟩ := hκ2
  set η := 2 * δ with hη
  have hη0 : 0 < η := by rw [hη]; linarith
  -- bins of width `1/N < η/2` for the fractional parts `{bα}`
  set N : ℕ := ⌈2 / η⌉₊ + 1 with hN
  have hN0 : (0 : ℝ) < N := by positivity
  have hNη : 1 / (N : ℝ) < η / 2 := by
    rw [div_lt_iff₀ hN0]
    have := Nat.le_ceil (2 / η)
    have h2 : (2 / η) < N := by rw [hN]; push_cast; linarith
    rw [div_lt_iff₀ hη0] at h2
    linarith
  set bin : ℕ → ℕ := fun b => ⌊Int.fract (b * α) * N⌋₊ with hbin
  have hbinlt : ∀ b, bin b < N := by
    intro b
    rw [hbin]
    simp only
    rw [Nat.floor_lt (mul_nonneg (Int.fract_nonneg _) hN0.le)]
    have := Int.fract_lt_one ((b : ℝ) * α)
    nlinarith
  have hbin_close : ∀ b b', bin b = bin b' →
      |Int.fract ((b : ℝ) * α) - Int.fract ((b' : ℝ) * α)| < η / 2 := by
    intro b b' hbb
    have h1 := Nat.floor_le (mul_nonneg (Int.fract_nonneg ((b : ℝ) * α)) hN0.le)
    have h2 := Nat.lt_floor_add_one (Int.fract ((b : ℝ) * α) * N)
    have h3 := Nat.floor_le (mul_nonneg (Int.fract_nonneg ((b' : ℝ) * α)) hN0.le)
    have h4 := Nat.lt_floor_add_one (Int.fract ((b' : ℝ) * α) * N)
    have hbb' : (⌊Int.fract ((b : ℝ) * α) * N⌋₊ : ℝ) = ⌊Int.fract ((b' : ℝ) * α) * N⌋₊ := by
      exact_mod_cast hbb
    have h5 : |Int.fract ((b : ℝ) * α) - Int.fract ((b' : ℝ) * α)| * N < 1 := by
      rw [show |Int.fract ((b : ℝ) * α) - Int.fract ((b' : ℝ) * α)| * N =
          |(Int.fract ((b : ℝ) * α) - Int.fract ((b' : ℝ) * α)) * N| by
        rw [abs_mul, abs_of_pos hN0], abs_lt, sub_mul]
      constructor <;> linarith
    have h6 : |Int.fract ((b : ℝ) * α) - Int.fract ((b' : ℝ) * α)| < 1 / N := by
      rw [lt_div_iff₀ hN0]; exact h5
    linarith
  -- a bin containing infinitely many elements of `B`
  obtain ⟨j, -, hj⟩ : ∃ j < N, {b ∈ B | bin b = j}.Infinite := by
    by_contra hcon
    push Not at hcon
    apply hB
    refine (Set.Finite.biUnion (Set.finite_lt_nat N) fun j hj => hcon j hj).subset ?_
    intro b hb
    simp only [Set.mem_iUnion, Set.mem_ofPred_eq]
    exact ⟨bin b, hbinlt b, hb, rfl⟩
  obtain ⟨b', ⟨hb'B, hb'j⟩⟩ := hj.nonempty
  set D : ℝ := 2 * (b' : ℝ) + t with hD
  set T : ℕ := ⌈2 * |κ| * |D| / η + |(t : ℝ)|⌉₊ + b' with hT
  obtain ⟨b, ⟨hbB, hbj⟩, hbT⟩ := hj.exists_gt T
  have hbT' : 2 * |κ| * |D| / η + |(t : ℝ)| < b - b' := by
    have := Nat.le_ceil (2 * |κ| * |D| / η + |(t : ℝ)|)
    have h2 : ((T : ℕ) : ℝ) < b := by exact_mod_cast hbT
    rw [hT] at h2
    push_cast at h2
    linarith
  have hbb' : (b' : ℝ) ≤ b := by
    have : b' ≤ b := by omega
    exact_mod_cast this
  -- the two elements `2b + t` and `b + b' + t` of `E`
  obtain ⟨n₁, hn₁E, hn₁⟩ := hBB b hbB b hbB
  obtain ⟨n₂, hn₂E, hn₂⟩ := hBB b hbB b' hb'B
  have hn₁R : (n₁ : ℝ) = 2 * b + t := by
    have := congrArg (fun z : ℤ => (z : ℝ)) hn₁; push_cast at this; linarith
  have hn₂R : (n₂ : ℝ) = b + b' + t := by
    have := congrArg (fun z : ℤ => (z : ℝ)) hn₂; push_cast at this; linarith
  have hn₂pos : (0 : ℝ) < n₂ := by exact_mod_cast hn₂E.1
  have hn₁₂ : (n₂ : ℝ) ≤ n₁ := by rw [hn₁R, hn₂R]; linarith
  -- the logarithmic error `r`
  set r := κ * (Real.log n₁ - Real.log n₂ - Real.log 2) with hr
  have hr_lt : |r| < η / 2 := by
    have h1 := abs_log_sub_log_two_le hn₂pos hn₁₂
    have e1 : (n₁ : ℝ) - 2 * n₂ = -D := by rw [hn₁R, hn₂R, hD]; ring
    rw [e1, abs_neg] at h1
    have h2 : |r| ≤ |κ| * (|D| / n₂) := by
      rw [hr, abs_mul]; exact mul_le_mul_of_nonneg_left h1 (abs_nonneg κ)
    have h3 : 2 * |κ| * |D| / η < n₂ := by
      rw [hn₂R]
      have := neg_abs_le (t : ℝ)
      linarith
    rw [div_lt_iff₀ hη0] at h3
    have h4 : |κ| * (|D| / n₂) < η / 2 := by
      rw [← mul_div_assoc, div_lt_iff₀ hn₂pos]; linarith
    linarith
  -- the rotation error `d`
  set d := Int.fract ((b : ℝ) * α) - Int.fract ((b' : ℝ) * α) with hd
  have hd_lt : |d| < η / 2 := hbin_close b b' (by rw [hbj, hb'j])
  -- phases
  set x := Int.fract (φ α κ n₁) with hx
  set y := Int.fract (φ α κ n₂) with hy
  have hxE : x ∈ Set.Ico 0 (1 / 2 - 2 * δ) := hn₁E.2
  have hyE : y ∈ Set.Ico 0 (1 / 2 - 2 * δ) := hn₂E.2
  set J : ℤ := ⌊(b : ℝ) * α⌋ - ⌊(b' : ℝ) * α⌋ - k - ⌊φ α κ n₁⌋ + ⌊φ α κ n₂⌋ with hJ
  have hJeq : x - y + 1 / 2 = d - r + J := by
    have e1 := Int.self_sub_floor (φ α κ n₁)
    have e2 := Int.self_sub_floor (φ α κ n₂)
    have e3 := Int.self_sub_floor ((b : ℝ) * α)
    have e4 := Int.self_sub_floor ((b' : ℝ) * α)
    have hφ : φ α κ n₁ - φ α κ n₂ = (b - b') * α - κ * (Real.log n₁ - Real.log n₂) := by
      simp only [φ]; rw [hn₁R, hn₂R]; ring
    rw [hx, hy, hd, hr, hJ, ← e1, ← e2, ← e3, ← e4]
    push_cast
    linear_combination hφ - hk
  have hJ0 : (0 : ℝ) < J := by
    rw [abs_lt] at hr_lt hd_lt
    linarith [hxE.1, hxE.2, hyE.1, hyE.2]
  have hJ1 : (J : ℝ) < 1 := by
    rw [abs_lt] at hr_lt hd_lt
    linarith [hxE.1, hxE.2, hyE.1, hyE.2]
  have : (0 : ℤ) < J := by exact_mod_cast hJ0
  have : J < (1 : ℤ) := by exact_mod_cast hJ1
  omega

/-- Paper, Theorem \ref{KR:thm:main}(c). For every infinite `B ⊆ ℕ` (here `0` is allowed in
`B`), `B + B ⊄ A'`. -/
theorem no_BB {α κ δ : ℝ} (hκ2 : ∃ k : ℤ, κ * Real.log 2 = 1 / 2 + k) (hδ : 0 < δ)
    {B : Set ℕ} (hB : B.Infinite) : ¬ sumset B B ⊆ A' α κ δ := by
  intro hsub
  have key : ∀ σ : ℕ, {b ∈ B | b % 2 = σ}.Infinite → False := by
    intro σ hinf
    set C : Set ℕ := {k | 2 * k + σ ∈ B} with hC
    have hCinf : C.Infinite := by
      intro hfin
      apply hinf
      refine (hfin.image (fun k => 2 * k + σ)).subset ?_
      rintro b ⟨hb, hbσ⟩
      refine ⟨b / 2, ?_, ?_⟩
      · show 2 * (b / 2) + σ ∈ B
        rwa [show 2 * (b / 2) + σ = b by omega]
      · show 2 * (b / 2) + σ = b
        omega
    apply no_BBt hκ2 hδ σ hCinf
    intro c₁ hc₁ c₂ hc₂
    have hmem := hsub ⟨2 * c₁ + σ, hc₁, 2 * c₂ + σ, hc₂, rfl⟩
    rcases hmem with ⟨r, hr⟩ | ⟨m, hm, hm2⟩
    · omega
    · refine ⟨m, hm, ?_⟩
      have : m = c₁ + c₂ + σ := by omega
      rw [this]
      push_cast
      ring
  have hu : B = {b ∈ B | b % 2 = 0} ∪ {b ∈ B | b % 2 = 1} := by
    ext b
    simp only [Set.mem_union, Set.mem_ofPred_eq]
    constructor
    · intro hb; rcases Nat.mod_two_eq_zero_or_one b with h | h
      · exact Or.inl ⟨hb, h⟩
      · exact Or.inr ⟨hb, h⟩
    · rintro (⟨hb, -⟩ | ⟨hb, -⟩) <;> exact hb
  rw [hu] at hB
  rcases Set.infinite_union.1 hB with h | h
  · exact key 0 h
  · exact key 1 h

/-- Paper, Theorem \ref{KR:thm:main}. Let `α` be irrational, `κ > 0` with
`κ log 2 ≡ 1/2 (mod 1)`, `0 < δ < 1/4`, `c = 1/2 - 2δ`, `φ(n) = n α - κ log n`,
`E = {n ∈ ℕ : {φ(n)} ∈ [0, c)}` and `A' = (2ℕ - 1) ∪ 2E`. Then
(a) `E` has uniform density `c`, `d_*(E) = d^*(E) = c`, `A'` has uniform density `3/4 - δ` and
`d_*(A') = d^*(A') = 3/4 - δ`;
(b) for every `t ∈ ℤ` and every infinite `B ⊆ ℕ₀`, `B + B + t ⊄ E`;
(c) for every infinite `B ⊆ ℕ`, `B + B ⊄ A'`. -/
theorem main {α κ δ : ℝ} (hα : Irrational α) (hκ : 0 < κ)
    (hκ2 : ∃ k : ℤ, κ * Real.log 2 = 1 / 2 + k) (hδ : 0 < δ) (hδ' : δ < 1 / 4) :
    ((∀ ε > 0, ∃ H₀ : ℕ, ∀ M H : ℕ, 1 ≤ M → H₀ ≤ H →
        |((E α κ δ ∩ Set.Ico M (M + H)).ncard : ℝ) - (1 / 2 - 2 * δ) * H| ≤ ε * H) ∧
      lowerBanachDensity (E α κ δ) = 1 / 2 - 2 * δ ∧
      upperBanachDensity (E α κ δ) = 1 / 2 - 2 * δ ∧
      (∀ ε > 0, ∃ H₀ : ℕ, ∀ M H : ℕ, 1 ≤ M → H₀ ≤ H →
        |((A' α κ δ ∩ Set.Ico M (M + H)).ncard : ℝ) - (3 / 4 - δ) * H| ≤ ε * H) ∧
      lowerBanachDensity (A' α κ δ) = 3 / 4 - δ ∧
      upperBanachDensity (A' α κ δ) = 3 / 4 - δ) ∧
    (∀ t : ℤ, ∀ B : Set ℕ, B.Infinite → ¬ ∀ b ∈ B, ∀ b' ∈ B, ∃ n ∈ E α κ δ, (n : ℤ) = b + b' + t) ∧
    (∀ B : Set ℕ, B.Infinite → ¬ sumset B B ⊆ A' α κ δ) := by
  obtain ⟨d1, d2, d3, d4⟩ := banach_densities hα hκ hδ hδ'
  refine ⟨⟨fun ε hε => ?_, d1, d2, fun ε hε => ?_, d3, d4⟩,
    fun t B hB => no_BBt hκ2 hδ t hB, fun B hB => no_BB hκ2 hδ hB⟩
  · obtain ⟨H₀, h⟩ := E_uniform hα hκ hδ hδ' ε hε
    exact ⟨H₀, fun M H _ hH => h M H hH⟩
  · obtain ⟨H₀, h⟩ := A'_uniform hα hκ hδ hδ' ε hε
    exact ⟨H₀, fun M H _ hH => h M H hH⟩

/-! ## Corollary \ref{KR:cor:main} -/

lemma kappa_spec : (1 / (2 * Real.log 2)) * Real.log 2 = 1 / 2 + ((0 : ℤ) : ℝ) := by
  have : Real.log 2 ≠ 0 := (Real.log_pos one_lt_two).ne'
  field_simp
  simp

lemma kappa_pos : 0 < 1 / (2 * Real.log 2) := by
  have := Real.log_pos one_lt_two
  positivity

/-- Paper, Corollary \ref{KR:cor:main}: negative answers to both parts of Question 5.2 of
Kousek and Radić. There is a set `A` of positive integers with `d_*(A) > 1/3` such that
`B + B + t ⊄ A` for every infinite `B ⊆ ℕ` and every `t ∈ ℕ`; and there is a set `A` of
positive integers with `d_*(A) > 2/3` such that `B + B ⊄ A` for every infinite `B ⊆ ℕ`.
(Take `α = √2`, `κ = 1/(2 log 2)`, `δ = 1/24`.) -/
theorem q52_negative :
    (∃ A : Set ℕ, (∀ n ∈ A, 0 < n) ∧ 1 / 3 < lowerBanachDensity A ∧
      ∀ B : Set ℕ, B.Infinite → ∀ t : ℕ, ¬ ∀ b ∈ B, ∀ b' ∈ B, b + b' + t ∈ A) ∧
    (∃ A : Set ℕ, (∀ n ∈ A, 0 < n) ∧ 2 / 3 < lowerBanachDensity A ∧
      ∀ B : Set ℕ, B.Infinite → ¬ sumset B B ⊆ A) := by
  have hα := irrational_sqrt_two
  have hκ2 : ∃ k : ℤ, (1 / (2 * Real.log 2)) * Real.log 2 = 1 / 2 + k := ⟨0, kappa_spec⟩
  have hδ : (0 : ℝ) < 1 / 24 := by norm_num
  have hδ' : (1 : ℝ) / 24 < 1 / 4 := by norm_num
  obtain ⟨d1, -, d3, -⟩ := banach_densities hα kappa_pos hδ hδ'
  refine ⟨⟨E (Real.sqrt 2) (1 / (2 * Real.log 2)) (1 / 24), fun n hn => hn.1, ?_, ?_⟩,
    ⟨A' (Real.sqrt 2) (1 / (2 * Real.log 2)) (1 / 24), fun n hn => pos_of_mem_A' hn, ?_, ?_⟩⟩
  · rw [d1]; norm_num
  · intro B hB t h
    exact no_BBt hκ2 hδ t hB fun b hb b' hb' => ⟨b + b' + t, h b hb b' hb', by push_cast; ring⟩
  · rw [d3]; norm_num
  · exact fun B hB => no_BB hκ2 hδ hB

/-- Paper, Corollary \ref{KR:cor:main}, lower bounds for the two suprema (the upper bounds are
Theorems 1.3 and 1.2 of Kousek and Radić and are not formalized here): for every `ε > 0` there
is a set `A` of positive integers with `d_*(A) > 1/2 - ε` containing no `B + B + t`
(`B ⊆ ℕ` infinite, `t ∈ ℤ`), and a set `A` of positive integers with `d_*(A) > 3/4 - ε`
containing no `B + B` (`B ⊆ ℕ` infinite). -/
theorem sup_lower_bounds :
    (∀ ε > 0, ∃ A : Set ℕ, (∀ n ∈ A, 0 < n) ∧ 1 / 2 - ε < lowerBanachDensity A ∧
      ∀ B : Set ℕ, B.Infinite → ∀ t : ℤ, ¬ ∀ b ∈ B, ∀ b' ∈ B, ∃ n ∈ A, (n : ℤ) = b + b' + t) ∧
    (∀ ε > 0, ∃ A : Set ℕ, (∀ n ∈ A, 0 < n) ∧ 3 / 4 - ε < lowerBanachDensity A ∧
      ∀ B : Set ℕ, B.Infinite → ¬ sumset B B ⊆ A) := by
  have hα := irrational_sqrt_two
  have hκ2 : ∃ k : ℤ, (1 / (2 * Real.log 2)) * Real.log 2 = 1 / 2 + k := ⟨0, kappa_spec⟩
  have hδ : ∀ ε > (0 : ℝ), 0 < min ε (1 / 8) / 4 := fun ε hε => by positivity
  have hδ' : ∀ ε : ℝ, min ε (1 / 8) / 4 < 1 / 4 := fun ε => by
    linarith [min_le_right ε (1 / 8)]
  refine ⟨fun ε hε => ?_, fun ε hε => ?_⟩
  · obtain ⟨d1, -, -, -⟩ := banach_densities hα kappa_pos (hδ ε hε) (hδ' ε)
    refine ⟨E (Real.sqrt 2) (1 / (2 * Real.log 2)) (min ε (1 / 8) / 4), fun n hn => hn.1, ?_,
      fun B hB t => no_BBt hκ2 (hδ ε hε) t hB⟩
    rw [d1]
    linarith [min_le_left ε (1 / 8)]
  · obtain ⟨-, -, d3, -⟩ := banach_densities hα kappa_pos (hδ ε hε) (hδ' ε)
    refine ⟨A' (Real.sqrt 2) (1 / (2 * Real.log 2)) (min ε (1 / 8) / 4),
      fun n hn => pos_of_mem_A' hn, ?_, fun B hB => no_BB hκ2 (hδ ε hε) hB⟩
    rw [d3]
    linarith [min_le_left ε (1 / 8)]

end Kmrr25.KR52

end


==> anc/lean/Kmrr25/Q320.lean <==
import Kmrr25.Basic

/-!
# Colourings and Question 3.20 (paper, Section \ref{IA:sec:q320})

For a colouring `χ` of `ℕ`, an integer `m` is *bad* if no infinite `B ⊆ ℕ` has `B + mB`
monochromatic, and *strongly bad* if no infinite `B` has the restricted sumset
`B ⊕ mB = {b + m b' : b, b' ∈ B, b ≠ b'}` monochromatic.

## Main results

* `prop320A` — Proposition \ref{IA:prop:320A}: for `ρ > 1`, `χ(n) = ⌊log_ρ n⌋ mod r`, `m ≥ 2` with
  `log_ρ m ∉ ℤ` and `k = ⌊log_ρ m⌋ ≢ 0, -1 (mod r)`, `m` is strongly bad.
* `prop320B` — Proposition \ref{IA:prop:320B}: for `m ≥ 2`, `ρ > 1 + 1/m` and an odd integer `j`
  with `m < ρ^j < m + 1`, `m` is bad for `⌊log_ρ n⌋ mod 2`.
* `lem_nested` — Lemma \ref{IA:lem:nested}.
* `thm320A` — Theorem \ref{IA:thm:320A}, all three claims (strong badness, logarithmic density
  `1 - 2/r`, infinitely many primes), with the colouring `n ↦ Nat.log 2 n mod r`; `chiR_two`
  shows that this is the colouring `⌊log₂ n⌋ mod r` defined with the real logarithm.
* `thm320B` — Theorem \ref{IA:thm:320B}, both parts, with the real-logarithm colourings
  `⌊log_φ n⌋ mod 2` and `⌊log_ρ n⌋ mod 2`.
* `cor320` — Corollary \ref{IA:cor:320}, and `q320_negative`, `q320_negative_ge_two`,
  `q320_negative_prime` — the resulting negative answers to Question \ref{IA:q:320} for every
  number `r ≥ 2` of colours (for all `m`, for `m ≥ 2`, and for prime `m`).

## Conventions

* The paper's `ℕ` is `{1, 2, …}`. Colourings here are maps on Lean's `ℕ = {0, 1, …}`; the value
  at `0` plays no role. Badness is stated for *all* infinite `B ⊆ {0, 1, 2, …}`, which contains
  the paper's statement (about infinite `B ⊆ {1, 2, …}`) as a special case. In
  Question \ref{IA:q:320} the quantity `q` ranges over `q ≥ 1` and `B` over subsets of
  `{1, 2, …}`, as in the paper.
* `⌊log_ρ n⌋` is `⌊Real.logb ρ n⌋`; colours `⌊log_ρ n⌋ mod r` are integers in `{0, …, r-1}`
  (`Int.emod`). For the corollary the colourings are repackaged as maps `ℕ → Fin r`.
* The Lucas numbers are `L_0 = 2, L_1 = 1, L_{n+2} = L_{n+1} + L_n`, so `L_1 = 1, L_2 = 3` as in
  the paper.
* Logarithmic density: `HasLogDensity A d` means `(1/log N) ∑_{n=1}^{N} 𝟙_A(n)/n → d`.
* Proposition \ref{IA:prop:320A} is proved without the assumption `r ≥ 3` (its other hypotheses
  cannot hold for `r ≤ 2`). Lemma \ref{IA:lem:floor} is `floor_sub_mem`; the estimates of
  Lemma \ref{IA:lem:asym} are used inline in the proofs.

## Not covered

Hindman's `3`-colouring with no infinite `B` such that `B + B` is monochromatic (cited from the
literature in the paper to settle the case `m = 1`) is not formalized; it is not needed for the
negative answers proved here, which come from bad primes `m ≥ 2`.
-/

open Real Filter Topology Finset

namespace Kmrr25.Q320

/-! ## Definitions -/

/-- The dilate `mB = {m b | b ∈ B}`. -/
def dilate (m : ℕ) (B : Set ℕ) : Set ℕ := (fun b => m * b) '' B

/-- The restricted sumset `B ⊕ mB = {b + m b' | b, b' ∈ B, b ≠ b'}`. -/
def restrSumset (B : Set ℕ) (m : ℕ) : Set ℕ :=
  {x | ∃ b ∈ B, ∃ b' ∈ B, b ≠ b' ∧ x = b + m * b'}

/-- A set `A` is monochromatic for the colouring `χ` if it is contained in a single colour
class. -/
def IsMonochromatic {ι : Type*} (χ : ℕ → ι) (A : Set ℕ) : Prop := ∃ c, ∀ x ∈ A, χ x = c

/-- `m` is *bad* for `χ` if no infinite `B` has `B + mB` monochromatic. -/
def IsBad {ι : Type*} (χ : ℕ → ι) (m : ℕ) : Prop :=
  ∀ B : Set ℕ, B.Infinite → ¬ IsMonochromatic χ (sumset B (dilate m B))

/-- `m` is *strongly bad* for `χ` if no infinite `B` has `B ⊕ mB` monochromatic. -/
def IsStronglyBad {ι : Type*} (χ : ℕ → ι) (m : ℕ) : Prop :=
  ∀ B : Set ℕ, B.Infinite → ¬ IsMonochromatic χ (restrSumset B m)

lemma restrSumset_subset (B : Set ℕ) (m : ℕ) : restrSumset B m ⊆ sumset B (dilate m B) := by
  rintro x ⟨b, hb, b', hb', -, rfl⟩
  exact ⟨b, hb, m * b', ⟨b', hb', rfl⟩, rfl⟩

/-- Strongly bad integers are bad. -/
lemma IsStronglyBad.isBad {ι : Type*} {χ : ℕ → ι} {m : ℕ} (h : IsStronglyBad χ m) :
    IsBad χ m := fun B hB ⟨c, hc⟩ => h B hB ⟨c, fun x hx => hc x (restrSumset_subset B m hx)⟩

lemma not_mono_of_ne {ι : Type*} {χ : ℕ → ι} {A : Set ℕ} {x y : ℕ} (hx : x ∈ A) (hy : y ∈ A)
    (hne : χ x ≠ χ y) : ¬ IsMonochromatic χ A := by
  rintro ⟨c, hc⟩
  exact hne ((hc x hx).trans (hc y hy).symm)

lemma IsMonochromatic.of_comp {ι κ : Type*} {χ : ℕ → ι} {χ' : ℕ → κ} {A : Set ℕ}
    (h : ∀ x y, χ' x = χ' y → χ x = χ y) (hA : IsMonochromatic χ' A) (x : ℕ) (hx : x ∈ A) :
    IsMonochromatic χ A := by
  obtain ⟨c, hc⟩ := hA
  exact ⟨χ x, fun y hy => h y x ((hc y hy).trans (hc x hx).symm)⟩

lemma IsBad.of_comp {ι κ : Type*} {χ : ℕ → ι} {χ' : ℕ → κ} {m : ℕ}
    (h : ∀ x y, χ' x = χ' y → χ x = χ y) (hb : IsBad χ m) : IsBad χ' m := by
  intro B hB hmono
  obtain ⟨b, hbB⟩ := hB.nonempty
  exact hb B hB (hmono.of_comp h (b + m * b) ⟨b, hbB, m * b, ⟨b, hbB, rfl⟩, rfl⟩)

lemma IsStronglyBad.of_comp {ι κ : Type*} {χ : ℕ → ι} {χ' : ℕ → κ} {m : ℕ}
    (h : ∀ x y, χ' x = χ' y → χ x = χ y) (hb : IsStronglyBad χ m) : IsStronglyBad χ' m := by
  intro B hB hmono
  obtain ⟨b, hbB, b', hb'B, hne⟩ := hB.nontrivial
  exact hb B hB (hmono.of_comp h (b + m * b') ⟨b, hbB, b', hb'B, hne, rfl⟩)

/-- `λ_ρ(n) = ⌊log_ρ n⌋`. -/
noncomputable def lam (ρ : ℝ) (n : ℕ) : ℤ := ⌊Real.logb ρ n⌋

/-- The colouring `χ(n) = ⌊log_ρ n⌋ mod r` (values in `{0, …, r-1}` for `r ≥ 1`). -/
noncomputable def chiR (ρ : ℝ) (r : ℕ) (n : ℕ) : ℤ := lam ρ n % (r : ℤ)

/-! ## Elementary lemmas -/

/-- Paper, Lemma \ref{IA:lem:floor}. -/
lemma floor_sub_mem {x y : ℝ} {k : ℤ} (h1 : (k : ℝ) < y - x) (h2 : y - x < k + 1) :
    ⌊y⌋ - ⌊x⌋ = k ∨ ⌊y⌋ - ⌊x⌋ = k + 1 := by
  have a1 := Int.floor_le x
  have a2 := Int.lt_floor_add_one x
  have a3 := Int.floor_le y
  have a4 := Int.lt_floor_add_one y
  have b1 : ((k - 1 : ℤ) : ℝ) < ((⌊y⌋ - ⌊x⌋ : ℤ) : ℝ) := by push_cast; linarith
  have b2 : ((⌊y⌋ - ⌊x⌋ : ℤ) : ℝ) < ((k + 2 : ℤ) : ℝ) := by push_cast; linarith
  have c1 := Int.cast_lt.mp b1
  have c2 := Int.cast_lt.mp b2
  omega

/-- In an infinite set of naturals there is a positive element. -/
lemma exists_pos_mem {B : Set ℕ} (hB : B.Infinite) : ∃ b ∈ B, 0 < b := by
  obtain ⟨b, hb, hb0⟩ := hB.exists_gt 0
  exact ⟨b, hb, hb0⟩

/-! ## Proposition \ref{IA:prop:320A} -/

/-- Paper, Proposition \ref{IA:prop:320A}: let `ρ > 1`, `χ(n) = ⌊log_ρ n⌋ mod r`, `m ≥ 2` with
`L = log_ρ m ∉ ℤ` and `k = ⌊L⌋` with `k ≢ 0` and `k + 1 ≢ 0 (mod r)`. Then `m` is strongly bad
for `χ`. (The paper assumes `r ≥ 3`; the hypotheses on `k` are unsatisfiable for `r ≤ 2`, so we do
not need this assumption.) -/
theorem prop320A (ρ : ℝ) (hρ : 1 < ρ) (r : ℕ) (m : ℕ) (hm : 2 ≤ m)
    (hL : ∀ z : ℤ, Real.logb ρ m ≠ z)
    (hk0 : ¬ (r : ℤ) ∣ ⌊Real.logb ρ m⌋) (hk1 : ¬ (r : ℤ) ∣ ⌊Real.logb ρ m⌋ + 1) :
    IsStronglyBad (chiR ρ r) m := by
  intro B hB
  set L := Real.logb ρ m with hLdef
  set k := ⌊L⌋ with hkdef
  have hkL : (k : ℝ) < L := lt_of_le_of_ne (Int.floor_le L) (fun h => hL k h.symm)
  have hLk : L < k + 1 := Int.lt_floor_add_one L
  set ε := L - k with hε
  have hε0 : 0 < ε := by linarith
  have hρε : 1 < ρ ^ ε := Real.one_lt_rpow hρ hε0
  obtain ⟨b, hbB, hb0⟩ := exists_pos_mem hB
  obtain ⟨N, hN⟩ := exists_nat_gt ((m : ℝ) * b / (ρ ^ ε - 1) + b)
  obtain ⟨b', hb'B, hb'N⟩ := hB.exists_gt N
  have hmR : (2 : ℝ) ≤ m := by exact_mod_cast hm
  have hbR : (0 : ℝ) < b := by exact_mod_cast hb0
  have hb'R : (N : ℝ) < b' := by exact_mod_cast hb'N
  have hb'big : (m : ℝ) * b / (ρ ^ ε - 1) < b' := by
    have : (0 : ℝ) ≤ b := hbR.le
    linarith
  have hbb' : (b : ℝ) < b' := by
    have : 0 ≤ (m : ℝ) * b / (ρ ^ ε - 1) := by
      apply div_nonneg <;> nlinarith
    linarith
  have hne : b ≠ b' := by
    intro h; rw [h] at hbb'; exact lt_irrefl _ hbb'
  have hb'0 : (0 : ℝ) < b' := hbR.trans hbb'
  -- X = b' + m b, Y = b + m b'
  have hXmem : b' + m * b ∈ restrSumset B m := ⟨b', hb'B, b, hbB, hne.symm, rfl⟩
  have hYmem : b + m * b' ∈ restrSumset B m := ⟨b, hbB, b', hb'B, hne, rfl⟩
  refine not_mono_of_ne hXmem hYmem ?_
  set X : ℝ := b' + m * b with hX
  set Y : ℝ := b + m * b' with hY
  have hX0 : 0 < X := by positivity
  have hY0 : 0 < Y := by positivity
  have hm0 : (0 : ℝ) < m := by linarith
  -- Y < m X
  have h1 : Y < m * X := by
    rw [hX, hY]
    have := mul_le_mul_of_nonneg_right hmR (le_of_lt (mul_pos hm0 hbR))
    nlinarith
  -- X < ρ^ε b'
  have h2 : X < ρ ^ ε * b' := by
    have := (div_lt_iff₀ (by linarith : (0 : ℝ) < ρ ^ ε - 1)).mp hb'big
    rw [hX]; nlinarith
  -- m b' < Y
  have h3 : (m : ℝ) * b' < Y := by rw [hY]; linarith
  have hρ0 : 0 < ρ := by linarith
  have hρ1 : ρ ≠ 1 := ne_of_gt hρ
  have e1 : Real.logb ρ (m * X) = L + Real.logb ρ X :=
    Real.logb_mul hm0.ne' hX0.ne'
  have e2 : Real.logb ρ (ρ ^ ε * b') = ε + Real.logb ρ b' := by
    rw [Real.logb_mul (by positivity) hb'0.ne', Real.logb_rpow hρ0 hρ1]
  have e3 : Real.logb ρ (m * b') = L + Real.logb ρ b' := Real.logb_mul hm0.ne' hb'0.ne'
  have i1 := Real.logb_lt_logb hρ hY0 h1
  have i2 := Real.logb_lt_logb hρ hX0 h2
  have i3 := Real.logb_lt_logb hρ (by positivity) h3
  rw [e1] at i1; rw [e2] at i2; rw [e3] at i3
  have hfl := floor_sub_mem (x := Real.logb ρ X) (y := Real.logb ρ Y) (k := k)
    (by linarith) (by linarith)
  intro hc
  simp only [chiR, lam] at hc
  push_cast at hc
  have hd := Int.ModEq.dvd hc
  rcases hfl with h | h
  · exact hk0 (h ▸ hd)
  · exact hk1 (h ▸ hd)

/-! ## Proposition \ref{IA:prop:320B} -/

/-- Paper, Proposition \ref{IA:prop:320B}: let `m ≥ 2` and `ρ > 1 + 1/m`, and suppose there is an
odd integer `j` with `m < ρ^j < m + 1`. Then `m` is bad for `χ(n) = ⌊log_ρ n⌋ mod 2`. -/
theorem prop320B (ρ : ℝ) (m : ℕ) (hm : 2 ≤ m) (hρ : 1 + 1 / (m : ℝ) < ρ) (j : ℤ) (hj : Odd j)
    (hj1 : (m : ℝ) < ρ ^ j) (hj2 : ρ ^ j < m + 1) :
    IsBad (chiR ρ 2) m := by
  have hmR : (2 : ℝ) ≤ m := by exact_mod_cast hm
  have hm0 : (0 : ℝ) < m := by linarith
  have hρ1 : 1 < ρ := by
    have : 0 < 1 / (m : ℝ) := by positivity
    linarith
  have hρ0 : 0 < ρ := by linarith
  -- `j` is positive
  have hjpos : 0 < j := by
    by_contra h
    have := zpow_le_one_of_nonpos₀ hρ1.le (not_lt.mp h)
    linarith
  obtain ⟨n, rfl⟩ : ∃ n : ℕ, j = n := ⟨j.toNat, (Int.toNat_of_nonneg hjpos.le).symm⟩
  rw [zpow_natCast] at hj1 hj2
  set R := ρ ^ n with hR
  intro B hB
  obtain ⟨b, hbB, hb0⟩ := exists_pos_mem hB
  have hbR : (0 : ℝ) < b := by exact_mod_cast hb0
  have hgap : 0 < (m : ℝ) + 1 - R := by linarith
  obtain ⟨N, hN⟩ := exists_nat_gt ((m : ℝ) * b * R / ((m : ℝ) + 1 - R) + b)
  obtain ⟨b', hb'B, hb'N⟩ := hB.exists_gt N
  have hb'R : (N : ℝ) < b' := by exact_mod_cast hb'N
  have hR0 : 0 < R := by linarith
  have hq0 : 0 ≤ (m : ℝ) * b * R / ((m : ℝ) + 1 - R) := by positivity
  have hb'big : (m : ℝ) * b * R / ((m : ℝ) + 1 - R) < b' := by linarith
  have hbb' : (b : ℝ) < b' := by linarith
  have hb'0 : (0 : ℝ) < b' := hbR.trans hbb'
  have hne : b ≠ b' := by
    intro h; rw [h] at hbb'; exact lt_irrefl _ hbb'
  have hXmem : b' + m * b ∈ sumset B (dilate m B) := ⟨b', hb'B, m * b, ⟨b, hbB, rfl⟩, rfl⟩
  have hYmem : b + m * b' ∈ sumset B (dilate m B) := ⟨b, hbB, m * b', ⟨b', hb'B, rfl⟩, rfl⟩
  have hZmem : b' + m * b' ∈ sumset B (dilate m B) := ⟨b', hb'B, m * b', ⟨b', hb'B, rfl⟩, rfl⟩
  rintro ⟨c, hc⟩
  have cX := hc _ hXmem
  have cY := hc _ hYmem
  have cZ := hc _ hZmem
  simp only [chiR, lam] at cX cY cZ
  push_cast at cX cY cZ
  set X : ℝ := b' + m * b with hX
  set Y : ℝ := b + m * b' with hY
  set Z : ℝ := b' + m * b' with hZ
  have hX0 : 0 < X := by positivity
  have hY0 : 0 < Y := by positivity
  -- the four inequalities
  have h1 : Y < R * X := by
    rw [hX, hY]
    have := mul_le_mul_of_nonneg_right hmR (le_of_lt (mul_pos hm0 hbR))
    nlinarith
  have h2 : R * X < Z := by
    have := (div_lt_iff₀ hgap).mp hb'big
    rw [hX, hZ]; nlinarith
  have h3 : Y < Z := by rw [hY, hZ]; linarith
  have h4 : Z < ρ * Y := by
    have hρm : (m : ℝ) + 1 < ρ * m := by
      have := (div_lt_iff₀ hm0).mp (by linarith : 1 / (m : ℝ) < ρ - 1)
      nlinarith
    rw [hY, hZ]; nlinarith
  have hρne : ρ ≠ 1 := ne_of_gt hρ1
  have eR : Real.logb ρ (R * X) = n + Real.logb ρ X := by
    rw [Real.logb_mul hR0.ne' hX0.ne', hR, Real.logb_pow, Real.logb_self_eq_one hρ1, mul_one]
  have eρ : Real.logb ρ (ρ * Y) = 1 + Real.logb ρ Y := by
    rw [Real.logb_mul hρ0.ne' hY0.ne', Real.logb_self_eq_one hρ1]
  have i1 := Real.logb_lt_logb hρ1 hY0 h1
  have i2 := Real.logb_lt_logb hρ1 (by positivity) h2
  have i3 := Real.logb_lt_logb hρ1 hY0 h3
  have i4 := Real.logb_lt_logb hρ1 (by positivity) h4
  rw [eR] at i1 i2; rw [eρ] at i4
  set x := Real.logb ρ X
  set y := Real.logb ρ Y
  set z := Real.logb ρ Z
  have hzy := floor_sub_mem (x := y) (y := z) (k := 0) (by push_cast; linarith)
    (by push_cast; linarith)
  have hYZ : ⌊y⌋ = ⌊z⌋ := by
    have := cY.trans cZ.symm
    omega
  -- `⌊x + n⌋ = ⌊y⌋`
  have hxn : ⌊x + (n : ℝ)⌋ = ⌊y⌋ := by
    rw [Int.floor_eq_iff]
    have a1 := Int.floor_le y
    have a2 := Int.lt_floor_add_one z
    rw [← hYZ] at a2
    constructor <;> linarith
  have : ⌊x⌋ + n = ⌊y⌋ := by
    have := Int.floor_add_natCast x n
    omega
  obtain ⟨t, ht⟩ := hj
  have := cX.trans cY.symm
  omega

/-! ## Theorem \ref{IA:thm:320A} -/

/-- The colouring `χ_r(n) = ⌊log₂ n⌋ mod r`, written with the integer logarithm `Nat.log 2`
(for `n ≥ 1`, `Nat.log 2 n = ⌊log₂ n⌋`, see `chiR_two`). It takes values in `{0, …, r-1}`. -/
def chiA (r : ℕ) (n : ℕ) : ℕ := Nat.log 2 n % r

/-- `Nat.log 2 n = ⌊log₂ n⌋` for all `n` (both sides are `0` at `n = 0`). -/
lemma lam_two (n : ℕ) : lam 2 n = Nat.log 2 n := by
  have h := Real.floor_logb_natCast (b := 2) (r := (n : ℝ)) (Nat.cast_nonneg n)
  rw [Int.log_natCast] at h
  simpa [lam] using h

/-- The real-logarithm colouring `⌊log₂ n⌋ mod r` coincides with `chiA r`. -/
lemma chiR_two (r n : ℕ) : chiR 2 r n = (chiA r n : ℤ) := by
  simp [chiR, chiA, lam_two]

/-- The set of `m` with `2^k < m < 2^(k+1)` for some `k ≥ 1`, `k ≢ 0, -1 (mod r)`. -/
def S320A (r : ℕ) : Set ℕ :=
  {m | ∃ k : ℕ, 1 ≤ k ∧ 2 ^ k < m ∧ m < 2 ^ (k + 1) ∧ ¬ r ∣ k ∧ ¬ r ∣ k + 1}

/-- Paper, Theorem \ref{IA:thm:320A}, first claim: every `m ∈ S320A r` is strongly bad for
`χ_r(n) = ⌊log₂ n⌋ mod r`. -/
theorem thm320A_stronglyBad (r : ℕ) {m : ℕ} (hm : m ∈ S320A r) :
    IsStronglyBad (chiA r) m := by
  obtain ⟨k, hk1, hkm, hmk, hr0, hr1⟩ := hm
  have hm2 : 2 ≤ m := by
    have : 2 ≤ 2 ^ k := by
      calc 2 = 2 ^ 1 := by norm_num
        _ ≤ 2 ^ k := Nat.pow_le_pow_right (by norm_num) hk1
    omega
  have hlog : Nat.log 2 m = k := Nat.log_eq_of_pow_le_of_lt_pow hkm.le hmk
  have hfl : ⌊Real.logb 2 m⌋ = k := by
    have := lam_two m
    simp only [lam] at this
    rw [this, hlog]
  have hS : IsStronglyBad (chiR 2 r) m := by
    apply prop320A 2 (by norm_num) r m hm2
    · intro z hz
      have hzk : z = k := by
        rw [hz, Int.floor_intCast] at hfl
        exact hfl
      rw [hzk] at hz
      have h2 := Real.rpow_logb (b := 2) (x := (m : ℝ)) (by norm_num) (by norm_num)
        (by exact_mod_cast (by omega : 0 < m))
      rw [hz] at h2
      norm_num at h2
      have : 2 ^ k = m := by exact_mod_cast h2
      omega
    · rw [hfl]; exact_mod_cast hr0
    · rw [hfl]; exact_mod_cast hr1
  exact hS.of_comp (fun x y h => by rw [chiR_two, chiR_two, h])

/-- Paper, Theorem \ref{IA:thm:320A}, last claim: `S320A r` contains infinitely many primes
(`r ≥ 3`). -/
theorem thm320A_primes (r : ℕ) (hr : 3 ≤ r) : {p | p.Prime ∧ p ∈ S320A r}.Infinite := by
  apply Set.infinite_of_forall_exists_gt
  intro a
  set k := r * a + 1 with hk
  have hk1 : 1 ≤ k := by omega
  obtain ⟨p, hp, hp1, hp2⟩ := Nat.exists_prime_lt_and_le_two_mul (2 ^ k) (by positivity)
  have hpne : p ≠ 2 ^ (k + 1) := by
    rintro rfl
    have := Nat.Prime.eq_one_of_pow hp
    omega
  have hp3 : p < 2 ^ (k + 1) := by
    rw [pow_succ]; omega
  refine ⟨p, ⟨hp, k, hk1, hp1, hp3, ?_, ?_⟩, ?_⟩
  · intro h
    rw [hk, Nat.dvd_add_right (dvd_mul_right r a)] at h
    have := Nat.le_of_dvd one_pos h
    omega
  · intro h
    rw [hk, add_assoc, Nat.dvd_add_right (dvd_mul_right r a)] at h
    have := Nat.le_of_dvd two_pos h
    omega
  · have h1 : a < 2 ^ a := Nat.lt_two_pow_self
    have h2 : 2 ^ a ≤ 2 ^ k := Nat.pow_le_pow_right (by norm_num) (by nlinarith)
    omega

/-! ## Lucas numbers -/

/-- The Lucas numbers `L_0 = 2, L_1 = 1, L_{n+2} = L_{n+1} + L_n` (so `L_2 = 3`, `L_3 = 4`). -/
def lucas : ℕ → ℕ
  | 0 => 2
  | 1 => 1
  | (n + 2) => lucas (n + 1) + lucas n

lemma lucas_add_two (n : ℕ) : lucas (n + 2) = lucas (n + 1) + lucas n := rfl

open goldenRatio in
/-- Binet's formula `L_n = φ^n + ψ^n`. -/
lemma lucas_binet (n : ℕ) : (lucas n : ℝ) = φ ^ n + ψ ^ n := by
  induction n using Nat.strong_induction_on with
  | _ n ih =>
    match n, ih with
    | 0, _ => norm_num [lucas]
    | 1, _ => simp [lucas, Real.goldenRatio_add_goldenConj]
    | (n + 2), ih =>
      rw [lucas_add_two]; push_cast
      rw [ih (n + 1) (by omega), ih n (by omega)]
      have h1 : φ ^ (n + 2) = φ ^ n * φ ^ 2 := by ring
      have h2 : ψ ^ (n + 2) = ψ ^ n * ψ ^ 2 := by ring
      rw [h1, h2, Real.goldenRatio_sq, Real.goldenConj_sq]; ring

lemma lucas_ge_four (n : ℕ) (hn : 3 ≤ n) : 4 ≤ lucas n := by
  induction n using Nat.strong_induction_on with
  | _ n ih =>
    match n, ih with
    | 0, _ | 1, _ | 2, _ => omega
    | 3, _ => decide
    | (n + 4), ih =>
      show 4 ≤ lucas (n + 3) + lucas (n + 2)
      have := ih (n + 3) (by omega) (by omega)
      omega

open goldenRatio in
lemma lucas_lt_goldenRatio_pow {n : ℕ} (hn : Odd n) :
    (lucas n : ℝ) < φ ^ n ∧ φ ^ n < lucas n + 1 := by
  rw [lucas_binet]
  have hneg : ψ ^ n < 0 := hn.pow_neg Real.goldenConj_neg
  have habs : |ψ| < 1 := by
    rw [abs_lt]; exact ⟨Real.neg_one_lt_goldenConj, Real.goldenConj_neg.trans one_pos⟩
  have h1 : |ψ ^ n| < 1 := by
    rw [abs_pow]; exact pow_lt_one₀ (abs_nonneg _) habs (by rintro rfl; simp at hn)
  have h2 := (abs_lt.mp h1).1
  constructor <;> linarith

/-- Paper, Theorem \ref{IA:thm:320B}(i), first claim: for every odd `n ≥ 3`, `L_n` is bad for
`χ^{(φ)}(n) = ⌊log_φ n⌋ mod 2`. -/
theorem thm320B_lucas_bad (n : ℕ) (hn : Odd n) (hn3 : 3 ≤ n) :
    IsBad (chiR Real.goldenRatio 2) (lucas n) := by
  have h4 := lucas_ge_four n hn3
  have h4R : (4 : ℝ) ≤ lucas n := by exact_mod_cast h4
  obtain ⟨hl, hu⟩ := lucas_lt_goldenRatio_pow hn
  apply prop320B _ _ (by omega) _ n (by exact_mod_cast hn)
    (by rw [zpow_natCast]; exact hl) (by rw [zpow_natCast]; exact hu)
  -- `φ > 1.6 > 1 + 1/L_n`
  have hφ : (1.6 : ℝ) < Real.goldenRatio := by
    rw [Real.goldenRatio]
    have : (2.2 : ℝ) < √5 := by
      rw [Real.lt_sqrt (by norm_num)]; norm_num
    linarith
  have : 1 / (lucas n : ℝ) ≤ 1 / 4 := one_div_le_one_div_of_le (by norm_num) h4R
  linarith

/-- Paper, Theorem \ref{IA:thm:320B}(i), second claim: for every `q ∈ ℕ = {1, 2, …}` there are
infinitely many odd `n ≥ 3` with `L_n ≡ 1 (mod q)`. -/
theorem thm320B_lucas_mod (q : ℕ) (hq : 0 < q) :
    {n : ℕ | Odd n ∧ 3 ≤ n ∧ lucas n ≡ 1 [MOD q]}.Infinite := by
  have : NeZero q := ⟨hq.ne'⟩
  let T : Equiv.Perm (ZMod q × ZMod q) :=
    { toFun := fun p => (p.2, p.1 + p.2)
      invFun := fun p => (p.2 - p.1, p.1)
      left_inv := fun p => by simp
      right_inv := fun p => by simp }
  let v : ℕ → ZMod q × ZMod q := fun n => ((lucas n : ZMod q), (lucas (n + 1) : ZMod q))
  have hv : ∀ n, v n = (T ^ n) (v 0) := by
    intro n
    induction n with
    | zero => simp
    | succ n ih =>
      rw [pow_succ', Equiv.Perm.mul_apply, ← ih]
      simp only [v, T, Equiv.coe_fn_mk, Prod.mk.injEq, true_and]
      rw [lucas_add_two]; push_cast; ring
  set P := orderOf T with hP
  have hP0 : 0 < P := orderOf_pos T
  have hper : ∀ t, v (1 + 2 * P * t) = v 1 := by
    intro t
    have hTP : T ^ P = 1 := pow_orderOf_eq_one T
    have e : 1 + 2 * P * t = 1 + P * (2 * t) := by ring
    rw [hv, hv 1, e, pow_add, pow_mul, hTP, one_pow, mul_one]
  let f : ℕ → ℕ := fun t => 1 + 2 * P * (t + 1)
  have hf : Function.Injective f := by
    intro a b h
    simp only [f] at h
    have := Nat.eq_of_mul_eq_mul_left (by positivity : 0 < 2 * P) (by omega : 2 * P * (a + 1) =
      2 * P * (b + 1))
    omega
  apply Set.infinite_of_injective_forall_mem hf
  intro t
  refine ⟨⟨P * (t + 1), by simp only [f]; ring⟩, by simp only [f]; nlinarith, ?_⟩
  have := congrArg Prod.fst (hper (t + 1))
  simp only [v] at this
  rw [← ZMod.natCast_eq_natCast_iff]
  simpa [lucas] using this

/-! ## Lemma \ref{IA:lem:nested} and Theorem \ref{IA:thm:320B}(ii) -/

/-- One step of the nested-interval construction in Lemma \ref{IA:lem:nested}. -/
lemma nested_step (α β : ℝ) (P J : ℕ) (hα : 3 / 2 ≤ α) (hαβ : α < β) :
    ∃ α' β' : ℝ, ∃ j p : ℕ, α < α' ∧ α' < β' ∧ β' < β ∧ J < j ∧ Odd j ∧ P < p ∧ p.Prime ∧
      ∀ s ∈ Set.Icc α' β', (p : ℝ) < s ^ j ∧ s ^ j < p + 1 := by
  have hα1 : 1 < α := by linarith
  have hα0 : 0 < α := by linarith
  have hβα : 1 < β / α := by rw [one_lt_div hα0]; exact hαβ
  have e1 := (tendsto_pow_atTop_atTop_of_one_lt hα1).eventually_ge_atTop ((P : ℝ) + 2)
  have e2 := (tendsto_pow_atTop_atTop_of_one_lt hβα).eventually_ge_atTop (4 : ℝ)
  obtain ⟨N, hN⟩ := Filter.eventually_atTop.mp (e1.and (e2.and (Filter.eventually_gt_atTop J)))
  set j := 2 * N + 1 with hj
  obtain ⟨hxj, hβj, hJj⟩ := hN j (by omega)
  have hj0 : j ≠ 0 := by omega
  set x := α ^ j with hx
  have hx2 : (2 : ℝ) ≤ x := by
    have : (0 : ℝ) ≤ P := Nat.cast_nonneg P
    linarith
  have hβx : 4 * x ≤ β ^ j := by
    rw [div_pow, le_div_iff₀ (by positivity)] at hβj
    linarith
  set n := ⌈x⌉₊ with hn
  have hn0 : n ≠ 0 := by
    have : 0 < n := Nat.ceil_pos.mpr (by linarith)
    omega
  obtain ⟨p, hp, hnp, hp2n⟩ := Nat.exists_prime_lt_and_le_two_mul n hn0
  have hxn : x ≤ n := Nat.le_ceil x
  have hnx : (n : ℝ) < x + 1 := Nat.ceil_lt_add_one (by linarith)
  have hnpR : (n : ℝ) < p := by exact_mod_cast hnp
  have hp2nR : (p : ℝ) ≤ 2 * n := by exact_mod_cast hp2n
  have hpP : P < p := by
    have : (P : ℝ) < p := by linarith
    exact_mod_cast this
  have hpβ : (p : ℝ) + 1 < β ^ j := by linarith
  have hβ0 : 0 < β := by linarith
  have hp0 : (0 : ℝ) ≤ p := Nat.cast_nonneg p
  set α' := ((p : ℝ) + 1 / 3) ^ ((j : ℝ)⁻¹) with hα'
  set β' := ((p : ℝ) + 2 / 3) ^ ((j : ℝ)⁻¹) with hβ'
  have hα'j : α' ^ j = p + 1 / 3 := Real.rpow_inv_natCast_pow (by positivity) hj0
  have hβ'j : β' ^ j = p + 2 / 3 := Real.rpow_inv_natCast_pow (by positivity) hj0
  have hα'0 : 0 ≤ α' := by positivity
  have hβ'0 : 0 ≤ β' := by positivity
  refine ⟨α', β', j, p, ?_, ?_, ?_, hJj, ⟨N, by omega⟩, hpP, hp, ?_⟩
  · rw [← pow_lt_pow_iff_left₀ hα0.le hα'0 hj0, hα'j]; linarith
  · rw [← pow_lt_pow_iff_left₀ hα'0 hβ'0 hj0, hα'j, hβ'j]; linarith
  · rw [← pow_lt_pow_iff_left₀ hβ'0 hβ0.le hj0, hβ'j]; linarith
  · rintro s ⟨hs1, hs2⟩
    have a1 : α' ^ j ≤ s ^ j := pow_le_pow_left₀ hα'0 hs1 j
    have a2 : s ^ j ≤ β' ^ j := pow_le_pow_left₀ (hα'0.trans hs1) hs2 j
    rw [hα'j] at a1; rw [hβ'j] at a2
    constructor <;> linarith

/-- State of the nested-interval construction: an interval `[α, β]`, an exponent and a prime. -/
structure NestState where
  α : ℝ
  β : ℝ
  j : ℕ
  p : ℕ

/-- The invariant `3/2 ≤ α < β`. -/
def NestState.Inv (s : NestState) : Prop := 3 / 2 ≤ s.α ∧ s.α < s.β

/-- The relation between consecutive states. -/
def NestState.Rel (s t : NestState) : Prop :=
  s.α < t.α ∧ t.β < s.β ∧ s.j < t.j ∧ s.p < t.p ∧ Odd t.j ∧ t.p.Prime ∧
    ∀ x ∈ Set.Icc t.α t.β, (t.p : ℝ) < x ^ t.j ∧ x ^ t.j < t.p + 1

lemma NestState.exists_next (s : NestState) (h : s.Inv) : ∃ t : NestState, t.Inv ∧ s.Rel t := by
  obtain ⟨α', β', j, p, h1, h2, h3, h4, h5, h6, h7, h8⟩ := nested_step s.α s.β s.p s.j h.1 h.2
  exact ⟨⟨α', β', j, p⟩, ⟨by linarith [h.1], h2⟩, h1, h3, h4, h6, h5, h7, h8⟩

/-- The nested sequence of states. -/
noncomputable def nestSeq : ℕ → {s : NestState // s.Inv}
  | 0 => ⟨⟨3 / 2, 2, 0, 1⟩, by norm_num [NestState.Inv]⟩
  | (k + 1) => ⟨Classical.choose ((nestSeq k).1.exists_next (nestSeq k).2),
      (Classical.choose_spec ((nestSeq k).1.exists_next (nestSeq k).2)).1⟩

lemma nestSeq_rel (k : ℕ) : (nestSeq k).1.Rel (nestSeq (k + 1)).1 :=
  (Classical.choose_spec ((nestSeq k).1.exists_next (nestSeq k).2)).2

/-- Paper, Lemma \ref{IA:lem:nested}: there are `ρ ∈ (3/2, 2)`, odd integers `j_1 < j_2 < ⋯`
and primes `p_1 < p_2 < ⋯` with `p_k < ρ^{j_k} < p_k + 1` for all `k`. -/
theorem lem_nested : ∃ ρ : ℝ, 3 / 2 < ρ ∧ ρ < 2 ∧ ∃ j p : ℕ → ℕ, StrictMono j ∧ StrictMono p ∧
    ∀ k, Odd (j k) ∧ (p k).Prime ∧ (p k : ℝ) < ρ ^ (j k) ∧ ρ ^ (j k) < p k + 1 := by
  let a : ℕ → ℝ := fun k => (nestSeq k).1.α
  let b : ℕ → ℝ := fun k => (nestSeq k).1.β
  have ha : StrictMono a := strictMono_nat_of_lt_succ fun k => (nestSeq_rel k).1
  have hb : StrictAnti b := strictAnti_nat_of_succ_lt fun k => (nestSeq_rel k).2.1
  have hab : ∀ k, a k < b k := fun k => (nestSeq k).2.2
  have hab' : ∀ k l, a l ≤ b k := by
    intro k l
    rcases le_total l k with h | h
    · exact (ha.monotone h).trans (hab k).le
    · exact (hab l).le.trans (hb.antitone h)
  have hbdd : BddAbove (Set.range a) := ⟨b 0, by rintro _ ⟨l, rfl⟩; exact hab' 0 l⟩
  set ρ := ⨆ k, a k with hρ
  have hρa : ∀ k, a k ≤ ρ := fun k => le_ciSup hbdd k
  have hρb : ∀ k, ρ ≤ b k := fun k => ciSup_le fun l => hab' k l
  have ha0 : a 0 = 3 / 2 := rfl
  have hb0 : b 0 = 2 := rfl
  refine ⟨ρ, ?_, ?_, fun k => (nestSeq (k + 1)).1.j, fun k => (nestSeq (k + 1)).1.p,
    strictMono_nat_of_lt_succ fun k => (nestSeq_rel (k + 1)).2.2.1,
    strictMono_nat_of_lt_succ fun k => (nestSeq_rel (k + 1)).2.2.2.1, fun k => ?_⟩
  · have := ha (Nat.zero_lt_one); linarith [hρa 1]
  · have := hb (Nat.zero_lt_one); linarith [hρb 1]
  · obtain ⟨-, -, -, -, h5, h6, h7⟩ := nestSeq_rel k
    exact ⟨h5, h6, h7 ρ ⟨hρa (k + 1), hρb (k + 1)⟩⟩

/-- Paper, Theorem \ref{IA:thm:320B}(ii): there are `ρ ∈ (3/2, 2)` and infinitely many primes
that are bad for `χ^{(ρ)}(n) = ⌊log_ρ n⌋ mod 2`. -/
theorem thm320B_primes : ∃ ρ : ℝ, 3 / 2 < ρ ∧ ρ < 2 ∧
    {p : ℕ | p.Prime ∧ IsBad (chiR ρ 2) p}.Infinite := by
  obtain ⟨ρ, hρ1, hρ2, j, p, -, hp, h⟩ := lem_nested
  refine ⟨ρ, hρ1, hρ2, Set.infinite_of_injective_forall_mem hp.injective fun k => ?_⟩
  obtain ⟨hj, hpr, h1, h2⟩ := h k
  refine ⟨hpr, prop320B ρ (p k) hpr.two_le ?_ (j k) (by exact_mod_cast hj)
    (by rw [zpow_natCast]; exact h1) (by rw [zpow_natCast]; exact h2)⟩
  have : (2 : ℝ) ≤ p k := by exact_mod_cast hpr.two_le
  have : 1 / (p k : ℝ) ≤ 1 / 2 := one_div_le_one_div_of_le (by norm_num) this
  linarith

/-! ## Corollary \ref{IA:cor:320} -/

lemma exists_coprime_of_infinite {S : Set ℕ} (hS : {p | p.Prime ∧ p ∈ S}.Infinite) (q : ℕ)
    (hq : 0 < q) : ∃ m ∈ S, m.Prime ∧ m.Coprime q := by
  obtain ⟨p, ⟨hp, hpS⟩, hpq⟩ := hS.exists_gt q
  refine ⟨p, hpS, hp, (Nat.coprime_comm).mp ?_⟩
  exact (Nat.coprime_comm).mp ((Nat.Prime.coprime_iff_not_dvd hp).mpr
    fun h => absurd (Nat.le_of_dvd hq h) (by omega))

/-- Paper, Corollary \ref{IA:cor:320}: for every `r ≥ 2` there is an `r`-colouring of `ℕ` such
that for every `q ∈ ℕ = {1, 2, …}` some prime `m ≥ 2` with `gcd(m, q) = 1` is bad. -/
theorem cor320 (r : ℕ) (hr : 2 ≤ r) :
    ∃ χ : ℕ → Fin r, ∀ q : ℕ, 0 < q → ∃ m : ℕ, m.Prime ∧ m.Coprime q ∧ IsBad χ m := by
  rcases Nat.lt_or_ge r 3 with h | h
  · obtain rfl : r = 2 := by omega
    obtain ⟨ρ, -, -, hinf⟩ := thm320B_primes
    refine ⟨fun n => ⟨(chiR ρ 2 n).toNat, ?_⟩, fun q hq => ?_⟩
    · have h1 := Int.emod_nonneg (lam ρ n) (by norm_num : (2 : ℤ) ≠ 0)
      have h2 := Int.emod_lt_of_pos (lam ρ n) (by norm_num : (0 : ℤ) < 2)
      simp only [chiR]; push_cast; omega
    obtain ⟨m, hmS, hm, hmq⟩ := exists_coprime_of_infinite (S := {p | IsBad (chiR ρ 2) p})
      (by simpa using hinf) q hq
    refine ⟨m, hm, hmq, IsBad.of_comp (fun x y hxy => ?_) hmS⟩
    have hx := Int.emod_nonneg (lam ρ x) (by norm_num : (2 : ℤ) ≠ 0)
    have hy := Int.emod_nonneg (lam ρ y) (by norm_num : (2 : ℤ) ≠ 0)
    simp only [Fin.mk.injEq, chiR] at hxy ⊢
    push_cast at hx hy ⊢
    omega
  · refine ⟨fun n => ⟨chiA r n, Nat.mod_lt _ (by omega)⟩, fun q hq => ?_⟩
    obtain ⟨m, hmS, hm, hmq⟩ := exists_coprime_of_infinite (thm320A_primes r h) q hq
    exact ⟨m, hm, hmq, IsBad.of_comp (fun x y hxy => congrArg Fin.val hxy)
      (thm320A_stronglyBad r hmS).isBad⟩

/-- Paper, Corollary \ref{IA:cor:320}, "in particular" part: Question \ref{IA:q:320} has a negative
answer for every number `r ≥ 2` of colours, also when the condition is imposed only for prime `m`.
Here `B ⊆ ℕ = {1, 2, …}`; a colouring of `{0, 1, 2, …}` restricts to one of `{1, 2, …}` and the
sumsets `B + mB` (with `m ≥ 1`, `B ⊆ {1, 2, …}`) never contain `0`. -/
theorem q320_negative_prime (r : ℕ) (hr : 2 ≤ r) :
    ¬ ∀ χ : ℕ → Fin r, ∃ q : ℕ, 0 < q ∧ ∀ m : ℕ, m.Prime → m.Coprime q →
      ∃ B : Set ℕ, B.Infinite ∧ (∀ b ∈ B, 0 < b) ∧ IsMonochromatic χ (sumset B (dilate m B)) := by
  intro H
  obtain ⟨χ, hχ⟩ := cor320 r hr
  obtain ⟨q, hq, hQ⟩ := H χ
  obtain ⟨m, hm, hmq, hbad⟩ := hχ q hq
  obtain ⟨B, hB, -, hmono⟩ := hQ m hm hmq
  exact hbad B hB hmono

/-- Question \ref{IA:q:320} has a negative answer for every `r ≥ 2`, also when the condition is
imposed only for `m ≥ 2`. -/
theorem q320_negative_ge_two (r : ℕ) (hr : 2 ≤ r) :
    ¬ ∀ χ : ℕ → Fin r, ∃ q : ℕ, 0 < q ∧ ∀ m : ℕ, 2 ≤ m → m.Coprime q →
      ∃ B : Set ℕ, B.Infinite ∧ (∀ b ∈ B, 0 < b) ∧ IsMonochromatic χ (sumset B (dilate m B)) :=
  fun H => q320_negative_prime r hr fun χ => by
    obtain ⟨q, hq, hQ⟩ := H χ
    exact ⟨q, hq, fun m hm => hQ m hm.two_le⟩

/-- Question \ref{IA:q:320} as literally stated (all `m ∈ ℕ = {1, 2, …}`) has a negative answer for
every number `r ≥ 2` of colours. -/
theorem q320_negative (r : ℕ) (hr : 2 ≤ r) :
    ¬ ∀ χ : ℕ → Fin r, ∃ q : ℕ, 0 < q ∧ ∀ m : ℕ, 1 ≤ m → m.Coprime q →
      ∃ B : Set ℕ, B.Infinite ∧ (∀ b ∈ B, 0 < b) ∧ IsMonochromatic χ (sumset B (dilate m B)) :=
  fun H => q320_negative_prime r hr fun χ => by
    obtain ⟨q, hq, hQ⟩ := H χ
    exact ⟨q, hq, fun m hm => hQ m hm.one_lt.le⟩

/-! ## Logarithmic density of `S320A r` (Theorem \ref{IA:thm:320A}, second claim) -/

/-- `A ⊆ ℕ` has logarithmic density `d`:
`(1 / log N) ∑_{n=1}^{N} 𝟙_A(n) / n → d` as `N → ∞`. -/
def HasLogDensity (A : Set ℕ) (d : ℝ) : Prop :=
  Tendsto (fun N : ℕ => (∑ n ∈ Finset.Icc 1 N, A.indicator (fun n : ℕ => (1 : ℝ) / n) n) /
    Real.log N) atTop (𝓝 d)

section LogDensity

variable (r : ℕ)

/-- `k` is admissible: `k ≢ 0, -1 (mod r)`. -/
abbrev Adm (k : ℕ) : Prop := ¬ r ∣ k ∧ ¬ r ∣ k + 1

/-- Indicator of admissibility. -/
noncomputable def ind (k : ℕ) : ℝ := if Adm r k then 1 else 0

lemma mem_S320A_iff {n k : ℕ} (h1 : 2 ^ k ≤ n) (h2 : n < 2 ^ (k + 1)) :
    n ∈ S320A r ↔ 2 ^ k < n ∧ Adm r k := by
  constructor
  · rintro ⟨k', -, hlt, hlt2, h0, h1'⟩
    have e1 : Nat.log 2 n = k' := Nat.log_eq_of_pow_le_of_lt_pow hlt.le hlt2
    have e2 : Nat.log 2 n = k := Nat.log_eq_of_pow_le_of_lt_pow h1 h2
    rw [e1] at e2
    subst e2
    exact ⟨hlt, h0, h1'⟩
  · rintro ⟨hlt, h0, h1'⟩
    have hk : 1 ≤ k := by
      rcases Nat.eq_zero_or_pos k with rfl | h
      · exact absurd (dvd_zero r) h0
      · exact h
    exact ⟨k, hk, hlt, h2, h0, h1'⟩

/-- The weight `𝟙_S(n) / n`. -/
noncomputable def wt (n : ℕ) : ℝ := (S320A r).indicator (fun n : ℕ => (1 : ℝ) / n) n

lemma wt_nonneg (n : ℕ) : 0 ≤ wt r n := by
  unfold wt; apply Set.indicator_nonneg; intro _ _; positivity

/-- Partial sums `T(N) = ∑_{n < N} 𝟙_S(n) / n`. -/
noncomputable def Tsum (N : ℕ) : ℝ := ∑ n ∈ range N, wt r n

lemma Tsum_mono {M N : ℕ} (h : M ≤ N) : Tsum r M ≤ Tsum r N :=
  Finset.sum_le_sum_of_subset_of_nonneg (Finset.range_mono h) fun i _ _ => wt_nonneg r i

lemma Tsum_nonneg (N : ℕ) : 0 ≤ Tsum r N := Finset.sum_nonneg fun i _ => wt_nonneg r i

/-- `∑_{2^k < n < 2^{k+1}} 1/n`. -/
noncomputable def cBlock (k : ℕ) : ℝ :=
  ∑ n ∈ Ico (2 ^ k : ℕ) (2 ^ (k + 1)), (1 : ℝ) / (n : ℝ) - 1 / ((2 ^ k : ℕ) : ℝ)

lemma block_sum (k : ℕ) : ∑ n ∈ Ico (2 ^ k) (2 ^ (k + 1)), wt r n = ind r k * cBlock k := by
  have h : ∀ n ∈ Ico (2 ^ k) (2 ^ (k + 1)),
      wt r n = ind r k * ((1 : ℝ) / n - if n = 2 ^ k then (1 : ℝ) / n else 0) := by
    intro n hn
    rw [Finset.mem_Ico] at hn
    have hiff := mem_S320A_iff r hn.1 hn.2
    simp only [wt, Set.indicator, ind]
    by_cases ha : Adm r k <;> by_cases hn0 : n = 2 ^ k
    · subst hn0; simp [hiff]
    · have : 2 ^ k < n := lt_of_le_of_ne hn.1 (Ne.symm hn0)
      simp [hiff, hn0, this]
    · simp [hiff, ha]
    · simp [hiff, ha]
  rw [Finset.sum_congr rfl h, ← Finset.mul_sum, Finset.sum_sub_distrib, Finset.sum_ite_eq']
  have hmem : 2 ^ k ∈ Ico (2 ^ k) (2 ^ (k + 1)) := by
    rw [Finset.mem_Ico]; exact ⟨le_rfl, Nat.pow_lt_pow_right (by norm_num) (by omega)⟩
  rw [if_pos hmem, cBlock]

lemma Tsum_pow (K : ℕ) : Tsum r (2 ^ K) = ∑ k ∈ range K, ind r k * cBlock k := by
  induction K with
  | zero => simp [Tsum, wt, Set.indicator]
  | succ K ih =>
    rw [Finset.sum_range_succ, ← ih, ← block_sum, Tsum, Tsum,
      ← Finset.sum_range_add_sum_Ico _ (Nat.pow_le_pow_right (by norm_num) (Nat.le_succ K))]

/-- `F(n) = ∑_{i < n} 1/i`. -/
noncomputable def Fh (n : ℕ) : ℝ := ∑ i ∈ range n, (1 : ℝ) / i

lemma harmonic_eq_Fh (n : ℕ) : (harmonic n : ℝ) = Fh n + 1 / n := by
  have h1 : Fh (n + 1) = Fh n + 1 / n := by rw [Fh, Finset.sum_range_succ]; rfl
  have h2 : Fh (n + 1) = ∑ i ∈ range n, (1 : ℝ) / ((i + 1 : ℕ) : ℝ) := by
    rw [Fh, Finset.sum_range_succ']; simp
  rw [← h1, h2, harmonic]; push_cast; simp

lemma tendsto_Fh_sub_log :
    Tendsto (fun n : ℕ => Fh n - Real.log n) atTop (𝓝 eulerMascheroniConstant) := by
  have h := Real.tendsto_harmonic_sub_log.sub (tendsto_one_div_atTop_nhds_zero_nat (𝕜 := ℝ))
  rw [sub_zero] at h
  refine h.congr fun n => ?_
  rw [harmonic_eq_Fh]; ring

lemma tendsto_two_pow_nat : Tendsto (fun k : ℕ => 2 ^ k) atTop atTop := by
  refine tendsto_atTop_atTop.mpr fun b => ⟨b, fun a ha => ?_⟩
  exact (Nat.lt_two_pow_self).le.trans (Nat.pow_le_pow_right (by norm_num) ha)

lemma cBlock_eq (k : ℕ) : cBlock k =
    (Fh (2 ^ (k + 1)) - Real.log ((2 ^ (k + 1) : ℕ) : ℝ)) -
      (Fh (2 ^ k) - Real.log ((2 ^ k : ℕ) : ℝ)) + Real.log 2 - 1 / ((2 ^ k : ℕ) : ℝ) := by
  rw [cBlock, Finset.sum_Ico_eq_sub _ (Nat.pow_le_pow_right (by norm_num) (Nat.le_succ k))]
  push_cast
  rw [Real.log_pow, Real.log_pow, Fh, Fh]
  push_cast; ring

lemma tendsto_cBlock : Tendsto cBlock atTop (𝓝 (Real.log 2)) := by
  have h1 := tendsto_Fh_sub_log.comp (tendsto_two_pow_nat.comp (tendsto_add_atTop_nat 1))
  have h2 := tendsto_Fh_sub_log.comp tendsto_two_pow_nat
  have h3 := (tendsto_one_div_atTop_nhds_zero_nat (𝕜 := ℝ)).comp tendsto_two_pow_nat
  have h := ((h1.sub h2).add_const (Real.log 2)).sub h3
  simp only [sub_self, zero_add, sub_zero] at h
  refine h.congr fun k => ?_
  rw [cBlock_eq]; rfl

/-- The admissible-count `#{k < K : k admissible}`. -/
noncomputable def cnt (K : ℕ) : ℝ := ∑ k ∈ range K, ind r k

lemma ind_nonneg (k : ℕ) : 0 ≤ ind r k := by unfold ind; split_ifs <;> norm_num

lemma ind_le_one (k : ℕ) : ind r k ≤ 1 := by unfold ind; split_ifs <;> norm_num

lemma cnt_mono {M N : ℕ} (h : M ≤ N) : cnt r M ≤ cnt r N :=
  Finset.sum_le_sum_of_subset_of_nonneg (Finset.range_mono h) fun i _ _ => ind_nonneg r i

lemma ind_add_mul (t i : ℕ) : ind r (r * t + i) = ind r i := by
  simp only [ind, Adm, add_assoc, Nat.dvd_add_right (dvd_mul_right r t)]

lemma sum_ind_block (hr : 2 ≤ r) : ∑ i ∈ range r, ind r i = r - 2 := by
  have hfilt : (range r).filter (fun i => Adm r i) = Finset.Ioo 0 (r - 1) := by
    ext i
    simp only [Finset.mem_filter, Finset.mem_range, Finset.mem_Ioo, Adm]
    constructor
    · rintro ⟨hi, h0, h1⟩
      refine ⟨Nat.pos_of_ne_zero fun h => h0 (h ▸ dvd_zero r), ?_⟩
      by_contra hc
      exact h1 (by rw [show i + 1 = r by omega])
    · rintro ⟨h0, h1⟩
      refine ⟨by omega, fun h => ?_, fun h => ?_⟩
      · have := Nat.le_of_dvd h0 h; omega
      · have := Nat.le_of_dvd (by omega) h; omega
  simp only [ind]
  rw [Finset.sum_boole, hfilt, Nat.card_Ioo, show r - 1 - 0 - 1 = r - 2 by omega,
    Nat.cast_sub hr]
  push_cast; ring

lemma cnt_mul (hr : 2 ≤ r) (t : ℕ) : cnt r (r * t) = (r - 2) * t := by
  induction t with
  | zero => simp [cnt]
  | succ t ih =>
    rw [cnt, mul_add, mul_one, Finset.sum_range_add, ← cnt, ih]
    simp only [ind_add_mul]
    rw [sum_ind_block r hr]; push_cast; ring

lemma tendsto_cnt (hr : 3 ≤ r) :
    Tendsto (fun K : ℕ => cnt r K * (K : ℝ)⁻¹) atTop (𝓝 ((r - 2) / r)) := by
  have hr0 : (0 : ℝ) < r := by exact_mod_cast (by omega : 0 < r)
  have hr2 : (0 : ℝ) ≤ r - 2 := by
    have : (3 : ℝ) ≤ r := by exact_mod_cast hr
    linarith
  have hlim := tendsto_inv_atTop_nhds_zero_nat (𝕜 := ℝ)
  have hlo : Tendsto (fun K : ℕ => (r - 2) / r - (r - 2) * (K : ℝ)⁻¹) atTop
      (𝓝 ((r - 2) / r)) := by
    simpa using (hlim.const_mul ((r : ℝ) - 2)).const_sub (((r : ℝ) - 2) / r)
  have hhi : Tendsto (fun K : ℕ => (r - 2) / r + (r - 2) * (K : ℝ)⁻¹) atTop
      (𝓝 ((r - 2) / r)) := by
    simpa using (hlim.const_mul ((r : ℝ) - 2)).const_add (((r : ℝ) - 2) / r)
  have key : ∀ K : ℕ, 0 < K → (r - 2) * ((K : ℝ) - r) ≤ r * cnt r K ∧
      r * cnt r K ≤ (r - 2) * ((K : ℝ) + r) := by
    intro K hK
    have h1 : r * (K / r) ≤ K := Nat.mul_div_le K r
    have h2 : K < r * (K / r) + r := by
      have := Nat.div_add_mod K r
      have := Nat.mod_lt K (by omega : 0 < r)
      omega
    have h3 : K ≤ r * (K / r + 1) := by rw [mul_add, mul_one]; omega
    have c1 := cnt_mono r h1
    have c2 := cnt_mono r h3
    rw [cnt_mul r (by omega)] at c1 c2
    generalize K / r = t at *
    have h1R : (r : ℝ) * t ≤ K := by exact_mod_cast h1
    have h2R : (K : ℝ) < r * t + r := by exact_mod_cast h2
    push_cast at c1 c2
    constructor <;> nlinarith
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le' hlo hhi ?_ ?_
  · filter_upwards [eventually_gt_atTop 0] with K hK
    have hKR : (0 : ℝ) < K := by exact_mod_cast hK
    obtain ⟨k1, -⟩ := key K hK
    rw [← sub_nonneg]
    have e : cnt r K * (K : ℝ)⁻¹ - ((r - 2) / r - (r - 2) * (K : ℝ)⁻¹) =
        (r * cnt r K - (r - 2) * (K - r)) / (r * K) := by field_simp
    rw [e]
    apply div_nonneg (by linarith) (by positivity)
  · filter_upwards [eventually_gt_atTop 0] with K hK
    have hKR : (0 : ℝ) < K := by exact_mod_cast hK
    obtain ⟨-, k2⟩ := key K hK
    rw [← sub_nonneg]
    have e : (r - 2) / r + (r - 2) * (K : ℝ)⁻¹ - cnt r K * (K : ℝ)⁻¹ =
        ((r - 2) * (K + r) - r * cnt r K) / (r * K) := by field_simp
    rw [e]
    apply div_nonneg (by linarith) (by positivity)

lemma tendsto_Tsum_pow (hr : 3 ≤ r) :
    Tendsto (fun K : ℕ => Tsum r (2 ^ K) * (K : ℝ)⁻¹) atTop
      (𝓝 (Real.log 2 * ((r - 2) / r))) := by
  set u : ℕ → ℝ := fun k => ind r k * (cBlock k - Real.log 2) with hu
  have hu0 : Tendsto u atTop (𝓝 0) := by
    have h := (tendsto_cBlock.sub_const (Real.log 2)).norm
    rw [sub_self, norm_zero] at h
    refine squeeze_zero_norm (fun k => ?_) h
    rw [hu, norm_mul]
    have : ‖ind r k‖ ≤ 1 := by
      rw [Real.norm_eq_abs, abs_of_nonneg (ind_nonneg r k)]; exact ind_le_one r k
    nlinarith [norm_nonneg (cBlock k - Real.log 2), norm_nonneg (ind r k)]
  have h := ((tendsto_cnt r hr).const_mul (Real.log 2)).add hu0.cesaro
  rw [add_zero] at h
  refine h.congr fun K => ?_
  rw [Tsum_pow, cnt]
  simp only [hu, mul_sub, Finset.sum_sub_distrib, ← Finset.sum_mul]
  ring

lemma tendsto_natLog_two : Tendsto (fun N : ℕ => Nat.log 2 N) atTop atTop := by
  refine tendsto_atTop_atTop.mpr fun M => ⟨2 ^ M, fun N hN => ?_⟩
  exact Nat.le_log_of_pow_le (by norm_num) hN

/-- Paper, Theorem \ref{IA:thm:320A}, second claim: `S320A r` has logarithmic density `1 - 2/r`
(`r ≥ 3`). -/
theorem thm320A_logDensity (hr : 3 ≤ r) : HasLogDensity (S320A r) (1 - 2 / r) := by
  have hl2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hr0 : (0 : ℝ) < r := by exact_mod_cast (by omega : 0 < r)
  have ha := tendsto_Tsum_pow r hr
  have hval : Real.log 2 * ((r - 2) / r) * 1 / Real.log 2 = 1 - 2 / (r : ℝ) := by
    field_simp
  -- lower and upper bounds as functions of `K`
  have hlo : Tendsto (fun K : ℕ => Tsum r (2 ^ K) / ((K + 1) * Real.log 2)) atTop
      (𝓝 (1 - 2 / (r : ℝ))) := by
    have h := (ha.mul (tendsto_natCast_div_add_atTop (1 : ℝ))).div_const (Real.log 2)
    rw [hval] at h
    refine h.congr' ?_
    filter_upwards [eventually_gt_atTop 0] with K hK
    have hKR : (0 : ℝ) < K := by exact_mod_cast hK
    field_simp
  have hhi : Tendsto (fun K : ℕ => Tsum r (2 ^ (K + 1)) / (K * Real.log 2)) atTop
      (𝓝 (1 - 2 / (r : ℝ))) := by
    have ha' := (tendsto_add_atTop_iff_nat 1).mpr ha
    have h1 : Tendsto (fun K : ℕ => 1 + (K : ℝ)⁻¹) atTop (𝓝 1) := by
      simpa using (tendsto_inv_atTop_nhds_zero_nat (𝕜 := ℝ)).const_add 1
    have h := (ha'.mul h1).div_const (Real.log 2)
    rw [hval] at h
    refine h.congr' ?_
    filter_upwards [eventually_gt_atTop 0] with K hK
    have hKR : (0 : ℝ) < K := by exact_mod_cast hK
    push_cast
    field_simp
  have hsum : ∀ N : ℕ, ∑ n ∈ Finset.Icc 1 N, (S320A r).indicator (fun n : ℕ => (1 : ℝ) / n) n =
      Tsum r (N + 1) := by
    intro N
    rw [Tsum, Finset.range_eq_Ico, Finset.sum_eq_sum_Ico_succ_bot (Nat.succ_pos N)]
    simp [wt, Set.indicator, Finset.Ico_add_one_right_eq_Icc]
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le' (hlo.comp tendsto_natLog_two)
    (hhi.comp tendsto_natLog_two) ?_ ?_
  all_goals
    filter_upwards [eventually_ge_atTop 2] with N hN
    simp only [Function.comp, hsum]
    set K := Nat.log 2 N with hK
    have hK1 : 1 ≤ K := Nat.log_pos (by norm_num) hN
    have hp1 : 2 ^ K ≤ N := Nat.pow_log_le_self 2 (by omega)
    have hp2 : N < 2 ^ (K + 1) := Nat.lt_pow_succ_log_self (by norm_num) N
    have hNR : (0 : ℝ) < N := by exact_mod_cast (by omega : 0 < N)
    have hKR : (1 : ℝ) ≤ K := by exact_mod_cast hK1
    have hlogN1 : (K : ℝ) * Real.log 2 ≤ Real.log N := by
      rw [← Real.log_pow]
      exact Real.log_le_log (by positivity) (by exact_mod_cast hp1)
    have hlogN2 : Real.log N < ((K : ℝ) + 1) * Real.log 2 := by
      rw [← Nat.cast_succ, ← Real.log_pow]
      exact Real.log_lt_log hNR (by exact_mod_cast hp2)
    have hlogN0 : 0 < Real.log N := by nlinarith
    have hT1 := Tsum_mono r (by omega : 2 ^ K ≤ N + 1)
    have hT2 := Tsum_mono r (by omega : N + 1 ≤ 2 ^ (K + 1))
  · exact div_le_div₀ (Tsum_nonneg r _) hT1 hlogN0 hlogN2.le
  · exact div_le_div₀ (Tsum_nonneg r _) hT2 (by positivity) hlogN1

end LogDensity

/-- Paper, Theorem \ref{IA:thm:320A} (all three claims): for `r ≥ 3` and
`χ_r(n) = ⌊log₂ n⌋ mod r`, every `m` with `2^k < m < 2^(k+1)` for some `k ≥ 1` with
`k ≢ 0, -1 (mod r)` is strongly bad for `χ_r`; the set of these `m` has logarithmic density
`1 - 2/r` and contains infinitely many primes. -/
theorem thm320A (r : ℕ) (hr : 3 ≤ r) :
    (∀ m ∈ S320A r, IsStronglyBad (chiA r) m) ∧ HasLogDensity (S320A r) (1 - 2 / r) ∧
      {p | p.Prime ∧ p ∈ S320A r}.Infinite :=
  ⟨fun _ hm => thm320A_stronglyBad r hm, thm320A_logDensity r hr, thm320A_primes r hr⟩

/-- Paper, Theorem \ref{IA:thm:320B} (both parts). -/
theorem thm320B :
    (∀ n : ℕ, Odd n → 3 ≤ n → IsBad (chiR Real.goldenRatio 2) (lucas n)) ∧
    (∀ q : ℕ, 0 < q → {n : ℕ | Odd n ∧ 3 ≤ n ∧ lucas n ≡ 1 [MOD q]}.Infinite) ∧
    (∃ ρ : ℝ, 3 / 2 < ρ ∧ ρ < 2 ∧ {p : ℕ | p.Prime ∧ IsBad (chiR ρ 2) p}.Infinite) :=
  ⟨thm320B_lucas_bad, thm320B_lucas_mod, thm320B_primes⟩

end Kmrr25.Q320


==> anc/lean/Kmrr25/Q323.lean <==
import Kmrr25.Basic

/-!
# Logarithmic density and Question 3.23

Paper, Section \ref{IA:sec:q323}, Theorem \ref{IA:thm:323}.

Fix `η ∈ (0, 1/6)`, let `U_η = (1/3 + η, 2/3 - η)`, `T_k = 2^{2^k}`, `X_k = k T_k`,
`Y_k = T_{k+1}/k` (a real number), `R_k = {s ∈ {0, …, k-1} : s/k ∈ U_η}` and
`A_η = ⋃_{k ≥ 1} {n : X_k ≤ n < Y_k, n mod k ∈ R_k}`.

## Main results

* `logDensity_A` — Theorem \ref{IA:thm:323}(a): for `0 < η < 1/6` the logarithmic density of
  `A_η` exists and equals `1/3 - 2η`, i.e. `(1 / log N) ∑_{n=1}^{N} 𝟙_{A_η}(n)/n → 1/3 - 2η`.
* `no_linSumset` — Theorem \ref{IA:thm:323}(b): for all integers `ℓ, m ≥ 1`, all `t ∈ ℤ` and
  every infinite `B ⊆ ℕ`, `ℓB + mB + t ⊄ A_η`, where `ℓB + mB + t = {ℓ b + m b' + t : b, b' ∈ B}`
  is the unrestricted sumset (the diagonal `b = b'` is included).
* `finite_bad` — the "more precisely" statement of (b): for every `c`, only finitely many `b`
  satisfy `ℓ b + m c + t, ℓ c + m b + t, (ℓ + m) b + t ∈ A_η`.
* `thm323` — both parts together.
* `q323_negative` — the negative answer to Question \ref{IA:q:323} (stated as the `Prop`
  `Question323`, with the upper logarithmic density `udlog` and the unrestricted sumset
  `B + mB`), witnessed by `A_{1/12}`, simultaneously for all `m ≥ 2` and `t ≥ 0`.
* Auxiliary lemmas: `sumfree` (Lemma \ref{IA:lem:sumfree}), `block_sep` and `block_ge`
  (Lemma \ref{IA:lem:blocksep}), `abs_sum_mod_le` (Lemma \ref{IA:lem:perblock} in the case
  `J = 1`, `g ≡ 1`, which is the case used in the proof of (a)), `card_R`
  (`||R_k| - k(1/3 - 2η)| ≤ 1`).

## Conventions

* The paper's `ℕ` is `{1, 2, …}`. Here `A_η ⊆ ℕ` contains no `0` (every element is
  `≥ X_1 = 4`), while the sets `B` in (b) range over all subsets of `{0, 1, 2, …}`, which
  contains the paper's statement as a special case. Elements of `ℓB + mB + t` are integers;
  `InA η z` means that the integer `z` is (the image of) an element of `A_η`.
* Part (b) is proved for every `η > 0`; only part (a) uses `η < 1/6`.
* The proof of (a) follows the paper's decomposition into transition intervals and blocks, with
  cruder (but sufficient) error terms: the contribution of the `k`-th transition interval and
  block is at most `3 + 4k² + 2^k/k`, and `∑_{k ≤ K} 2^k/k ≤ 4 · 2^K / K`, while
  `log N ≥ 2^K log 2` for `N ≥ T_K`.

## Not covered

Remark \ref{IA:rem:323} (the construction of infinite `B` with `B ⊕ mB ⊆ A_η` for odd `m ≥ 3`,
and the open restricted question) is not formalized. Lemma \ref{IA:lem:perblock} is formalized
only for `J = 1` and `g ≡ 1`.
-/

open Real Filter Topology Finset

namespace Kmrr25.Q323

/-! ## The set `A_η` -/

/-- `T_k = 2^{2^k}`. -/
def T (k : ℕ) : ℕ := 2 ^ 2 ^ k

/-- `X_k = k T_k`. -/
def X (k : ℕ) : ℕ := k * T k

/-- `Y_k = T_{k+1} / k` (a real number). -/
noncomputable def Y (k : ℕ) : ℝ := (T (k + 1) : ℝ) / k

/-- `U_η = (1/3 + η, 2/3 - η)`. -/
def U (η : ℝ) : Set ℝ := Set.Ioo (1 / 3 + η) (2 / 3 - η)

open scoped Classical in
/-- `R_k = {s ∈ {0, …, k-1} : s / k ∈ U_η}`. -/
noncomputable def R (η : ℝ) (k : ℕ) : Finset ℕ := (range k).filter fun s => (s : ℝ) / k ∈ U η

/-- `A_η = ⋃_{k ≥ 1} {n : X_k ≤ n < Y_k, n mod k ∈ R_k}`. -/
def A (η : ℝ) : Set ℕ := {n | ∃ k, 1 ≤ k ∧ X k ≤ n ∧ (n : ℝ) < Y k ∧ n % k ∈ R η k}

/-- An integer belongs to `A_η`. -/
def InA (η : ℝ) (z : ℤ) : Prop := ∃ n ∈ A η, (n : ℤ) = z

/-- `ℓB + mB + t = {ℓ b + m b' + t : b, b' ∈ B}` (unrestricted: `b = b'` is allowed), as a set
of integers. -/
def linSumset (ℓ m : ℕ) (B : Set ℕ) (t : ℤ) : Set ℤ :=
  {x | ∃ b ∈ B, ∃ b' ∈ B, x = ℓ * b + m * b' + t}

/-! ## Blocks -/

lemma T_succ (k : ℕ) : T (k + 1) = T k ^ 2 := by
  unfold T; rw [pow_succ, pow_mul]

lemma T_pos (k : ℕ) : 0 < T k := by unfold T; positivity

lemma T_mono {k k' : ℕ} (h : k ≤ k') : T k ≤ T k' :=
  Nat.pow_le_pow_right two_pos (Nat.pow_le_pow_right two_pos h)

lemma lt_Y_iff {k n : ℕ} (hk : 1 ≤ k) : (n : ℝ) < Y k ↔ n * k < T k ^ 2 := by
  have hk' : (0 : ℝ) < k := by exact_mod_cast hk
  rw [Y, lt_div_iff₀ hk', T_succ]
  exact_mod_cast Iff.rfl

/-- `n` lies in the block of index `k`: `k ≥ 1` and `X_k ≤ n < Y_k`. -/
def InBlock (k n : ℕ) : Prop := 1 ≤ k ∧ X k ≤ n ∧ n * k < T k ^ 2

lemma mem_A_iff {η : ℝ} {n : ℕ} : n ∈ A η ↔ ∃ k, InBlock k n ∧ n % k ∈ R η k := by
  constructor
  · rintro ⟨k, hk, hX, hY, hR⟩
    exact ⟨k, ⟨hk, hX, (lt_Y_iff hk).1 hY⟩, hR⟩
  · rintro ⟨k, ⟨hk, hX, hY⟩, hR⟩
    exact ⟨k, hk, hX, (lt_Y_iff hk).2 hY, hR⟩

/-- Paper, Lemma \ref{IA:lem:blocksep}, first part (in the form `n k (k+1) < n'`). -/
lemma block_sep {k k' n n' : ℕ} (h : InBlock k n) (h' : InBlock k' n') (hkk : k < k') :
    n * k * (k + 1) < n' := by
  obtain ⟨-, -, h3⟩ := h
  obtain ⟨-, h2', -⟩ := h'
  have e1 : T k ^ 2 ≤ T k' := by rw [← T_succ]; exact T_mono hkk
  have e2 : n * k < T k' := lt_of_lt_of_le h3 e1
  have e3 : (k + 1) * T k' ≤ X k' := Nat.mul_le_mul_right _ hkk
  calc n * k * (k + 1) < T k' * (k + 1) := Nat.mul_lt_mul_of_pos_right e2 (Nat.succ_pos k)
    _ = (k + 1) * T k' := mul_comm _ _
    _ ≤ n' := e3.trans h2'

lemma block_unique {k k' n : ℕ} (h : InBlock k n) (h' : InBlock k' n) : k = k' := by
  have key : ∀ {a b : ℕ}, InBlock a n → InBlock b n → ¬ a < b := by
    intro a b ha hb hab
    have := block_sep ha hb hab
    have h1 : 1 ≤ a := ha.1
    have : n ≤ n * a * (a + 1) := by
      calc n = n * 1 * 1 := by ring
        _ ≤ n * a * (a + 1) := by gcongr; omega
    omega
  rcases lt_trichotomy k k' with hlt | heq | hgt
  · exact absurd hlt (key h h')
  · exact heq
  · exact absurd hgt (key h' h)

/-- Paper, Lemma \ref{IA:lem:blocksep}, second part. -/
lemma block_ge {k K n : ℕ} (h : InBlock k n) (hn : T (K + 1) ≤ n) : K + 1 ≤ k := by
  by_contra hcon
  obtain ⟨h1, -, h3⟩ := h
  have e1 : T k ^ 2 ≤ T (K + 1) := by rw [← T_succ]; exact T_mono (by omega)
  have : n ≤ n * k := Nat.le_mul_of_pos_right n h1
  omega

/-- Two elements of `A_η` whose ratio is at most `2C`, lying in blocks of index `> 2C`, lie in
the same block. -/
lemma same_block {x y kx ky C : ℕ} (hx : InBlock kx x) (hy : InBlock ky y) (hxy : y ≤ 2 * C * x)
    (hyx : x ≤ 2 * C * y) (hkx : 2 * C < kx) (hky : 2 * C < ky) : kx = ky := by
  have key : ∀ {a b ka kb : ℕ}, InBlock ka a → InBlock kb b → b ≤ 2 * C * a → 2 * C < ka →
      ¬ ka < kb := by
    intro a b ka kb ha hb hba hka hlt
    have h1 := block_sep ha hb hlt
    have h2 : a * (2 * C + 1) ≤ a * ka * (ka + 1) := by
      calc a * (2 * C + 1) ≤ a * ka := Nat.mul_le_mul_left _ hka
        _ = a * ka * 1 := by ring
        _ ≤ a * ka * (ka + 1) := Nat.mul_le_mul_left _ (by omega)
    nlinarith
  rcases lt_trichotomy kx ky with hlt | heq | hgt
  · exact absurd hlt (key hx hy hxy hkx)
  · exact heq
  · exact absurd hgt (key hy hx hyx hky)

/-- Paper, Lemma \ref{IA:lem:sumfree}: for `s₁, s₂, s₃ ∈ R_k` and `|s| < η k`,
`s₁ + s₂ - s₃ ≢ s (mod k)`. -/
lemma sumfree {η : ℝ} {k : ℕ} (hk : 1 ≤ k) {s₁ s₂ s₃ : ℕ} (h₁ : s₁ ∈ R η k)
    (h₂ : s₂ ∈ R η k) (h₃ : s₃ ∈ R η k) {s : ℤ} (hs : |(s : ℝ)| < η * k) :
    ¬ (k : ℤ) ∣ (s₁ + s₂ - s₃ - s : ℤ) := by
  rintro ⟨q, hq⟩
  have hk' : (0 : ℝ) < k := by exact_mod_cast hk
  have bnd : ∀ {x : ℕ}, x ∈ R η k → k * (1 / 3 + η) < x ∧ (x : ℝ) < k * (2 / 3 - η) := by
    intro x hx
    simp only [R, mem_filter, U, Set.mem_Ioo] at hx
    obtain ⟨-, a, b⟩ := hx
    rw [lt_div_iff₀ hk'] at a
    rw [div_lt_iff₀ hk'] at b
    constructor <;> linarith
  obtain ⟨a1, b1⟩ := bnd h₁
  obtain ⟨a2, b2⟩ := bnd h₂
  obtain ⟨a3, b3⟩ := bnd h₃
  have hs1 := neg_abs_le (s : ℝ)
  have hs2 := le_abs_self (s : ℝ)
  have hq' : ((s₁ : ℝ) + s₂ - s₃ - s) = k * q := by exact_mod_cast hq
  have l1 : (0 : ℝ) < k * q := by rw [← hq']; nlinarith
  have l2 : (k : ℝ) * q < k * 1 := by rw [← hq']; nlinarith
  have q1 : (0 : ℝ) < q := pos_of_mul_pos_right l1 hk'.le
  have q2 : (q : ℝ) < 1 := lt_of_mul_lt_mul_left l2 hk'.le
  have : (0 : ℤ) < q := by exact_mod_cast q1
  have : q < (1 : ℤ) := by exact_mod_cast q2
  omega

/-! ## Theorem \ref{IA:thm:323}(b): no `ℓB + mB + t` -/

/-- Paper, Theorem \ref{IA:thm:323}(b), "more precisely" part, in a slightly stronger form: for
`η > 0`, integers `ℓ, m ≥ 1`, `t ∈ ℤ` and any `c ∈ ℕ`, only finitely many `b ∈ ℕ` satisfy
`ℓ b + m c + t, ℓ c + m b + t, (ℓ + m) b + t ∈ A_η`. -/
theorem finite_bad {η : ℝ} (hη : 0 < η) {ℓ m : ℕ} (hℓ : 1 ≤ ℓ) (hm : 1 ≤ m) (t : ℤ) (c : ℕ) :
    {b : ℕ | InA η (ℓ * b + m * c + t) ∧ InA η (ℓ * c + m * b + t) ∧
      InA η ((ℓ + m) * b + t)}.Finite := by
  set s : ℤ := (ℓ + m) * c + t with hs
  set C : ℕ := ℓ + m + 1 with hC
  set K : ℕ := ⌈|(s : ℝ)| / η⌉₊ + 2 * C with hK
  set b₀ : ℕ := 2 * (t.natAbs + (ℓ + m) * c) + 2 * T (K + 1) with hb₀
  refine (Set.finite_Iio b₀).subset fun b hb => ?_
  simp only [Set.mem_Iio]
  by_contra hlt
  push Not at hlt
  obtain ⟨⟨nu, hu, eu⟩, ⟨nv, hv, ev⟩, ⟨nw, hw, ew⟩⟩ := hb
  obtain ⟨ku, hku, ru⟩ := mem_A_iff.1 hu
  obtain ⟨kv, hkv, rv⟩ := mem_A_iff.1 hv
  obtain ⟨kw, hkw, rw'⟩ := mem_A_iff.1 hw
  -- size estimates: `b ≤ 2 n` and `n ≤ C b` for `n ∈ {u, v, w}`
  have hb' : (2 * (t.natAbs + (ℓ + m) * c) + 2 * T (K + 1) : ℤ) ≤ b := by exact_mod_cast hlt
  have hta : |t| = (t.natAbs : ℤ) := Int.abs_eq_natAbs t
  have ht1 := neg_abs_le t
  have ht2 := le_abs_self t
  have hbℓ : (b : ℤ) ≤ ℓ * b := by
    have : (1 : ℤ) ≤ ℓ := by exact_mod_cast hℓ
    nlinarith [(Nat.cast_nonneg b : (0 : ℤ) ≤ b)]
  have hbm : (b : ℤ) ≤ m * b := by
    have : (1 : ℤ) ≤ m := by exact_mod_cast hm
    nlinarith [(Nat.cast_nonneg b : (0 : ℤ) ≤ b)]
  have hmc : (0 : ℤ) ≤ m * c := by positivity
  have hℓc : (0 : ℤ) ≤ ℓ * c := by positivity
  have hlmc : ((ℓ : ℤ) + m) * c = ℓ * c + m * c := by ring
  have hTK : (0 : ℤ) ≤ T (K + 1) := by positivity
  push_cast at hb'
  have hCb : ((C * b : ℕ) : ℤ) = ℓ * b + m * b + b := by simp only [hC]; push_cast; ring
  have bnds : ∀ n : ℕ, (n : ℤ) = ℓ * b + m * c + t ∨ (n : ℤ) = ℓ * c + m * b + t ∨
      (n : ℤ) = ℓ * b + m * b + t → b ≤ 2 * n ∧ n ≤ C * b ∧ T (K + 1) ≤ n := by
    intro n hn
    have h1 : (b : ℤ) ≤ 2 * n ∧ (n : ℤ) ≤ ((C * b : ℕ) : ℤ) ∧ (T (K + 1) : ℤ) ≤ n := by
      rw [hCb]
      rcases hn with e | e | e <;> rw [e] <;>
        exact ⟨by linarith, by linarith, by linarith⟩
    exact ⟨by exact_mod_cast h1.1, by exact_mod_cast h1.2.1, by exact_mod_cast h1.2.2⟩
  obtain ⟨u1, u2, u3⟩ := bnds nu (Or.inl eu)
  obtain ⟨v1, v2, v3⟩ := bnds nv (Or.inr (Or.inl ev))
  obtain ⟨w1, w2, w3⟩ := bnds nw (Or.inr (Or.inr (by rw [ew]; ring)))
  -- the three blocks have index `> K`
  have gu := block_ge hku u3
  have gv := block_ge hkv v3
  have gw := block_ge hkw w3
  have ratio : ∀ {x y : ℕ}, b ≤ 2 * x → y ≤ C * b → y ≤ 2 * C * x := by
    intro x y h1 h2
    calc y ≤ C * b := h2
      _ ≤ C * (2 * x) := Nat.mul_le_mul_left _ h1
      _ = 2 * C * x := by ring
  have euv : ku = kv := same_block hku hkv (ratio u1 v2) (ratio v1 u2) (by omega) (by omega)
  have euw : ku = kw := same_block hku hkw (ratio u1 w2) (ratio w1 u2) (by omega) (by omega)
  subst euv euw
  -- `|s| < η k`
  have hsk : |(s : ℝ)| < η * ku := by
    have h1 : |(s : ℝ)| / η ≤ ⌈|(s : ℝ)| / η⌉₊ := Nat.le_ceil _
    have h2 : (⌈|(s : ℝ)| / η⌉₊ : ℝ) < ku := by exact_mod_cast (by omega : ⌈|(s : ℝ)| / η⌉₊ < ku)
    rw [div_le_iff₀ hη] at h1
    nlinarith
  apply sumfree hku.1 ru rv rw' hsk
  -- the residues satisfy `(u mod k) + (v mod k) - (w mod k) ≡ s`
  have duv : (nu : ℤ) + nv - nw = s := by
    rw [eu, ev, ew, hs]; ring
  refine ⟨-((nu / ku : ℕ) + (nv / ku : ℕ) - (nw / ku : ℕ) : ℤ), ?_⟩
  have m1 := Nat.mod_add_div nu ku
  have m2 := Nat.mod_add_div nv ku
  have m3 := Nat.mod_add_div nw ku
  have m1' : ((nu % ku : ℕ) : ℤ) + ku * (nu / ku : ℕ) = nu := by exact_mod_cast m1
  have m2' : ((nv % ku : ℕ) : ℤ) + ku * (nv / ku : ℕ) = nv := by exact_mod_cast m2
  have m3' : ((nw % ku : ℕ) : ℤ) + ku * (nw / ku : ℕ) = nw := by exact_mod_cast m3
  rw [← duv]
  linear_combination m1' + m2' - m3'

/-- Paper, Theorem \ref{IA:thm:323}(b). For `η > 0`, all integers `ℓ, m ≥ 1`, all `t ∈ ℤ` and
every infinite `B ⊆ ℕ`, the (unrestricted) sumset `ℓB + mB + t` is not contained in `A_η`. -/
theorem no_linSumset {η : ℝ} (hη : 0 < η) {ℓ m : ℕ} (hℓ : 1 ≤ ℓ) (hm : 1 ≤ m) (t : ℤ)
    {B : Set ℕ} (hB : B.Infinite) : ¬ linSumset ℓ m B t ⊆ InA η := by
  intro hsub
  obtain ⟨c, hc⟩ := hB.nonempty
  obtain ⟨b, hbB, hbF⟩ := (hB.sdiff (finite_bad hη hℓ hm t c)).nonempty
  apply hbF
  refine ⟨hsub ⟨b, hbB, c, hc, rfl⟩, hsub ⟨c, hc, b, hbB, rfl⟩, hsub ⟨b, hbB, b, hbB, ?_⟩⟩
  ring

/-! ## Theorem \ref{IA:thm:323}(a): logarithmic density -/

section LogDensity

/-- `A ⊆ ℕ` has logarithmic density `d`:
`(1 / log N) ∑_{n=1}^{N} 𝟙_A(n) / n → d` as `N → ∞`. -/
def HasLogDensity (A : Set ℕ) (d : ℝ) : Prop :=
  Tendsto (fun N : ℕ => (∑ n ∈ Finset.Icc 1 N, A.indicator (fun n : ℕ => (1 : ℝ) / n) n) /
    Real.log N) atTop (𝓝 d)

/-! ### Harmonic sums -/

/-- `H(a, b) = Σ_{a ≤ n < b} 1/n`. -/
noncomputable def H (a b : ℕ) : ℝ := ∑ n ∈ Ico a b, (1 : ℝ) / n

lemma sum_Icc_eq_harmonic (N : ℕ) : ∑ n ∈ Icc 1 N, (1 : ℝ) / n = harmonic N := by
  rw [harmonic_eq_sum_Icc]
  push_cast
  simp only [one_div]

/-- `H(a, b) ≤ 1 + log b - log a` for `1 ≤ a ≤ b`. -/
lemma H_le {a b : ℕ} (ha : 1 ≤ a) (hab : a ≤ b) : H a b ≤ 1 + Real.log b - Real.log a := by
  obtain ⟨a', rfl⟩ : ∃ a', a = a' + 1 := ⟨a - 1, by omega⟩
  obtain ⟨b', rfl⟩ : ∃ b', b = b' + 1 := ⟨b - 1, by omega⟩
  have e : H (a' + 1) (b' + 1) = harmonic b' - harmonic a' := by
    rw [← sum_Icc_eq_harmonic, ← sum_Icc_eq_harmonic, H, ← Finset.Ico_add_one_right_eq_Icc,
      ← Finset.Ico_add_one_right_eq_Icc, ← sum_Ico_consecutive _ (by omega : 1 ≤ a' + 1)
      (by omega : a' + 1 ≤ b' + 1)]
    ring
  rw [e]
  have h1 := harmonic_le_one_add_log b'
  have h2 := log_add_one_le_harmonic a'
  have h3 : Real.log b' ≤ Real.log ((b' + 1 : ℕ) : ℝ) := by
    rcases Nat.eq_zero_or_pos b' with h0 | h0
    · subst h0; simp
    · exact Real.log_le_log (by exact_mod_cast h0) (by push_cast; linarith)
  linarith

lemma H_mono {a b b' : ℕ} (hbb : b ≤ b') : H a b ≤ H a b' := by
  apply sum_le_sum_of_subset_of_nonneg
  · intro n hn; simp only [mem_Ico] at hn ⊢; omega
  · intro n _ _; positivity

/-! ### Sums of periodic sequences against `1/n` -/

/-- `k` consecutive integers run through all residues modulo `k`. -/
lemma sum_Ico_mod (φ : ℕ → ℝ) (k c : ℕ) :
    ∑ n ∈ Ico c (c + k), φ (n % k) = ∑ r ∈ range k, φ r := by
  rcases Nat.eq_zero_or_pos k with hk | hk
  · subst hk; simp
  induction c with
  | zero =>
    rw [zero_add, ← range_eq_Ico]
    exact sum_congr rfl fun n hn => by rw [Nat.mod_eq_of_lt (mem_range.1 hn)]
  | succ c ih =>
    rw [← ih, sum_eq_sum_Ico_succ_bot (by omega : c < c + k),
      show c + 1 + k = c + k + 1 by ring, sum_Ico_succ_top (by omega : c + 1 ≤ c + k),
      Nat.add_mod_right]
    ring

variable {k : ℕ} {φ : ℕ → ℝ}

/-- One period: `|Σ_{c ≤ n < c+k} φ(n mod k)/n| ≤ k (1/c - 1/(c+k))` when the period sum of
`φ` vanishes and `|φ| ≤ 1`. -/
lemma abs_sum_period (hφ : ∀ r, |φ r| ≤ 1) (h0 : ∑ r ∈ range k, φ r = 0) {c : ℕ} (hc : 1 ≤ c) :
    |∑ n ∈ Ico c (c + k), φ (n % k) * (1 / n)| ≤ k * (1 / c - 1 / (c + k)) := by
  have hc' : (0 : ℝ) < c := by exact_mod_cast hc
  have e : ∑ n ∈ Ico c (c + k), φ (n % k) * (1 / n) =
      ∑ n ∈ Ico c (c + k), φ (n % k) * (1 / n - 1 / c) := by
    have : ∑ n ∈ Ico c (c + k), φ (n % k) * (1 / c) = 0 := by
      rw [← sum_mul, sum_Ico_mod, h0, zero_mul]
    rw [← sub_zero (∑ n ∈ Ico c (c + k), φ (n % k) * (1 / n)), ← this, ← sum_sub_distrib]
    exact sum_congr rfl fun n _ => by ring
  rw [e]
  refine (abs_sum_le_sum_abs _ _).trans ?_
  have hb : ∀ n ∈ Ico c (c + k), |φ (n % k) * (1 / n - 1 / c)| ≤ 1 / c - 1 / (c + k) := by
    intro n hn
    obtain ⟨h1, h2⟩ := mem_Ico.1 hn
    have h1' : (c : ℝ) ≤ n := by exact_mod_cast h1
    have h2' : (n : ℝ) < c + k := by exact_mod_cast h2
    have hn0 : (0 : ℝ) < n := by linarith
    rw [abs_mul]
    have i1 : 1 / (n : ℝ) ≤ 1 / c := one_div_le_one_div_of_le hc' h1'
    have i2 : 1 / ((c : ℝ) + k) < 1 / n := one_div_lt_one_div_of_lt hn0 h2'
    have : |1 / (n : ℝ) - 1 / c| = 1 / c - 1 / n := by
      rw [abs_of_nonpos (by linarith)]; ring
    rw [this]
    have := hφ (n % k)
    nlinarith [abs_nonneg (φ (n % k))]
  refine (sum_le_card_nsmul _ _ _ hb).trans ?_
  rw [Nat.card_Ico, nsmul_eq_mul, show c + k - c = k by omega]

/-- `q` periods, by telescoping. -/
lemma abs_sum_periods (hφ : ∀ r, |φ r| ≤ 1) (h0 : ∑ r ∈ range k, φ r = 0) (q : ℕ) :
    ∀ c : ℕ, 1 ≤ c →
      |∑ n ∈ Ico c (c + q * k), φ (n % k) * (1 / n)| ≤ k * (1 / c - 1 / (c + q * k)) := by
  induction q with
  | zero => intro c _; simp
  | succ q ih =>
    intro c hc
    have hc' : (0 : ℝ) < c := by exact_mod_cast hc
    rw [← sum_Ico_consecutive _ (by omega : c ≤ c + k) (by nlinarith : c + k ≤ c + (q + 1) * k),
      show c + (q + 1) * k = c + k + q * k by ring]
    refine (abs_add_le _ _).trans ?_
    have e1 := abs_sum_period hφ h0 hc
    have e2 := ih (c + k) (by omega)
    push_cast at e1 e2 ⊢
    have : (k : ℝ) * (1 / c - 1 / (c + k)) + k * (1 / (c + k) - 1 / (c + k + q * k)) =
        k * (1 / c - 1 / (c + k + q * k)) := by ring
    rw [show (c : ℝ) + ((q : ℝ) + 1) * k = c + k + q * k by ring]
    linarith

/-- Paper, Lemma \ref{IA:lem:perblock} (for `g ≡ 1`, `J = 1`), in the form: if the period sum of
`φ` vanishes and `|φ| ≤ 1`, then `|Σ_{c ≤ n < d} φ(n mod k)/n| ≤ 2k/c`. -/
lemma abs_sum_mod_le (hk : 1 ≤ k) (hφ : ∀ r, |φ r| ≤ 1) (h0 : ∑ r ∈ range k, φ r = 0)
    {c d : ℕ} (hc : 1 ≤ c) (hcd : c ≤ d) :
    |∑ n ∈ Ico c d, φ (n % k) * (1 / n)| ≤ 2 * k / c := by
  have hc' : (0 : ℝ) < c := by exact_mod_cast hc
  set q := (d - c) / k with hq
  have hqk : q * k ≤ d - c := Nat.div_mul_le_self _ _
  have hrem : d - (c + q * k) < k := by
    have := Nat.lt_div_mul_add (a := d - c) (by omega : 0 < k)
    rw [← hq] at this
    omega
  rw [← sum_Ico_consecutive _ (by omega : c ≤ c + q * k) (by omega : c + q * k ≤ d)]
  refine (abs_add_le _ _).trans ?_
  have e1 := abs_sum_periods hφ h0 q c hc
  have e1' : (k : ℝ) * (1 / c - 1 / ((c : ℝ) + ((q * k : ℕ) : ℝ))) ≤ k / c := by
    have : (0 : ℝ) ≤ 1 / ((c : ℝ) + ((q * k : ℕ) : ℝ)) := by positivity
    rw [mul_sub, mul_one_div]
    linarith [mul_nonneg (Nat.cast_nonneg k : (0 : ℝ) ≤ k) this]
  have e2 : |∑ n ∈ Ico (c + q * k) d, φ (n % k) * (1 / n)| ≤ k / c := by
    refine (abs_sum_le_sum_abs _ _).trans ?_
    have hb : ∀ n ∈ Ico (c + q * k) d, |φ (n % k) * (1 / n)| ≤ 1 / c := by
      intro n hn
      have h1' : (c : ℝ) ≤ n := by exact_mod_cast (show c ≤ n by simp only [mem_Ico] at hn; omega)
      rw [abs_mul, abs_of_nonneg (by positivity : (0 : ℝ) ≤ 1 / n)]
      have i1 : 1 / (n : ℝ) ≤ 1 / c := one_div_le_one_div_of_le hc' h1'
      have := hφ (n % k)
      nlinarith [abs_nonneg (φ (n % k)), (by positivity : (0 : ℝ) ≤ 1 / n)]
    refine (sum_le_card_nsmul _ _ _ hb).trans ?_
    rw [Nat.card_Ico, nsmul_eq_mul, mul_one_div]
    gcongr
  have : (2 : ℝ) * k / c = k / c + k / c := by ring
  push_cast at e1 e1'
  linarith

/-! ### The density of `R_k` -/

variable {η : ℝ}

/-- `|R_k| = k (1/3 - 2η) + O(1)`: precisely `||R_k| - k (1/3 - 2η)| ≤ 1`. -/
lemma card_R (hη0 : 0 < η) (hη1 : η < 1 / 6) (hk : 1 ≤ k) :
    |((R η k).card : ℝ) - k * (1 / 3 - 2 * η)| ≤ 1 := by
  have hk' : (0 : ℝ) < k := by exact_mod_cast hk
  set α : ℝ := k * (1 / 3 + η) with hα
  set β : ℝ := k * (2 / 3 - η) with hβ
  have hα0 : 0 ≤ α := by positivity
  have hβ0 : 0 ≤ β := mul_nonneg hk'.le (by linarith)
  have hβk : β < k := by nlinarith
  have hαβ : α < β := by nlinarith
  have key : R η k = Ioo ⌊α⌋₊ ⌈β⌉₊ := by
    ext s
    simp only [R, mem_filter, mem_range, U, Set.mem_Ioo, mem_Ioo]
    rw [lt_div_iff₀ hk', div_lt_iff₀ hk', Nat.floor_lt hα0, Nat.lt_ceil]
    constructor
    · rintro ⟨-, h1, h2⟩
      exact ⟨by linarith, by linarith⟩
    · rintro ⟨h1, h2⟩
      refine ⟨?_, by linarith, by linarith⟩
      exact_mod_cast (show (s : ℝ) < k by linarith)
  rw [key, Nat.card_Ioo]
  have f1 := Nat.floor_le hα0
  have f2 := Nat.lt_floor_add_one α
  have c1 := Nat.le_ceil β
  have c2 := Nat.ceil_lt_add_one hβ0
  have hlt : ⌊α⌋₊ < ⌈β⌉₊ := by exact_mod_cast (show (⌊α⌋₊ : ℝ) < ⌈β⌉₊ by linarith)
  rw [Nat.sub_sub, Nat.cast_sub (by omega)]
  push_cast
  have e : (k : ℝ) * (1 / 3 - 2 * η) = β - α := by rw [hα, hβ]; ring
  rw [e, abs_le]
  constructor <;> linarith

/-! ### Block and gap estimates -/

/-- `μ = |U_η| = 1/3 - 2η`. -/
noncomputable def μ (η : ℝ) : ℝ := 1 / 3 - 2 * η

/-- The summand `(𝟙_{A_η}(n) - μ)/n`. -/
noncomputable def dd (η : ℝ) (n : ℕ) : ℝ :=
  (A η).indicator (fun n : ℕ => (1 : ℝ) / n) n - μ η * (1 / n)

/-- `⌈Y_k⌉`: the integers of the block `k` are those `n` with `X_k ≤ n < ⌈Y_k⌉`. -/
noncomputable def Yn (k : ℕ) : ℕ := ⌈Y k⌉₊

lemma abs_dd_le (hη0 : 0 < η) (hη1 : η < 1 / 6) (n : ℕ) : |dd η n| ≤ 1 / n := by
  have hx : (0 : ℝ) ≤ 1 / n := by positivity
  have hμ0 : 0 < μ η := by unfold μ; linarith
  have hμ1 : μ η < 1 := by unfold μ; linarith
  unfold dd
  by_cases hn : n ∈ A η
  · rw [Set.indicator_of_mem hn, abs_le]
    constructor <;> nlinarith
  · rw [Set.indicator_of_notMem hn, abs_le]
    constructor <;> nlinarith

lemma T_ge_two (k : ℕ) : 2 ≤ T k := by
  unfold T
  calc 2 = 2 ^ 1 := by norm_num
    _ ≤ 2 ^ 2 ^ k := Nat.pow_le_pow_right two_pos Nat.one_le_two_pow

lemma log_T (k : ℕ) : Real.log (T k) = 2 ^ k * Real.log 2 := by
  unfold T
  push_cast
  rw [Real.log_pow]
  push_cast
  ring

lemma Y_pos {k : ℕ} (hk : 1 ≤ k) : 0 < Y k := by
  unfold Y
  have : (0 : ℝ) < T (k + 1) := by exact_mod_cast T_pos _
  have : (0 : ℝ) < k := by exact_mod_cast hk
  positivity

/-- Paper's estimate on a block: for `X_k ≤ b ≤ ⌈Y_k⌉`,
`|Σ_{X_k ≤ n < b} (𝟙_{A_η}(n) - μ)/n| ≤ 2k/X_k + H(X_k, b)/k`. -/
lemma block_sum (hη0 : 0 < η) (hη1 : η < 1 / 6) (hk : 1 ≤ k) {b : ℕ} (hb : b ≤ Yn k) :
    |∑ n ∈ Ico (X k) b, dd η n| ≤ 2 * k / X k + H (X k) b / k := by
  classical
  have hk' : (0 : ℝ) < k := by exact_mod_cast hk
  set ρ : ℝ := (R η k).card / k with hρ
  set φ : ℕ → ℝ := fun r => (if r ∈ R η k then 1 else 0) - ρ with hφ
  have hRk : (R η k).card ≤ k := by
    unfold R; exact (card_filter_le _ _).trans (card_range k).le
  have hρ0 : 0 ≤ ρ := by positivity
  have hρ1 : ρ ≤ 1 := by
    rw [hρ, div_le_one hk']; exact_mod_cast hRk
  have hφ1 : ∀ r, |φ r| ≤ 1 := by
    intro r
    simp only [hφ]
    split_ifs <;> rw [abs_le] <;> constructor <;> linarith
  have hφ0 : ∑ r ∈ range k, φ r = 0 := by
    simp only [hφ]
    rw [sum_sub_distrib, sum_boole, sum_const, card_range, nsmul_eq_mul, hρ,
      filter_mem_eq_inter, inter_eq_right.2 (by unfold R; exact filter_subset _ _)]
    field_simp
    ring
  -- on the block, `dd η n = φ(n mod k)/n + (ρ - μ)/n`
  have hdd : ∀ n ∈ Ico (X k) b, dd η n = φ (n % k) * (1 / n) + (ρ - μ η) * (1 / n) := by
    intro n hn
    obtain ⟨h1, h2⟩ := mem_Ico.1 hn
    have hblk : InBlock k n := by
      refine ⟨hk, h1, (lt_Y_iff hk).1 ?_⟩
      exact Nat.lt_ceil.1 (lt_of_lt_of_le h2 hb)
    have hmem : n ∈ A η ↔ n % k ∈ R η k := by
      rw [mem_A_iff]
      constructor
      · rintro ⟨j, hj, hR⟩
        rwa [block_unique hblk hj]
      · exact fun h => ⟨k, hblk, h⟩
    unfold dd
    simp only [hφ]
    by_cases hR : n % k ∈ R η k
    · rw [Set.indicator_of_mem (hmem.2 hR), if_pos hR]; ring
    · rw [Set.indicator_of_notMem (fun h => hR (hmem.1 h)), if_neg hR]; ring
  rw [sum_congr rfl hdd, sum_add_distrib, ← mul_sum]
  refine (abs_add_le _ _).trans (add_le_add ?_ ?_)
  · rcases le_or_gt (X k) b with hXb | hXb
    · exact abs_sum_mod_le hk hφ1 hφ0 (by unfold X; nlinarith [T_pos k]) hXb
    · rw [Ico_eq_empty (by omega), sum_empty, abs_zero]; positivity
  · rw [abs_mul, abs_of_nonneg (sum_nonneg fun n _ => by positivity :
      (0 : ℝ) ≤ ∑ n ∈ Ico (X k) b, (1 : ℝ) / n), ← H, div_eq_mul_inv,
      mul_comm (H (X k) b)]
    refine mul_le_mul_of_nonneg_right ?_ (sum_nonneg fun n _ => by positivity)
    have hc := card_R hη0 hη1 hk
    have e : ρ - μ η = (((R η k).card : ℝ) - k * (1 / 3 - 2 * η)) / k := by
      rw [hρ, μ]; field_simp
    rw [e, abs_div, abs_of_pos hk', ← one_div]
    exact div_le_div_of_nonneg_right hc hk'.le

/-- The per-index bound `c_k = 3 + 4k² + 2^k/k`. -/
noncomputable def cb (k : ℕ) : ℝ := 3 + 4 * (k : ℝ) ^ 2 + 2 ^ k / k

lemma cb_nonneg (k : ℕ) : 0 ≤ cb k := by unfold cb; positivity

/-- One gap followed by (part of) one block: if `1 ≤ g ≤ X_k ≤ 4k²g` and `g ≤ b ≤ ⌈Y_k⌉`, then
`|Σ_{g ≤ n < b} (𝟙_{A_η}(n) - μ)/n| ≤ c_k`. -/
lemma piece (hη0 : 0 < η) (hη1 : η < 1 / 6) (hk : 1 ≤ k) {g b : ℕ} (hg : 1 ≤ g)
    (hgX : g ≤ X k) (hXg : X k ≤ 4 * k ^ 2 * g) (hgb : g ≤ b) (hbY : b ≤ Yn k) :
    |∑ n ∈ Ico g b, dd η n| ≤ cb k := by
  have hk' : (0 : ℝ) < k := by exact_mod_cast hk
  have hg' : (0 : ℝ) < g := by exact_mod_cast hg
  have hT2 : (2 : ℝ) ≤ T k := by exact_mod_cast T_ge_two k
  have hX : (X k : ℝ) = k * T k := by unfold X; push_cast; ring
  have hXpos : (0 : ℝ) < X k := by rw [hX]; positivity
  rw [← sum_Ico_consecutive _ (le_min hgb hgX : g ≤ min b (X k)) (min_le_left b (X k))]
  refine (abs_add_le _ _).trans ?_
  -- the gap
  have gap : |∑ n ∈ Ico g (min b (X k)), dd η n| ≤ 4 * (k : ℝ) ^ 2 := by
    refine (abs_sum_le_sum_abs _ _).trans ?_
    refine (sum_le_sum fun n _ => abs_dd_le hη0 hη1 n).trans ?_
    refine (H_mono (min_le_right b (X k))).trans ?_
    refine (H_le hg hgX).trans ?_
    have h1 : Real.log (X k) ≤ Real.log (4 * k ^ 2) + Real.log g := by
      rw [← Real.log_mul (by positivity) hg'.ne']
      exact Real.log_le_log hXpos (by exact_mod_cast hXg)
    have h2 := Real.log_le_sub_one_of_pos (show (0 : ℝ) < 4 * k ^ 2 by positivity)
    linarith
  -- the block
  have blk : |∑ n ∈ Ico (min b (X k)) b, dd η n| ≤ 3 + 2 ^ k / k := by
    rcases le_or_gt b (X k) with hbX | hbX
    · rw [min_eq_left hbX, Ico_self, sum_empty, abs_zero]; positivity
    rw [min_eq_right hbX.le]
    refine (block_sum hη0 hη1 hk hbY).trans ?_
    have e1 : 2 * (k : ℝ) / X k ≤ 1 := by
      rw [hX, div_le_one (by positivity)]; nlinarith
    have hb1 : 1 ≤ b := by unfold X at hbX; nlinarith [T_pos k]
    have hb' : (0 : ℝ) < b := by exact_mod_cast hb1
    have e2 : H (X k) b ≤ 2 + 2 ^ k := by
      refine (H_le (by unfold X; nlinarith [T_pos k]) hbX.le).trans ?_
      have hbT : (b : ℝ) ≤ 2 * T k * X k := by
        have i1 : (b : ℝ) ≤ Yn k := by exact_mod_cast hbY
        have i2 : (Yn k : ℝ) < Y k + 1 := Nat.ceil_lt_add_one (Y_pos hk).le
        have i3 : Y k ≤ (T k : ℝ) ^ 2 := by
          unfold Y; rw [T_succ]; push_cast
          exact div_le_self (by positivity) (by exact_mod_cast hk)
        have hk1 : (1 : ℝ) ≤ k := by exact_mod_cast hk
        have hkT : (T k : ℝ) ^ 2 ≤ k * (T k) ^ 2 := le_mul_of_one_le_left (by positivity) hk1
        have hT4 : (1 : ℝ) ≤ (T k) ^ 2 := by nlinarith
        rw [hX]; nlinarith
      have h1 : Real.log b ≤ Real.log 2 + Real.log (T k) + Real.log (X k) := by
        rw [← Real.log_mul (by norm_num) (by positivity), ← Real.log_mul (by positivity)
          hXpos.ne']
        exact Real.log_le_log hb' hbT
      have hl2 := Real.log_two_lt_d9
      rw [log_T] at h1
      have : (2 : ℝ) ^ k * Real.log 2 ≤ 2 ^ k := by
        have : (0 : ℝ) < 2 ^ k := by positivity
        nlinarith
      linarith
    have e3 : H (X k) b / k ≤ 2 + 2 ^ k / k := by
      rw [div_le_iff₀ hk', add_mul, div_mul_cancel₀ _ hk'.ne']
      have : (1 : ℝ) ≤ k := by exact_mod_cast hk
      nlinarith
    linarith
  unfold cb
  linarith

lemma Yn_pos {k : ℕ} (hk : 1 ≤ k) : 1 ≤ Yn k := Nat.one_le_iff_ne_zero.2 (by
  unfold Yn; exact (Nat.ceil_pos.2 (Y_pos hk)).ne')

lemma Yn_le_X {K : ℕ} (hK : 1 ≤ K) : Yn K ≤ X (K + 1) := by
  unfold Yn
  rw [Nat.ceil_le, Y, div_le_iff₀ (by exact_mod_cast hK)]
  unfold X
  push_cast
  have hT : (0 : ℝ) ≤ T (K + 1) := by positivity
  have : (1 : ℝ) ≤ K := by exact_mod_cast hK
  have h1 : (1 : ℝ) ≤ (K + 1) * K := by nlinarith
  nlinarith [mul_le_mul_of_nonneg_right h1 hT]

lemma X_le_Yn {K : ℕ} (hK : 1 ≤ K) : X (K + 1) ≤ 4 * (K + 1) ^ 2 * Yn K := by
  have hK' : (0 : ℝ) < K := by exact_mod_cast hK
  have h1 : (X (K + 1) : ℝ) = (K + 1) * K * Y K := by
    unfold X Y; push_cast; field_simp
  have h2 : Y K ≤ Yn K := Nat.le_ceil _
  have h3 := Y_pos hK
  have : (X (K + 1) : ℝ) ≤ 4 * (K + 1) ^ 2 * Yn K := by
    rw [h1]; nlinarith
  exact_mod_cast this

/-- `|Σ_{1 ≤ n < M} (𝟙_{A_η}(n) - μ)/n| ≤ Σ_{k=1}^{K} c_k` for `1 ≤ M ≤ ⌈Y_K⌉`. -/
lemma E_bound (hη0 : 0 < η) (hη1 : η < 1 / 6) {K : ℕ} (hK : 1 ≤ K) :
    ∀ M, 1 ≤ M → M ≤ Yn K → |∑ n ∈ Ico 1 M, dd η n| ≤ ∑ k ∈ Icc 1 K, cb k := by
  induction K, hK using Nat.le_induction with
  | base =>
    intro M hM hMY
    rw [Icc_self, sum_singleton]
    exact piece hη0 hη1 le_rfl le_rfl (by unfold X T; norm_num) (by unfold X T; norm_num) hM hMY
  | succ K hK ih =>
    intro M hM hMY
    rw [sum_Icc_succ_top (by omega)]
    rcases le_or_gt M (Yn K) with h | h
    · linarith [ih M hM h, cb_nonneg (K + 1)]
    · rw [← sum_Ico_consecutive _ (Yn_pos hK) h.le]
      refine (abs_add_le _ _).trans (add_le_add (ih _ (Yn_pos hK) le_rfl) ?_)
      exact piece hη0 hη1 (by omega) (Yn_pos hK) (Yn_le_X hK) (X_le_Yn hK) h.le hMY

/-- `Σ_{k=1}^{K} 2^k/k ≤ 4 · 2^K / K`. -/
lemma sum_pow_div_le {K : ℕ} (hK : 1 ≤ K) :
    ∑ k ∈ Icc 1 K, (2 : ℝ) ^ k / k ≤ 4 * 2 ^ K / K := by
  rcases Nat.lt_or_ge K 2 with h | h
  · obtain rfl : K = 1 := by omega
    norm_num
  clear hK
  induction K, h using Nat.le_induction with
  | base => norm_num [sum_Icc_succ_top]
  | succ K hK ih =>
    rw [sum_Icc_succ_top (by omega)]
    have ih' := ih
    have hK' : (2 : ℝ) ≤ K := by exact_mod_cast hK
    have hx : (0 : ℝ) < 2 ^ K := by positivity
    have : (4 : ℝ) * 2 ^ K / K + 2 ^ (K + 1) / ((K + 1 : ℕ) : ℝ) ≤
        4 * 2 ^ (K + 1) / ((K + 1 : ℕ) : ℝ) := by
      push_cast
      rw [div_add_div _ _ (by positivity) (by positivity), div_le_div_iff₀ (by positivity)
        (by positivity), pow_succ]
      nlinarith [mul_pos hx (show (0 : ℝ) < K by positivity)]
    linarith

/-- `Σ_{k=1}^{K} c_k ≤ 3K + 4K³ + 4·2^K/K`. -/
lemma sum_cb_le {K : ℕ} (hK : 1 ≤ K) :
    ∑ k ∈ Icc 1 K, cb k ≤ 3 * K + 4 * (K : ℝ) ^ 3 + 4 * 2 ^ K / K := by
  unfold cb
  rw [sum_add_distrib, sum_add_distrib, sum_const, Nat.card_Icc, nsmul_eq_mul]
  have h1 : ∑ k ∈ Icc 1 K, 4 * (k : ℝ) ^ 2 ≤ 4 * (K : ℝ) ^ 3 := by
    have hb : ∀ k ∈ Icc 1 K, 4 * (k : ℝ) ^ 2 ≤ 4 * (K : ℝ) ^ 2 := by
      intro k hk
      have : (k : ℝ) ≤ K := by exact_mod_cast (mem_Icc.1 hk).2
      have : (0 : ℝ) ≤ k := by positivity
      nlinarith
    refine (sum_le_card_nsmul _ _ _ hb).trans (le_of_eq ?_)
    rw [Nat.card_Icc, nsmul_eq_mul]; push_cast; ring
  have h2 := sum_pow_div_le hK
  push_cast [show K + 1 - 1 = K by omega]
  linarith

/-- The level `K(N) = ⌊log₂ ⌊log₂ N⌋⌋`, so that `T_{K} ≤ N < T_{K+1}` for `N ≥ 2`. -/
def lev (N : ℕ) : ℕ := Nat.log 2 (Nat.log 2 N)

lemma T_lev_le {N : ℕ} (hN : 2 ≤ N) : T (lev N) ≤ N := by
  have h1 : 1 ≤ Nat.log 2 N := Nat.le_log_of_pow_le one_lt_two (by simpa using hN)
  unfold T lev
  calc 2 ^ 2 ^ Nat.log 2 (Nat.log 2 N) ≤ 2 ^ Nat.log 2 N :=
        Nat.pow_le_pow_right two_pos (Nat.pow_log_le_self 2 (by omega))
    _ ≤ N := Nat.pow_log_le_self 2 (by omega)

lemma lt_T_lev (N : ℕ) : N < T (lev N + 1) := by
  have h1 := Nat.lt_pow_succ_log_self one_lt_two N
  have h2 := Nat.lt_pow_succ_log_self one_lt_two (Nat.log 2 N)
  unfold T lev
  exact lt_of_lt_of_le h1 (Nat.pow_le_pow_right two_pos h2)

lemma tendsto_lev : Tendsto lev atTop atTop := by
  refine tendsto_atTop.2 fun m => eventually_atTop.2 ⟨2 ^ 2 ^ m, fun N hN => ?_⟩
  exact Nat.le_log_of_pow_le one_lt_two (Nat.le_log_of_pow_le one_lt_two hN)

lemma succ_le_T (k : ℕ) : k + 1 ≤ T k := by
  unfold T
  have h1 := Nat.lt_two_pow_self (n := k)
  have h2 := Nat.lt_two_pow_self (n := 2 ^ k)
  omega

lemma T_le_Yn (K : ℕ) : T (K + 1) ≤ Yn (K + 1) := by
  have h : (T (K + 1) : ℝ) ≤ Y (K + 1) := by
    unfold Y
    rw [le_div_iff₀ (by positivity), T_succ (K + 1)]
    push_cast
    have : ((K + 1 : ℕ) : ℝ) ≤ T (K + 1) := by
      exact_mod_cast (by have := succ_le_T (K + 1); omega : K + 1 ≤ T (K + 1))
    push_cast at this
    have : (0 : ℝ) ≤ T (K + 1) := by positivity
    nlinarith
  exact_mod_cast h.trans (Nat.le_ceil _)

/-- The error bound `φ(K) = (14 (K+1)³ / 2^{K+1} + 8/(K+1)) / log 2`. -/
noncomputable def errB (K : ℕ) : ℝ :=
  (14 * ((K + 1 : ℕ) : ℝ) ^ 3 / 2 ^ (K + 1) + 8 / ((K + 1 : ℕ) : ℝ)) / Real.log 2

lemma tendsto_errB : Tendsto errB atTop (𝓝 0) := by
  have h1 : Tendsto (fun n : ℕ => (n : ℝ) ^ 3 / 2 ^ n) atTop (𝓝 0) :=
    tendsto_pow_const_div_const_pow_of_one_lt 3 one_lt_two
  have h2 : Tendsto (fun n : ℕ => 8 / (n : ℝ)) atTop (𝓝 0) := by
    simpa using (tendsto_const_div_atTop_nhds_zero_nat (8 : ℝ))
  have h3 : Tendsto (fun n : ℕ => (14 * (n : ℝ) ^ 3 / 2 ^ n + 8 / (n : ℝ)) / Real.log 2) atTop
      (𝓝 0) := by
    have := ((h1.const_mul 14).add h2).div_const (Real.log 2)
    simpa [mul_div_assoc] using this
  exact (tendsto_add_atTop_iff_nat 1).2 h3

/-- The main estimate: `|Σ_{n ≤ N} (𝟙_{A_η}(n) - μ)/n| / log N ≤ φ(K(N))` for `N ≥ 16`. -/
lemma E_div_log_le (hη0 : 0 < η) (hη1 : η < 1 / 6) {N : ℕ} (hN : 1 ≤ lev N) (hN2 : 2 ≤ N) :
    |∑ n ∈ Ico 1 (N + 1), dd η n| / Real.log N ≤ errB (lev N) := by
  set K := lev N with hKdef
  have hTN := T_lev_le hN2
  have hlog : (2 : ℝ) ^ K * Real.log 2 ≤ Real.log N := by
    rw [← log_T]
    exact Real.log_le_log (by exact_mod_cast T_pos K) (by exact_mod_cast hTN)
  have hl2 : 0 < Real.log 2 := Real.log_pos one_lt_two
  have hpos : 0 < (2 : ℝ) ^ K * Real.log 2 := by positivity
  have hE := E_bound hη0 hη1 (K := K + 1) (by omega) (N + 1) (by omega)
    ((lt_T_lev N).trans_le (T_le_Yn K))
  have hF := sum_cb_le (K := K + 1) (by omega)
  have hK1 : (1 : ℝ) ≤ K := by exact_mod_cast hN
  -- `F(K+1) ≤ 7 (K+1)³ + 8 · 2^K / (K+1)`
  have hF' : 3 * ((K + 1 : ℕ) : ℝ) + 4 * ((K + 1 : ℕ) : ℝ) ^ 3 +
      4 * 2 ^ (K + 1) / ((K + 1 : ℕ) : ℝ) ≤
      7 * ((K + 1 : ℕ) : ℝ) ^ 3 + 8 * 2 ^ K / ((K + 1 : ℕ) : ℝ) := by
    push_cast
    have hK2 : (1 : ℝ) ≤ (K + 1) ^ 2 := by nlinarith
    have : (K + 1 : ℝ) ≤ (K + 1) ^ 3 := by
      have := mul_le_mul_of_nonneg_left hK2 (by positivity : (0 : ℝ) ≤ K + 1)
      nlinarith
    have : 4 * (2 : ℝ) ^ (K + 1) / (K + 1) = 8 * 2 ^ K / (K + 1) := by ring
    linarith
  have hEF : |∑ n ∈ Ico 1 (N + 1), dd η n| ≤
      7 * ((K + 1 : ℕ) : ℝ) ^ 3 + 8 * 2 ^ K / ((K + 1 : ℕ) : ℝ) := by linarith
  have hnum : 0 ≤ 7 * ((K + 1 : ℕ) : ℝ) ^ 3 + 8 * 2 ^ K / ((K + 1 : ℕ) : ℝ) := by positivity
  calc |∑ n ∈ Ico 1 (N + 1), dd η n| / Real.log N
      ≤ (7 * ((K + 1 : ℕ) : ℝ) ^ 3 + 8 * 2 ^ K / ((K + 1 : ℕ) : ℝ)) / Real.log N :=
        div_le_div_of_nonneg_right hEF (hpos.le.trans hlog)
    _ ≤ (7 * ((K + 1 : ℕ) : ℝ) ^ 3 + 8 * 2 ^ K / ((K + 1 : ℕ) : ℝ)) /
        (2 ^ K * Real.log 2) := div_le_div_of_nonneg_left hnum hpos hlog
    _ = errB K := by
        unfold errB
        rw [pow_succ]
        field_simp
        ring

/-- Paper, Theorem \ref{IA:thm:323}(a). For `0 < η < 1/6`, the logarithmic density of `A_η`
exists and equals `1/3 - 2η`. -/
theorem logDensity_A (hη0 : 0 < η) (hη1 : η < 1 / 6) : HasLogDensity (A η) (1 / 3 - 2 * η) := by
  -- decomposition `Σ 𝟙_A(n)/n = Σ dd η n + μ H_N`
  have hdec : ∀ N : ℕ, ∑ n ∈ Icc 1 N, (A η).indicator (fun n : ℕ => (1 : ℝ) / n) n =
      ∑ n ∈ Ico 1 (N + 1), dd η n + μ η * harmonic N := by
    intro N
    rw [← sum_Icc_eq_harmonic, mul_sum, Finset.Ico_add_one_right_eq_Icc, ← sum_add_distrib]
    exact sum_congr rfl fun n _ => by unfold dd; ring
  have hlogN : Tendsto (fun N : ℕ => Real.log N) atTop atTop :=
    Real.tendsto_log_atTop.comp tendsto_natCast_atTop_atTop
  -- the error term
  have hE : Tendsto (fun N : ℕ => (∑ n ∈ Ico 1 (N + 1), dd η n) / Real.log N) atTop (𝓝 0) := by
    refine squeeze_zero_norm' ?_ (tendsto_errB.comp tendsto_lev)
    filter_upwards [tendsto_lev.eventually (eventually_ge_atTop 1), eventually_ge_atTop 2]
      with N hN hN2
    have hl : 0 < Real.log N := Real.log_pos (by exact_mod_cast (by omega : 1 < N))
    rw [Real.norm_eq_abs, abs_div, abs_of_pos hl]
    exact E_div_log_le hη0 hη1 hN hN2
  -- the harmonic term
  have hH : Tendsto (fun N : ℕ => (harmonic N : ℝ) / Real.log N) atTop (𝓝 1) := by
    have hup : Tendsto (fun N : ℕ => 1 + 1 / Real.log N) atTop (𝓝 1) := by
      simpa using tendsto_const_nhds.add (hlogN.inv_tendsto_atTop.congr fun N => by simp)
    refine tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_const_nhds hup ?_ ?_
    · filter_upwards [eventually_ge_atTop 2] with N hN
      have hl : 0 < Real.log N := Real.log_pos (by exact_mod_cast (by omega : 1 < N))
      rw [le_div_iff₀ hl, one_mul]
      have := log_add_one_le_harmonic N
      have : Real.log N ≤ Real.log ((N + 1 : ℕ) : ℝ) :=
        Real.log_le_log (by exact_mod_cast (by omega : 0 < N)) (by push_cast; linarith)
      linarith
    · filter_upwards [eventually_ge_atTop 2] with N hN
      have hl : 0 < Real.log N := Real.log_pos (by exact_mod_cast (by omega : 1 < N))
      rw [div_le_iff₀ hl, add_mul, one_mul, one_div, inv_mul_cancel₀ hl.ne']
      have := harmonic_le_one_add_log N
      linarith
  have hlim := hE.add (hH.const_mul (μ η))
  rw [zero_add, mul_one] at hlim
  unfold HasLogDensity
  rw [show (1 / 3 - 2 * η : ℝ) = μ η from rfl]
  refine hlim.congr fun N => ?_
  rw [hdec N, add_div, mul_div_assoc]

end LogDensity

/-! ## Theorem \ref{IA:thm:323} and Question \ref{IA:q:323} -/

/-- Paper, Theorem \ref{IA:thm:323}, both parts, for `0 < η < 1/6`:
(a) `A_η` has logarithmic density `1/3 - 2η`;
(b) for all integers `ℓ, m ≥ 1`, `t ∈ ℤ` and infinite `B ⊆ ℕ`, `ℓB + mB + t ⊄ A_η`; more
precisely, for every `c ∈ B` only finitely many `b ∈ B` satisfy
`ℓ b + m c + t, ℓ c + m b + t, (ℓ + m) b + t ∈ A_η`. -/
theorem thm323 {η : ℝ} (hη0 : 0 < η) (hη1 : η < 1 / 6) :
    HasLogDensity (A η) (1 / 3 - 2 * η) ∧
    (∀ ℓ m : ℕ, 1 ≤ ℓ → 1 ≤ m → ∀ t : ℤ, ∀ B : Set ℕ, B.Infinite →
      ¬ linSumset ℓ m B t ⊆ InA η) ∧
    (∀ ℓ m : ℕ, 1 ≤ ℓ → 1 ≤ m → ∀ t : ℤ, ∀ B : Set ℕ, ∀ c ∈ B,
      {b ∈ B | InA η (ℓ * b + m * c + t) ∧ InA η (ℓ * c + m * b + t) ∧
        InA η ((ℓ + m) * b + t)}.Finite) :=
  ⟨logDensity_A hη0 hη1, fun _ _ hℓ hm t _ hB => no_linSumset hη0 hℓ hm t hB,
    fun _ _ hℓ hm t _ c _ => (finite_bad hη0 hℓ hm t c).subset fun _ hb => hb.2⟩

/-- The upper logarithmic density
`limsup_{N → ∞} (1 / log N) ∑_{n=1}^{N} 𝟙_S(n) / n` (the sequence is bounded, so this is the
usual `limsup`). -/
noncomputable def udlog (S : Set ℕ) : ℝ :=
  limsup (fun N : ℕ => (∑ n ∈ Finset.Icc 1 N, S.indicator (fun n : ℕ => (1 : ℝ) / n) n) /
    Real.log N) atTop

/-- Question 3.23 of the survey (Question \ref{IA:q:323}), with the unrestricted sumset
`B + mB = {b + m b' : b, b' ∈ B}`: does every `A ⊆ ℕ = {1, 2, …}` with `d̄_log(A) > 0` contain
`B + mB + t` for some `m ≥ 2`, `t ≥ 0` and some infinite `B ⊆ ℕ`? -/
def Question323 : Prop :=
  ∀ A : Set ℕ, 0 ∉ A → 0 < udlog A → ∃ m : ℕ, 2 ≤ m ∧ ∃ t : ℕ, ∃ B : Set ℕ, B.Infinite ∧
    (∀ b ∈ B, 0 < b) ∧ {x | ∃ b ∈ B, ∃ b' ∈ B, x = b + m * b' + t} ⊆ A

/-- Paper, Theorem \ref{IA:thm:323}, "in particular": the answer to Question \ref{IA:q:323} is
negative; `A_{1/12}` (logarithmic density `1/6`) is a counterexample, simultaneously for all
`m`. -/
theorem q323_negative : ¬ Question323 := by
  intro hQ
  have hη0 : (0 : ℝ) < 1 / 12 := by norm_num
  have hη1 : (1 / 12 : ℝ) < 1 / 6 := by norm_num
  have h0 : (0 : ℕ) ∉ A (1 / 12) := by
    rintro ⟨k, hk, hX, -⟩
    have : 1 ≤ X k := by unfold X; nlinarith [T_pos k]
    omega
  have hd : 0 < udlog (A (1 / 12)) := by
    rw [udlog, (logDensity_A hη0 hη1).limsup_eq]
    norm_num
  obtain ⟨m, hm, t, B, hB, -, hsub⟩ := hQ _ h0 hd
  apply no_linSumset hη0 le_rfl (by omega : 1 ≤ m) (t : ℤ) hB
  rintro _ ⟨b, hb, b', hb', rfl⟩
  exact ⟨b + m * b' + t, hsub ⟨b, hb, b', hb', rfl⟩, by push_cast; ring⟩

end Kmrr25.Q323


==> anc/lean/Kmrr25/Q324.lean <==
import Kmrr25.Basic

/-!
# Logarithmic equidistribution and Question 3.24

Paper, Section \ref{IA:sec:q324}: Proposition \ref{IA:prop:KR}, Theorem \ref{IA:thm:324}, and the
negative answer to Question \ref{IA:q:324}.

Question 3.24 of the survey asks whether every `A ⊆ ℕ` with `d_log(A) > 0` satisfying
`(21)`: `d_log({n ∈ A : {θ log n} ∈ (a, b)}) = d_log(A) (b - a)` for all `θ > 0` and all intervals
`(a, b) ⊆ [0, 1)`, contains `B + B + t` for some `t ≥ 0` and some infinite `B ⊆ ℕ`.

## Main results

* `prop_KR` — Proposition \ref{IA:prop:KR}: the set of Kousek and Radić
  `A_KR = (A^{(1)} ∩ 2ℕ) ∪ (A^{(2)} ∩ (2ℕ + 1))`, with `A^{(1)} = ⋃_{n ≥ 1} [4^n, (2 - 1/n) 4^n)`
  and `A^{(2)} = ⋃_{n ≥ 1} [(2 + 1/n) 4^n, 4^{n+1})`, has natural density `1/2`
  (`AKR_natDensity`), contains no `B + B + t` for any `t ∈ ℤ` and infinite `B` (`AKR_no_BBt`), has
  logarithmic density `1/2` (`AKR_logDensity`) and satisfies `(21)` (`AKR_eq21`).
* `thm324` — Theorem \ref{IA:thm:324}: for `0 < η < 1/2`, `f(x) = x/2 + √x` and
  `A = {n ∈ ℕ : {f(log₂ n)} ∈ [0, 1/2 - η)}`, `d_log(A) = 1/2 - η` (`A324_logDensity`), `A`
  satisfies `(21)` (`A324_eq21`), and `A` contains no `B + B + t` with `t ∈ ℤ`, `B` infinite
  (`A324_no_BBt`).
* `not_question324` (via `A_KR`) and `not_question324'` (via the set of Theorem
  \ref{IA:thm:324}) — the answer to Question 3.24, stated as the `Prop` `Question324`, is negative.

Everything is proved; no result of this file is conditional.

## Conventions

* The paper's `ℕ` is `{1, 2, …}`: the sets `A_KR` and `A` do not contain `0`, and in
  `Question324` the set `B` consists of positive integers. In the non-existence statements the
  set `B` ranges over all infinite subsets of `{0, 1, 2, …}` and `t` over `ℤ`, which contains the
  paper's statements; `B + B + t ⊆ A` (`SumsetIn B t A`) means that every integer `b + b' + t`
  (`b, b' ∈ B`) is an element of `A`.
* `HasLogDensity A d` means `(1 / log N) ∑_{n=1}^{N} 𝟙_A(n)/n → d` (natural logarithm), and
  `HasNatDensity A d` means `|A ∩ [1, N]| / N → d`. The interval condition `(a, b) ⊆ [0, 1)` is
  `0 ≤ a < b ≤ 1`, and `{x}` is `Int.fract x`.

## Proofs

The proofs are elementary and avoid the continuous measure-theoretic route of the paper
(Lemma \ref{IA:lem:logsum} and Lemma \ref{IA:lem:oscint}), working directly with the discrete
sums `∑ 1/n`.

* *Linear phases.* With `Ψ(z) = ⌊z⌋(⌊z⌋ - 1)/2 + ⌊z⌋ {z}` (an antiderivative of `⌊z⌋`) and
  `Φ_{a,b}(y) = Ψ(y - a) - Ψ(y - b)` (an antiderivative of `1[{y} ∈ [a, b)]`), the sum
  `∑_{n ≤ N} 1[{θ log n} ∈ [a, b)]/n` telescopes against `θ⁻¹ Φ_{a,b}(θ log n)` up to an error
  supported on the `O(log N)` integers where `⌊θ log n - a⌋` or `⌊θ log n - b⌋` jumps; this gives
  `(b - a) log N + o(log N)` (`logSmall_sum_gθ`).
* *`A_KR`.* Up to a set `W` of logarithmic density `0`, `A_KR` is
  `{n ≥ 4 : n ≡ ⌊log₂ n⌋ (mod 2)}`, whose indicator is
  `(1 + (-1)^n (-1)^{⌊log₂ n⌋})/2`; the alternating part is `o(log N)` by summation by parts,
  because `(-1)^{⌊log₂ n⌋} 1[{θ log n} ∈ [a, b)]` changes only `O(log N)` times
  (`logSmall_AKR`). The natural density is obtained in the same way (`AKR_natDensity`).
* *Theorem \ref{IA:thm:324}.* Writing `F_n = f(log₂ n)`, the same telescoping applied to the phase
  `F_n` gives `d_log(A) = c = 1/2 - η` (`logSmall_T0`). For `(21)`, summation by parts against the
  jumps of `⌊F_n⌋` and `⌊F_n - c⌋` reduces the joint sum to averages of the periodic function
  `τ({y}) = {y} - {y}²` along the sequences `θ log 2 · f⁻¹(m + r)` (`r ∈ {0, c}`), i.e. along
  `α m - √(γ m + δ) + σ` (`jump_sum`). These averages tend to `1/6` for every `α` and every
  `γ > 0` (`tendsto_τ_avg`): by the Fourier series of the Bernoulli polynomial `B₂`
  (`hasSum_one_div_nat_pow_mul_cos`) and dominated convergence it suffices that the Weyl sums
  `∑_{m<M} e(k(α m + √(γ m + δ)))` are `O(1 + √M)` (`weyl_bound`), which follows by summation by
  parts against the geometric sums of `e(kαm)` if `kα ∉ ℤ`, and against the weights
  `1/(e(kΔ_m) - 1)`, `Δ_m = √(γ(m+1) + δ) - √(γ m + δ)`, if `kα ∈ ℤ`. This plays the role of
  Lemma \ref{IA:lem:oscint}.

## Not covered

The further counterexamples mentioned in the paper are not formalized: the colour class of
logarithmic density `1/3` from the remark after Proposition 5.1 of Kousek and Radić (residues
modulo `3`), and the set `A_η` of Section \ref{IA:sec:q323} in Remark \ref{IA:rem:324}(ii).
Theorem 1.3 of Kousek and Radić (optimality of the value `1/2`), quoted in the discussion, is not
formalized either.
-/

open Real Filter Topology Finset

namespace Kmrr25.Q324

/-! ## Definitions -/

/-- `A ⊆ ℕ` has logarithmic density `d`:
`(1 / log N) ∑_{n=1}^{N} 𝟙_A(n) / n → d` as `N → ∞`. -/
def HasLogDensity (A : Set ℕ) (d : ℝ) : Prop :=
  Tendsto (fun N : ℕ => (∑ n ∈ Finset.Icc 1 N, A.indicator (fun n : ℕ => (1 : ℝ) / n) n) /
    Real.log N) atTop (𝓝 d)

/-- `A ⊆ ℕ` has natural density `d`: `|A ∩ [1, N]| / N → d` as `N → ∞`. -/
def HasNatDensity (A : Set ℕ) (d : ℝ) : Prop :=
  Tendsto (fun N : ℕ => (∑ n ∈ Finset.Icc 1 N, A.indicator (fun _ : ℕ => (1 : ℝ)) n) / N)
    atTop (𝓝 d)

/-- The integer `z` is (the image of) an element of `A`. -/
def InA (A : Set ℕ) (z : ℤ) : Prop := ∃ n ∈ A, (n : ℤ) = z

/-- `B + B + t ⊆ A` (unrestricted sumset, `t ∈ ℤ`): `b + b' + t ∈ A` for all `b, b' ∈ B`. -/
def SumsetIn (B : Set ℕ) (t : ℤ) (A : Set ℕ) : Prop :=
  ∀ b ∈ B, ∀ b' ∈ B, InA A ((b : ℤ) + b' + t)

/-- `A^{(1)} = ⋃_{n ≥ 1} [4^n, (2 - 1/n) 4^n)` (intersected with `ℕ`). -/
def A1 : Set ℕ := {m | ∃ n : ℕ, 1 ≤ n ∧ 4 ^ n ≤ m ∧ (m : ℝ) < (2 - 1 / n) * 4 ^ n}

/-- `A^{(2)} = ⋃_{n ≥ 1} [(2 + 1/n) 4^n, 4^{n+1})` (intersected with `ℕ`). -/
def A2 : Set ℕ := {m | ∃ n : ℕ, 1 ≤ n ∧ (2 + 1 / n) * 4 ^ n ≤ (m : ℝ) ∧ m < 4 ^ (n + 1)}

/-- The set of Kousek and Radić, `A_KR = (A^{(1)} ∩ 2ℕ) ∪ (A^{(2)} ∩ (2ℕ + 1))`. -/
def AKR : Set ℕ := {m | (Even m ∧ m ∈ A1) ∨ (Odd m ∧ m ∈ A2)}

/-- `f(x) = x/2 + √x`. -/
noncomputable def f (x : ℝ) : ℝ := x / 2 + √x

/-- The set of Theorem \ref{IA:thm:324}: `A = {n ∈ ℕ : {f(log₂ n)} ∈ [0, 1/2 - η)}`. -/
def A324 (η : ℝ) : Set ℕ := {n | 0 < n ∧ Int.fract (f (Real.logb 2 n)) ∈ Set.Ico 0 (1 / 2 - η)}

/-! ## No `B + B + t` in `A_KR` -/

lemma exists_infinite_residue {B : Set ℕ} (hB : B.Infinite) {k : ℕ} (hk : 0 < k) :
    ∃ n < k, {b ∈ B | b % k = n}.Infinite := by
  by_contra h
  simp only [not_exists, not_and, Set.not_infinite] at h
  apply hB
  refine ((Set.finite_lt_nat k).biUnion fun n hn => h n hn).subset ?_
  intro b hb
  exact Set.mem_biUnion (Nat.mod_lt b hk) ⟨hb, rfl⟩

/-- For every `C ≥ 0` there is `n₀` with `4 n C ≤ 4^n` for all `n ≥ n₀`. -/
lemma exists_four_pow_ge (C : ℝ) (hC : 0 ≤ C) :
    ∃ n₀ : ℕ, ∀ n ≥ n₀, 4 * n * C ≤ (4 : ℝ) ^ n := by
  obtain ⟨n₀, hn₀⟩ := pow_unbounded_of_one_lt (4 * C) (by norm_num : (1 : ℝ) < 2)
  refine ⟨n₀, fun n hn => ?_⟩
  have h1 : (2 : ℝ) ^ n₀ ≤ 2 ^ n := pow_le_pow_right₀ (by norm_num) hn
  have h2 : (n : ℝ) ≤ 2 ^ n := by exact_mod_cast Nat.lt_two_pow_self.le
  have e : (4 : ℝ) ^ n = 2 ^ n * 2 ^ n := by rw [← mul_pow]; norm_num
  rw [e]
  have h3 : 0 ≤ (n : ℝ) := n.cast_nonneg
  nlinarith

/-- The `A^{(1)}` case: if `x ∈ A^{(1)}` is large and `y = x/2 + C`, then `y ∉ A^{(1)}`. -/
lemma A1_gap (C : ℝ) : ∃ X : ℝ, ∀ x y : ℕ, X ≤ x → (y : ℝ) = x / 2 + C → x ∈ A1 → y ∉ A1 := by
  obtain ⟨n₀, hn₀⟩ := exists_four_pow_ge |C| (abs_nonneg C)
  refine ⟨2 * 4 ^ n₀, fun x y hX hy hx hy1 => ?_⟩
  obtain ⟨n, hn1, hxl, hxu⟩ := hx
  obtain ⟨m, hm1, hyl, hyu⟩ := hy1
  have hxl' : (4 : ℝ) ^ n ≤ x := by exact_mod_cast hxl
  have hyl' : (4 : ℝ) ^ m ≤ y := by exact_mod_cast hyl
  have hn : (1 : ℝ) ≤ n := by exact_mod_cast hn1
  have hm : (1 : ℝ) ≤ m := by exact_mod_cast hm1
  -- `n ≥ n₀`
  have hnn : n₀ ≤ n := by
    by_contra hcon
    have : (4 : ℝ) ^ n ≤ 4 ^ n₀ := pow_le_pow_right₀ (by norm_num) (by omega)
    have : (2 - 1 / (n : ℝ)) ≤ 2 := by
      have : 0 ≤ 1 / (n : ℝ) := by positivity
      linarith
    have : (2 - 1 / (n : ℝ)) * 4 ^ n ≤ 2 * 4 ^ n₀ := by
      have h4 : (0 : ℝ) ≤ 4 ^ n := by positivity
      nlinarith
    linarith
  have hC := hn₀ n hnn
  have hC' : |C| * (4 * n) ≤ 4 ^ n := by linarith
  have h4n : (0 : ℝ) < 4 ^ n := by positivity
  have hCle : C ≤ 4 ^ n / (4 * n) := by
    rw [le_div_iff₀ (by positivity)]; nlinarith [le_abs_self C]
  have hCge : -(4 ^ n / (4 * n)) ≤ C := by
    have : -C ≤ 4 ^ n / (4 * n) := by
      rw [le_div_iff₀ (by positivity)]; nlinarith [neg_abs_le C]
    linarith
  have hfrac : (4 : ℝ) ^ n / n = 4 * (4 ^ n / (4 * n)) := by field_simp
  rcases lt_or_ge m n with hmn | hmn
  · -- `m ≤ n - 1`: `y < (2 - 1/m) 4^m ≤ 4^n/2 - 4^{n-1}/(n-1)`, too small
    rcases lt_or_ge m (n - 1) with hmn' | hmn'
    · have h1 : (4 : ℝ) ^ (m + 2) ≤ 4 ^ n := pow_le_pow_right₀ (by norm_num) (by omega)
      have h2 : (2 - 1 / (m : ℝ)) * 4 ^ m ≤ 2 * 4 ^ m := by
        have : 0 ≤ 1 / (m : ℝ) := by positivity
        have : (0 : ℝ) ≤ 4 ^ m := by positivity
        nlinarith
      have h3 : (4 : ℝ) ^ (m + 2) = 16 * 4 ^ m := by ring
      have : (4 : ℝ) ^ n / (4 * n) ≤ 4 ^ n / 4 := by
        apply div_le_div_of_nonneg_left h4n.le (by norm_num); linarith
      linarith
    · have hm' : m = n - 1 := by omega
      have hn2 : 2 ≤ n := by omega
      have e4 : (4 : ℝ) ^ n = 4 * 4 ^ m := by rw [hm', ← pow_succ']; congr 1; omega
      have hmr : (m : ℝ) = n - 1 := by rw [hm']; push_cast [Nat.cast_sub (by omega : 1 ≤ n)]; ring
      -- `y < (2 - 1/m) 4^m = 4^n/2 - 4^m/m ≤ 4^n/2 - 4^n/(4n)`
      have h5 : (4 : ℝ) ^ n / (4 * n) ≤ 4 ^ m / m := by
        rw [e4, div_le_div_iff₀ (by positivity) (by positivity)]
        have : (0 : ℝ) ≤ 4 ^ m := by positivity
        nlinarith
      have h6 : (2 - 1 / (m : ℝ)) * 4 ^ m = 4 ^ n / 2 - 4 ^ m / m := by
        rw [e4]; field_simp; ring
      linarith
  · -- `m ≥ n`: `y ≥ 4^m ≥ 4^n > y`
    have h1 : (4 : ℝ) ^ n ≤ 4 ^ m := pow_le_pow_right₀ (by norm_num) hmn
    have h2 : (2 - 1 / (n : ℝ)) * 4 ^ n = 2 * 4 ^ n - 4 ^ n / n := by ring
    linarith

/-- The `A^{(2)}` case: if `x ∈ A^{(2)}` is large and `y = x/2 + C`, then `y ∉ A^{(2)}`. -/
lemma A2_gap (C : ℝ) : ∃ X : ℝ, ∀ x y : ℕ, X ≤ x → (y : ℝ) = x / 2 + C → x ∈ A2 → y ∉ A2 := by
  obtain ⟨n₀, hn₀⟩ := exists_four_pow_ge |C| (abs_nonneg C)
  refine ⟨4 ^ (n₀ + 1), fun x y hX hy hx hy2 => ?_⟩
  obtain ⟨n, hn1, hxl, hxu⟩ := hx
  obtain ⟨m, hm1, hyl, hyu⟩ := hy2
  have hxu' : (x : ℝ) < 4 ^ (n + 1) := by exact_mod_cast hxu
  have hyu' : (y : ℝ) < 4 ^ (m + 1) := by exact_mod_cast hyu
  have hn : (1 : ℝ) ≤ n := by exact_mod_cast hn1
  have hm : (1 : ℝ) ≤ m := by exact_mod_cast hm1
  have hnn : n₀ ≤ n := by
    by_contra hcon
    have : (4 : ℝ) ^ (n + 1) ≤ 4 ^ (n₀ + 1) := pow_le_pow_right₀ (by norm_num) (by omega)
    linarith
  have hC := hn₀ n hnn
  have h4n : (0 : ℝ) < 4 ^ n := by positivity
  have hCle : C ≤ 4 ^ n / (4 * n) := by
    rw [le_div_iff₀ (by positivity)]; nlinarith [le_abs_self C]
  have hCge : -(4 ^ n / (4 * n)) ≤ C := by
    have : -C ≤ 4 ^ n / (4 * n) := by
      rw [le_div_iff₀ (by positivity)]; nlinarith [neg_abs_le C]
    linarith
  have hq : (4 : ℝ) ^ n / (4 * n) ≤ 4 ^ n / 4 := by
    apply div_le_div_of_nonneg_left h4n.le (by norm_num); linarith
  have hq2 : (4 : ℝ) ^ n / (4 * n) ≤ 4 ^ n / (2 * n) := by
    apply div_le_div_of_nonneg_left h4n.le (by positivity); linarith
  rcases lt_or_ge m n with hmn | hmn
  · -- `m ≤ n - 1`: `y < 4^{m+1} ≤ 4^n`, but `y ≥ (1 + 1/(2n)) 4^n + C`
    have h1 : (4 : ℝ) ^ (m + 1) ≤ 4 ^ n := pow_le_pow_right₀ (by norm_num) (by omega)
    have e : (2 + 1 / (n : ℝ)) * 4 ^ n / 2 = 4 ^ n + 4 ^ n / (2 * n) := by field_simp
    linarith
  · rcases eq_or_lt_of_le hmn with hmn' | hmn'
    · -- `m = n`: `y ≥ (2 + 1/n) 4^n > 2 · 4^n + C > y`
      subst hmn'
      have e : (2 + 1 / (n : ℝ)) * 4 ^ n = 2 * 4 ^ n + 4 * (4 ^ n / (4 * n)) := by
        field_simp
      have : (4 : ℝ) ^ (n + 1) = 4 * 4 ^ n := by ring
      have : (0 : ℝ) < 4 ^ n / (4 * n) := by positivity
      linarith
    · -- `m ≥ n + 1`: `y ≥ 2 · 4^{n+1} > y`
      have h1 : (4 : ℝ) ^ (n + 1) ≤ 4 ^ m := pow_le_pow_right₀ (by norm_num) hmn'
      have h2 : (2 : ℝ) * 4 ^ m ≤ (2 + 1 / (m : ℝ)) * 4 ^ m := by
        have : 0 ≤ 1 / (m : ℝ) := by positivity
        have : (0 : ℝ) ≤ 4 ^ m := by positivity
        nlinarith
      have : (4 : ℝ) ^ (n + 1) = 4 * 4 ^ n := by ring
      linarith

/-- Paper, Proposition \ref{IA:prop:KR}, second assertion (Kousek–Radić, Proposition 4.2), for
all `t ∈ ℤ`: `A_KR` contains no `B + B + t` with `B ⊆ ℕ` infinite. -/
theorem AKR_no_BBt (t : ℤ) {B : Set ℕ} (hB : B.Infinite) : ¬ SumsetIn B t AKR := by
  intro hS
  obtain ⟨r, hr, hB'⟩ := exists_infinite_residue hB (by norm_num : 0 < 2)
  obtain ⟨b₁, hb₁B, hb₁r⟩ := hB'.nonempty
  set C : ℝ := b₁ + t / 2 with hC
  obtain ⟨X1, hX1⟩ := A1_gap C
  obtain ⟨X2, hX2⟩ := A2_gap C
  obtain ⟨b, ⟨hbB, hbr⟩, hbX⟩ := hB'.exists_gt (⌈max X1 X2⌉₊ + t.natAbs)
  obtain ⟨x, hxA, hx⟩ := hS b hbB b hbB
  obtain ⟨y, hyA, hy⟩ := hS b hbB b₁ hb₁B
  have hxy : (y : ℝ) = x / 2 + C := by
    have hx' : (x : ℝ) = b + b + t := by exact_mod_cast hx
    have hy' : (y : ℝ) = b + b₁ + t := by exact_mod_cast hy
    rw [hx', hy', hC]; ring
  have hXx : max X1 X2 ≤ x := by
    have h1 : max X1 X2 ≤ ⌈max X1 X2⌉₊ := Nat.le_ceil _
    have h2 : (⌈max X1 X2⌉₊ : ℤ) + t.natAbs < b := by exact_mod_cast hbX
    have h3 : (⌈max X1 X2⌉₊ : ℤ) ≤ x := by
      have := Int.le_natAbs (a := -t)
      rw [Int.natAbs_neg] at this
      omega
    have h4 : ((⌈max X1 X2⌉₊ : ℕ) : ℝ) ≤ x := by exact_mod_cast h3
    linarith
  -- `x` and `y` have the parity of `t`
  have hpar : (Even x ↔ Even y) := by
    have hbb : b % 2 = b₁ % 2 := by rw [hbr, hb₁r]
    have hx2 : (x : ℤ) % 2 = t % 2 := by rw [hx]; omega
    have hy2 : (y : ℤ) % 2 = t % 2 := by rw [hy]; omega
    rw [Nat.even_iff, Nat.even_iff]
    omega
  rcases hxA with ⟨hxe, hx1⟩ | ⟨hxo, hx2⟩
  · rcases hyA with ⟨-, hy1⟩ | ⟨hyo, -⟩
    · exact hX1 x y (le_trans (le_max_left _ _) hXx) hxy hx1 hy1
    · exact (Nat.not_even_iff_odd.2 hyo) (hpar.1 hxe)
  · rcases hyA with ⟨hye, -⟩ | ⟨-, hy2⟩
    · exact (Nat.not_even_iff_odd.2 hxo) (hpar.2 hye)
    · exact hX2 x y (le_trans (le_max_right _ _) hXx) hxy hx2 hy2

/-! ## No `B + B + t` in the set of Theorem \ref{IA:thm:324} -/

lemma tendsto_ratio (c d : ℝ) :
    Tendsto (fun b : ℕ => (2 * (b : ℝ) + c) / (2 * ((b : ℝ) + d))) atTop (𝓝 1) := by
  have h1 : Tendsto (fun b : ℕ => (1 + c / 2 * (1 / (b : ℝ))) / (1 + d * (1 / (b : ℝ))))
      atTop (𝓝 ((1 + c / 2 * 0) / (1 + d * 0))) := by
    have h0 : Tendsto (fun b : ℕ => 1 / (b : ℝ)) atTop (𝓝 0) :=
      tendsto_const_div_atTop_nhds_zero_nat 1
    exact ((tendsto_const_nhds.add (h0.const_mul _)).div
      (tendsto_const_nhds.add (h0.const_mul _)) (by norm_num))
  simp only [mul_zero, add_zero, div_one] at h1
  refine h1.congr' ?_
  filter_upwards [eventually_gt_atTop 0] with b hb
  have hb' : (b : ℝ) ≠ 0 := by exact_mod_cast hb.ne'
  field_simp

/-- `f(log₂ (2b + t)) - f(log₂ (b + b' + t)) → 1/2` as `b → ∞`. -/
lemma tendsto_f_diff (b' : ℕ) (t : ℤ) :
    Tendsto (fun b : ℕ => f (Real.logb 2 (2 * (b : ℝ) + t)) - f (Real.logb 2 ((b : ℝ) + b' + t)))
      atTop (𝓝 (1 / 2)) := by
  set X1 : ℕ → ℝ := fun b => Real.logb 2 ((b : ℝ) + b' + t)
  set X2 : ℕ → ℝ := fun b => Real.logb 2 (2 * (b : ℝ) + t)
  have hpos : ∀ᶠ b : ℕ in atTop, 0 < (b : ℝ) + b' + t ∧ 0 < 2 * (b : ℝ) + t := by
    filter_upwards [eventually_gt_atTop t.natAbs] with b hb
    have : (t.natAbs : ℝ) < b := by exact_mod_cast hb
    have h2 : -(t : ℝ) ≤ t.natAbs := by
      rw [Nat.cast_natAbs, Int.cast_abs]; exact neg_le_abs _
    have h3 : (0 : ℝ) ≤ b' := b'.cast_nonneg
    constructor <;> linarith
  -- `X2 - X1 → 1`
  have hd : Tendsto (fun b => X2 b - X1 b) atTop (𝓝 1) := by
    have hl : Tendsto
        (fun b : ℕ => 1 + Real.logb 2 ((2 * (b : ℝ) + t) / (2 * ((b : ℝ) + (b' + t)))))
        atTop (𝓝 (1 + Real.logb 2 1)) :=
      tendsto_const_nhds.add (((Real.continuousAt_logb (by norm_num)).tendsto).comp
        (tendsto_ratio t (b' + t)))
    rw [Real.logb_one, add_zero] at hl
    refine hl.congr' ?_
    filter_upwards [hpos] with b ⟨h1, h2⟩
    simp only [X1, X2]
    rw [Real.logb_div h2.ne' (ne_of_gt (by linarith)), Real.logb_mul (by norm_num) (by linarith),
      Real.logb_self_eq_one (by norm_num)]
    ring_nf
  -- `X1 → ∞`
  have hX1 : Tendsto X1 atTop atTop := by
    refine (Real.tendsto_logb_atTop (by norm_num)).comp ?_
    exact tendsto_atTop_add_const_right _ _ (tendsto_atTop_add_const_right _ _
      tendsto_natCast_atTop_atTop)
  -- `√X2 - √X1 → 0`
  have hs : Tendsto (fun b => √(X2 b) - √(X1 b)) atTop (𝓝 0) := by
    have hq : Tendsto (fun b => |X2 b - X1 b| / √(X1 b)) atTop (𝓝 0) := by
      refine (hd.abs).div_atTop ?_
      exact Real.tendsto_sqrt_atTop.comp hX1
    refine squeeze_zero_norm' ?_ hq
    filter_upwards [hX1.eventually_gt_atTop 0, (hd.eventually (lt_mem_nhds (by norm_num :
      (0 : ℝ) < 1)))] with b hb hb2
    have h2 : 0 < X2 b := by linarith
    have hs1 : 0 < √(X1 b) := Real.sqrt_pos.2 hb
    have hs2 : 0 < √(X2 b) := Real.sqrt_pos.2 h2
    have e : √(X2 b) - √(X1 b) = (X2 b - X1 b) / (√(X2 b) + √(X1 b)) := by
      field_simp
      linear_combination (Real.sq_sqrt h2.le) - (Real.sq_sqrt hb.le)
    rw [Real.norm_eq_abs, e, abs_div, abs_of_pos (by positivity : 0 < √(X2 b) + √(X1 b))]
    exact div_le_div_of_nonneg_left (abs_nonneg _) hs1 (by linarith)
  have := (hd.div_const 2).add hs
  rw [add_zero] at this
  refine this.congr fun b => ?_
  simp only [f, X1, X2]; ring

/-- Paper, Theorem \ref{IA:thm:324}, last assertion: for `0 < η < 1/2`, the set
`A = {n : {f(log₂ n)} ∈ [0, 1/2 - η)}` contains no `B + B + t` with `t ∈ ℤ` and `B ⊆ ℕ`
infinite. -/
theorem A324_no_BBt {η : ℝ} (hη : 0 < η) (hη' : η < 1 / 2) (t : ℤ) {B : Set ℕ}
    (hB : B.Infinite) : ¬ SumsetIn B t (A324 η) := by
  intro hS
  obtain ⟨b', hb'⟩ := hB.nonempty
  have hev := (tendsto_f_diff b' t).eventually (Metric.ball_mem_nhds (1 / 2 : ℝ)
    (by linarith : 0 < η / 2))
  obtain ⟨N0, hN0⟩ := eventually_atTop.1 hev
  obtain ⟨b, hb, hbN⟩ := hB.exists_gt N0
  have hΔ := hN0 b hbN.le
  rw [Real.dist_eq] at hΔ
  obtain ⟨m1, ⟨-, hm1⟩, e1⟩ := hS b hb b' hb'
  obtain ⟨m2, ⟨-, hm2⟩, e2⟩ := hS b hb b hb
  have e1' : (m1 : ℝ) = b + b' + t := by exact_mod_cast e1
  have e2' : (m2 : ℝ) = 2 * b + t := by
    have : ((m2 : ℤ) : ℝ) = ((b : ℤ) + b + t : ℤ) := by rw [e2]
    push_cast at this; linarith
  rw [e1'] at hm1
  rw [e2'] at hm2
  set y1 := f (Real.logb 2 ((b : ℝ) + b' + t))
  set y2 := f (Real.logb 2 (2 * (b : ℝ) + t))
  set u := Int.fract y1
  have hu := hm1
  simp only [Set.mem_Ico] at hu
  have hw : Int.fract y2 = u + 1 / 2 + (y2 - y1 - 1 / 2) := by
    rw [Int.fract_eq_iff]
    refine ⟨?_, ?_, ⌊y1⌋, ?_⟩
    · have := abs_lt.1 hΔ; linarith
    · have := abs_lt.1 hΔ; linarith
    · have := Int.floor_add_fract y1
      simp only [u] at *
      linarith
  have := hm2.1
  have h2 := hm2.2
  rw [hw] at h2
  have := abs_lt.1 hΔ
  linarith

/-! ## Error terms of size `o(log N)` -/

/-- `u(N) = o(log N)`: `u(N) / log N → 0`. -/
def LogSmall (u : ℕ → ℝ) : Prop := Tendsto (fun N => u N / Real.log N) atTop (𝓝 0)

lemma tendsto_log_nat : Tendsto (fun N : ℕ => Real.log N) atTop atTop :=
  Real.tendsto_log_atTop.comp tendsto_natCast_atTop_atTop

lemma eventually_log_pos : ∀ᶠ N : ℕ in atTop, 0 < Real.log N :=
  tendsto_log_nat.eventually_gt_atTop 0

lemma LogSmall.add {u v : ℕ → ℝ} (hu : LogSmall u) (hv : LogSmall v) :
    LogSmall fun N => u N + v N := by
  unfold LogSmall at *; simpa [add_div] using hu.add hv

lemma LogSmall.neg {u : ℕ → ℝ} (hu : LogSmall u) : LogSmall fun N => -u N := by
  unfold LogSmall at *; simpa [neg_div] using hu.neg

lemma LogSmall.sub {u v : ℕ → ℝ} (hu : LogSmall u) (hv : LogSmall v) :
    LogSmall fun N => u N - v N := by
  simpa [sub_eq_add_neg] using hu.add hv.neg

lemma LogSmall.const_mul {u : ℕ → ℝ} (hu : LogSmall u) (c : ℝ) : LogSmall fun N => c * u N := by
  unfold LogSmall at *; simpa [mul_div_assoc] using hu.const_mul c

lemma LogSmall.congr' {u v : ℕ → ℝ} (hu : LogSmall u) (h : ∀ᶠ N in atTop, u N = v N) :
    LogSmall v := by
  unfold LogSmall at *
  exact hu.congr' (h.mono fun N hN => by rw [hN])

/-- Criterion: `u = o(log N)` if for every `ε > 0`, eventually `|u N| ≤ K + ε log N`. -/
lemma logSmall_of_forall {u : ℕ → ℝ}
    (h : ∀ ε > 0, ∃ K : ℝ, ∀ᶠ N in atTop, |u N| ≤ K + ε * Real.log N) : LogSmall u := by
  rw [LogSmall, Metric.tendsto_atTop]
  intro ε hε
  obtain ⟨K, hK⟩ := h (ε / 2) (by positivity)
  have hK' : Tendsto (fun N : ℕ => |K| / Real.log N) atTop (𝓝 0) :=
    tendsto_const_nhds.div_atTop tendsto_log_nat
  obtain ⟨N1, hN1⟩ := eventually_atTop.1 (hK'.eventually (gt_mem_nhds (by positivity :
    (0 : ℝ) < ε / 2)))
  obtain ⟨N2, hN2⟩ := eventually_atTop.1 hK
  obtain ⟨N3, hN3⟩ := eventually_atTop.1 eventually_log_pos
  refine ⟨max N1 (max N2 N3), fun N hN => ?_⟩
  have h1 := hN1 N (le_trans (le_max_left _ _) hN)
  have h2 := hN2 N (le_trans (le_trans (le_max_left _ _) (le_max_right _ _)) hN)
  have h3 := hN3 N (le_trans (le_trans (le_max_right _ _) (le_max_right _ _)) hN)
  rw [Real.dist_eq, sub_zero, abs_div, abs_of_pos h3, div_lt_iff₀ h3]
  rw [div_lt_iff₀ h3] at h1
  have := le_abs_self K
  nlinarith

lemma LogSmall.of_abs_le {u v : ℕ → ℝ} (hv : LogSmall v) (h : ∀ᶠ N in atTop, |u N| ≤ v N) :
    LogSmall u := by
  unfold LogSmall at *
  refine squeeze_zero_norm' ?_ hv
  filter_upwards [h, eventually_log_pos] with N hN hlog
  rw [Real.norm_eq_abs, abs_div, abs_of_pos hlog]
  exact div_le_div_of_nonneg_right hN hlog.le

lemma logSmall_of_bdd {u : ℕ → ℝ} {C : ℝ} (h : ∀ᶠ N in atTop, |u N| ≤ C) : LogSmall u :=
  logSmall_of_forall fun ε hε => ⟨C, by
    filter_upwards [h, eventually_log_pos] with N hN hl
    nlinarith⟩

/-- If `u N - d log N = o(log N)` then `u N / log N → d`. -/
lemma tendsto_of_logSmall {u : ℕ → ℝ} {d : ℝ} (h : LogSmall fun N => u N - d * Real.log N) :
    Tendsto (fun N => u N / Real.log N) atTop (𝓝 d) := by
  have := h.add (u := fun N => u N - d * Real.log N) (logSmall_of_bdd (C := 0)
    (Eventually.of_forall fun N => (abs_zero).le))
  unfold LogSmall at h
  have h2 := h.add (tendsto_const_nhds (x := d))
  rw [zero_add] at h2
  refine h2.congr' ?_
  filter_upwards [eventually_log_pos] with N hN
  field_simp
  ring

/-! ## Changes of a sequence -/

open scoped Classical in
/-- The number of `n ∈ [m, N)` with `h (n + 1) ≠ h n`. -/
noncomputable def changes {α : Type*} (h : ℕ → α) (m N : ℕ) : ℕ :=
  ∑ n ∈ Ico m N, if h (n + 1) ≠ h n then 1 else 0

open scoped Classical in
lemma changes_succ {α : Type*} (h : ℕ → α) {m N : ℕ} (hmN : m ≤ N) :
    changes h m (N + 1) = changes h m N + (if h (N + 1) ≠ h N then 1 else 0) := by
  classical
  unfold changes
  rw [sum_Ico_succ_top hmN]

/-- A monotone integer sequence changes at most `u N - u m` times on `[m, N)`. -/
lemma changes_le_of_monotone {u : ℕ → ℤ} (hu : Monotone u) {m N : ℕ} (hmN : m ≤ N) :
    (changes u m N : ℤ) ≤ u N - u m := by
  induction N, hmN using Nat.le_induction with
  | base => simp [changes]
  | succ N hmN ih =>
    classical
    rw [changes_succ u hmN]
    have h1 := hu (Nat.le_succ N)
    split_ifs with hne
    · have : u N < u (N + 1) := lt_of_le_of_ne h1 (Ne.symm hne)
      push_cast; linarith
    · push_cast; linarith

lemma changes_comp₂ {α β γ : Type*} (F : α → β → γ) (u : ℕ → α) (v : ℕ → β) (m N : ℕ) :
    changes (fun n => F (u n) (v n)) m N ≤ changes u m N + changes v m N := by
  classical
  unfold changes
  rw [← sum_add_distrib]
  refine sum_le_sum fun n _ => ?_
  by_cases hu : u (n + 1) = u n <;> by_cases hv : v (n + 1) = v n <;> simp [hu, hv] <;>
    split_ifs <;> norm_num

lemma changes_comp {α β : Type*} (F : α → β) (u : ℕ → α) (m N : ℕ) :
    changes (fun n => F (u n)) m N ≤ changes u m N := by
  classical
  unfold changes
  refine sum_le_sum fun n _ => ?_
  by_cases hu : u (n + 1) = u n
  · simp [hu]
  · simp only [ne_eq, hu, not_false_eq_true, if_true]
    split_ifs <;> norm_num

/-! ## Alternating sums -/

/-- Partial sums of an alternating series with nonincreasing nonnegative terms:
`0 ≤ (-1)^m ∑_{n ∈ [m, m + L)} (-1)^n w n ≤ w m`. -/
lemma alt_partial {w : ℕ → ℝ} {M : ℕ} (hw : ∀ n, M ≤ n → 0 ≤ w n ∧ w (n + 1) ≤ w n) :
    ∀ L m, M ≤ m → 0 ≤ (-1) ^ m * ∑ n ∈ Ico m (m + L), (-1) ^ n * w n ∧
      (-1) ^ m * ∑ n ∈ Ico m (m + L), (-1) ^ n * w n ≤ w m := by
  intro L
  induction L with
  | zero => intro m hm; simp [(hw m hm).1]
  | succ L ih =>
    intro m hm
    have h1 := ih (m + 1) (by omega)
    rw [sum_eq_sum_Ico_succ_bot (by omega : m < m + (L + 1)),
      show m + (L + 1) = m + 1 + L by ring]
    have e : (-1 : ℝ) ^ m * ((-1) ^ m * w m + ∑ n ∈ Ico (m + 1) (m + 1 + L), (-1) ^ n * w n) =
        w m - (-1) ^ (m + 1) * ∑ n ∈ Ico (m + 1) (m + 1 + L), (-1) ^ n * w n := by
      rw [mul_add, ← mul_assoc, ← pow_add, ← two_mul, pow_mul, neg_one_sq, one_pow, one_mul,
        pow_succ]
      ring
    rw [e]
    have h2 := hw m hm
    constructor <;> linarith [h1.1, h1.2]

lemma abs_alt_partial {w : ℕ → ℝ} {M : ℕ} (hw : ∀ n, M ≤ n → 0 ≤ w n ∧ w (n + 1) ≤ w n)
    {N : ℕ} (hMN : M ≤ N) : |∑ n ∈ Ico M N, (-1) ^ n * w n| ≤ w M := by
  obtain ⟨L, rfl⟩ : ∃ L, N = M + L := ⟨N - M, by omega⟩
  have h := alt_partial hw L M le_rfl
  have habs : |(-1 : ℝ) ^ M| = 1 := by simp
  calc |∑ n ∈ Ico M (M + L), (-1) ^ n * w n|
      = |(-1) ^ M * ∑ n ∈ Ico M (M + L), (-1) ^ n * w n| := by rw [abs_mul, habs, one_mul]
    _ ≤ w M := abs_le.2 ⟨by linarith [h.1], h.2⟩

/-- An alternating sum weighted by a sequence `h` with `|h| ≤ 1` and few changes:
`|∑_{n ∈ [M, N)} (-1)^n h(n) w(n)| ≤ w(M) (1 + 2 · #changes of h)`. -/
lemma abs_alt_le {w : ℕ → ℝ} {M : ℕ} (hw : ∀ n, M ≤ n → 0 ≤ w n ∧ w (n + 1) ≤ w n)
    {h : ℕ → ℝ} (hh : ∀ n, |h n| ≤ 1) {N : ℕ} (hMN : M ≤ N) :
    |∑ n ∈ Ico M N, (-1) ^ n * h n * w n| ≤ w M * (1 + 2 * changes h M N) := by
  -- invariant: `|T N - h N S N| ≤ 2 w(M) · changes`
  have key : ∀ N, M ≤ N → |∑ n ∈ Ico M N, (-1) ^ n * h n * w n -
      h N * ∑ n ∈ Ico M N, (-1) ^ n * w n| ≤ 2 * w M * changes h M N := by
    intro N hMN
    induction N, hMN using Nat.le_induction with
    | base => simp [changes]
    | succ N hMN ih =>
      classical
      rw [sum_Ico_succ_top hMN, sum_Ico_succ_top hMN, changes_succ h hMN]
      have hS := abs_alt_partial hw (Nat.le_succ_of_le hMN)
      rw [sum_Ico_succ_top hMN] at hS
      have hwM := (hw M le_rfl).1
      split_ifs with hne
      · have e : ∑ n ∈ Ico M N, (-1) ^ n * h n * w n + (-1) ^ N * h N * w N -
            h (N + 1) * (∑ n ∈ Ico M N, (-1) ^ n * w n + (-1) ^ N * w N) =
            (∑ n ∈ Ico M N, (-1) ^ n * h n * w n - h N * ∑ n ∈ Ico M N, (-1) ^ n * w n) +
            (h N - h (N + 1)) * (∑ n ∈ Ico M N, (-1) ^ n * w n + (-1) ^ N * w N) := by ring
        rw [e]
        have h3 : |h N - h (N + 1)| ≤ 2 := by
          have := hh N; have := hh (N + 1)
          calc |h N - h (N + 1)| ≤ |h N| + |h (N + 1)| := abs_sub _ _
            _ ≤ 2 := by linarith
        calc _ ≤ |∑ n ∈ Ico M N, (-1) ^ n * h n * w n - h N * ∑ n ∈ Ico M N, (-1) ^ n * w n| +
              |(h N - h (N + 1)) * (∑ n ∈ Ico M N, (-1) ^ n * w n + (-1) ^ N * w N)| :=
              abs_add_le _ _
          _ ≤ 2 * w M * changes h M N + 2 * w M := by
              rw [abs_mul]
              gcongr
          _ = 2 * w M * ((changes h M N + 1 : ℕ) : ℝ) := by push_cast; ring
      · rw [ne_eq, not_not] at hne
        rw [hne]
        have e : ∑ n ∈ Ico M N, (-1) ^ n * h n * w n + (-1) ^ N * h N * w N -
            h N * (∑ n ∈ Ico M N, (-1) ^ n * w n + (-1) ^ N * w N) =
            ∑ n ∈ Ico M N, (-1) ^ n * h n * w n - h N * ∑ n ∈ Ico M N, (-1) ^ n * w n := by ring
        rw [e]
        simpa using ih
  have h1 := key N hMN
  have h2 := abs_alt_partial hw hMN
  have h3 : |h N * ∑ n ∈ Ico M N, (-1) ^ n * w n| ≤ w M := by
    rw [abs_mul]
    calc |h N| * |∑ n ∈ Ico M N, (-1) ^ n * w n| ≤ 1 * w M :=
          mul_le_mul (hh N) h2 (abs_nonneg _) (by norm_num)
      _ = w M := one_mul _
  calc |∑ n ∈ Ico M N, (-1) ^ n * h n * w n|
      ≤ |∑ n ∈ Ico M N, (-1) ^ n * h n * w n - h N * ∑ n ∈ Ico M N, (-1) ^ n * w n| +
        |h N * ∑ n ∈ Ico M N, (-1) ^ n * w n| := by
        have := abs_add_le (∑ n ∈ Ico M N, (-1) ^ n * h n * w n -
          h N * ∑ n ∈ Ico M N, (-1) ^ n * w n) (h N * ∑ n ∈ Ico M N, (-1) ^ n * w n)
        simpa using this
    _ ≤ 2 * w M * changes h M N + w M := add_le_add h1 h3
    _ = w M * (1 + 2 * changes h M N) := by ring

/-! ## Sparse sums -/

/-- If `0 ≤ s n ≤ K / n`, `s n = 0` off a set `P` with `|P ∩ [1, N]| ≤ C (log N + 1)`, then
`∑_{n ≤ N} s n = o(log N)`. -/
lemma logSmall_sparse {s : ℕ → ℝ} {P : ℕ → Prop} [DecidablePred P] {K C : ℝ} (hK : 0 ≤ K)
    (hs0 : ∀ n, 0 ≤ s n) (hsP : ∀ n, ¬ P n → s n = 0)
    (hsK : ∀ n, 1 ≤ n → s n ≤ K / n)
    (hcount : ∀ N : ℕ, (((Icc 1 N).filter P).card : ℝ) ≤ C * (Real.log N + 1)) :
    LogSmall fun N => ∑ n ∈ Icc 1 N, s n := by
  apply logSmall_of_forall
  intro ε hε
  obtain ⟨M, hM⟩ := exists_nat_gt (K * C / ε)
  have hM1 : (1 : ℝ) ≤ M + 1 := by linarith [M.cast_nonneg (α := ℝ)]
  set M' := M + 1 with hM'
  have hM'pos : (0 : ℝ) < M' := by push_cast [hM']; linarith
  have hKCM : K * C / M' ≤ ε := by
    rw [div_le_iff₀ hM'pos]
    rw [div_lt_iff₀ hε] at hM
    push_cast [hM']; nlinarith
  refine ⟨K * M' + K * C / M', Eventually.of_forall fun N => ?_⟩
  have hterm : ∀ n ∈ Icc 1 N, s n ≤ (if n < M' then K else 0) + (if P n then K / M' else 0) := by
    intro n hn
    have hn1 : 1 ≤ n := (mem_Icc.1 hn).1
    have hn1' : (1 : ℝ) ≤ n := by exact_mod_cast hn1
    by_cases hnM : n < M'
    · rw [if_pos hnM]
      have : K / n ≤ K := div_le_self hK hn1'
      have := hsK n hn1
      split_ifs <;> [linarith [div_nonneg hK hM'pos.le]; linarith]
    · rw [if_neg hnM, zero_add]
      by_cases hP : P n
      · rw [if_pos hP]
        refine (hsK n hn1).trans (div_le_div_of_nonneg_left hK hM'pos ?_)
        exact_mod_cast not_lt.1 hnM
      · rw [if_neg hP, hsP n hP]
  have hsum := sum_le_sum hterm
  rw [sum_add_distrib, sum_ite, sum_ite, sum_const_zero, sum_const_zero, add_zero, add_zero,
    sum_const, sum_const, nsmul_eq_mul, nsmul_eq_mul] at hsum
  have h1 : (((Icc 1 N).filter fun n => n < M').card : ℝ) ≤ M' := by
    have : (Icc 1 N).filter (fun n => n < M') ⊆ range M' := by
      intro n hn; exact mem_range.2 (mem_filter.1 hn).2
    exact_mod_cast (card_le_card this).trans (card_range _).le
  have h2 := hcount N
  have hs : 0 ≤ ∑ n ∈ Icc 1 N, s n := sum_nonneg fun n _ => hs0 n
  rw [abs_of_nonneg hs]
  have hlog : 0 ≤ Real.log N := Real.log_natCast_nonneg N
  calc ∑ n ∈ Icc 1 N, s n ≤ _ := hsum
    _ ≤ M' * K + (C * (Real.log N + 1)) * (K / M') := by
        gcongr
    _ = K * M' + K * C / M' + (K * C / M') * Real.log N := by ring
    _ ≤ K * M' + K * C / M' + ε * Real.log N := by gcongr

lemma sum_Icc_telescope (F : ℕ → ℝ) (N : ℕ) :
    ∑ n ∈ Icc 1 N, (F (n + 1) - F n) = F (N + 1) - F 1 := by
  induction N with
  | zero => simp
  | succ N ih =>
    rw [sum_Icc_succ_top (by omega), ih]; ring

lemma log_nat_mono : Monotone fun n : ℕ => Real.log n := by
  intro m n hmn
  rcases Nat.eq_zero_or_pos m with h | h
  · subst h; simp [Real.log_natCast_nonneg]
  · exact Real.log_le_log (by exact_mod_cast h) (by exact_mod_cast hmn)

lemma log_succ_sub_le {n : ℕ} (hn : 1 ≤ n) : Real.log (n + 1) - Real.log n ≤ 1 / n := by
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  rw [← Real.log_div (by positivity) hn'.ne']
  have := Real.log_le_sub_one_of_pos (by positivity : (0 : ℝ) < (n + 1) / n)
  have e : ((n : ℝ) + 1) / n - 1 = 1 / n := by field_simp; ring
  linarith

lemma log_succ_sub_ge {n : ℕ} (hn : 1 ≤ n) : 1 / (n + 1) ≤ Real.log (n + 1) - Real.log n := by
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  rw [← Real.log_div (by positivity) hn'.ne']
  have := Real.one_sub_inv_le_log_of_pos (by positivity : (0 : ℝ) < (n + 1) / n)
  have e : 1 - (((n : ℝ) + 1) / n)⁻¹ = 1 / (n + 1) := by field_simp; ring
  linarith

lemma log_succ_le_log_add_one {N : ℕ} (hN : 1 ≤ N) : Real.log (N + 1) ≤ Real.log N + 1 := by
  have := log_succ_sub_le hN
  have h1 : 1 / (N : ℝ) ≤ 1 := by
    rw [div_le_one (by exact_mod_cast hN)]; exact_mod_cast hN
  linarith

/-! ## Phase indicators and their antiderivatives -/

/-- The indicator `1[{y} ∈ [a, b)]`, as a real number. -/
noncomputable def ind (a b y : ℝ) : ℝ := by
  classical
  exact if Int.fract y ∈ Set.Ico a b then 1 else 0

lemma ind_nonneg (a b y : ℝ) : 0 ≤ ind a b y := by
  unfold ind; split_ifs <;> norm_num

lemma ind_le_one (a b y : ℝ) : ind a b y ≤ 1 := by
  unfold ind; split_ifs <;> norm_num

/-- For `0 ≤ a ≤ 1`: `⌊y - a⌋ = ⌊y⌋` if `a ≤ {y}`, and `⌊y - a⌋ = ⌊y⌋ - 1` otherwise. -/
lemma floor_sub_eq {y a : ℝ} (ha : 0 ≤ a) (ha1 : a ≤ 1) :
    ⌊y - a⌋ = ⌊y⌋ - (if a ≤ Int.fract y then 0 else 1) := by
  have h1 := Int.fract_nonneg y
  have h2 := Int.fract_lt_one y
  have e := Int.floor_add_fract y
  rw [Int.floor_eq_iff]
  split_ifs with h <;> push_cast <;> constructor <;> linarith

/-- For `0 ≤ a ≤ b ≤ 1`: `1[{y} ∈ [a, b)] = ⌊y - a⌋ - ⌊y - b⌋`. -/
lemma ind_eq_floor {a b : ℝ} (ha : 0 ≤ a) (hab : a ≤ b) (hb : b ≤ 1) (y : ℝ) :
    ind a b y = ((⌊y - a⌋ - ⌊y - b⌋ : ℤ) : ℝ) := by
  rw [floor_sub_eq ha (hab.trans hb), floor_sub_eq (ha.trans hab) hb]
  unfold ind
  simp only [Set.mem_Ico]
  by_cases h1 : a ≤ Int.fract y <;> by_cases h2 : b ≤ Int.fract y
  · rw [if_neg (fun h => absurd h.2 (not_lt.2 h2)), if_pos h1, if_pos h2]; simp
  · rw [if_pos ⟨h1, lt_of_not_ge h2⟩, if_pos h1, if_neg h2]; simp
  · exact absurd (hab.trans h2) h1
  · rw [if_neg (fun h => h1 h.1), if_neg h1, if_neg h2]; simp

lemma ind_zero_one (y : ℝ) : ind 0 1 y = 1 := by
  unfold ind
  rw [if_pos ⟨Int.fract_nonneg y, Int.fract_lt_one y⟩]

/-- `Ψ(z) = k (k - 1)/2 + k {z}` with `k = ⌊z⌋`: the continuous piecewise linear function with
slope `⌊z⌋`. -/
noncomputable def Ψ (z : ℝ) : ℝ := (⌊z⌋ : ℝ) * (⌊z⌋ - 1) / 2 + ⌊z⌋ * Int.fract z

lemma Ψ_same {z₀ z₁ : ℝ} (h : ⌊z₀⌋ = ⌊z₁⌋) : Ψ z₁ - Ψ z₀ = ⌊z₀⌋ * (z₁ - z₀) := by
  unfold Ψ
  rw [Int.fract, Int.fract, ← h]
  ring

lemma Ψ_step {z₀ z₁ : ℝ} (h01 : z₀ ≤ z₁) (h1 : z₁ ≤ z₀ + 1) :
    0 ≤ Ψ z₁ - Ψ z₀ - ⌊z₀⌋ * (z₁ - z₀) ∧ Ψ z₁ - Ψ z₀ - ⌊z₀⌋ * (z₁ - z₀) ≤ z₁ - z₀ := by
  have hf0 := Int.floor_le z₀
  have hf0' := Int.lt_floor_add_one z₀
  have hf1 := Int.floor_le z₁
  have hf1' := Int.lt_floor_add_one z₁
  have hle : ⌊z₀⌋ ≤ ⌊z₁⌋ := Int.floor_mono h01
  have hle' : ⌊z₁⌋ ≤ ⌊z₀⌋ + 1 := by
    have : z₁ < ⌊z₀⌋ + 1 + 1 := by linarith
    have := Int.floor_lt.2 (show z₁ < ((⌊z₀⌋ + 2 : ℤ) : ℝ) by push_cast; linarith)
    omega
  rcases eq_or_lt_of_le hle with heq | hlt
  · rw [Ψ_same heq]; constructor <;> linarith
  · have hk : ⌊z₁⌋ = ⌊z₀⌋ + 1 := by omega
    unfold Ψ
    rw [hk, Int.fract, Int.fract, hk]
    push_cast
    have : (⌊z₀⌋ : ℝ) + 1 ≤ z₁ := by exact_mod_cast hk ▸ Int.floor_le z₁
    constructor <;> nlinarith

/-- `τ(u) = u - u²`. -/
def τ (u : ℝ) : ℝ := u - u ^ 2

lemma τ_fract_nonneg (y : ℝ) : 0 ≤ τ (Int.fract y) := by
  unfold τ; nlinarith [Int.fract_nonneg y, Int.fract_lt_one y]

lemma τ_fract_le (y : ℝ) : τ (Int.fract y) ≤ 1 / 4 := by
  unfold τ; nlinarith [sq_nonneg (Int.fract y - 1 / 2)]

lemma Ψ_eq (z : ℝ) : Ψ z = (z ^ 2 - z + τ (Int.fract z)) / 2 := by
  unfold Ψ τ
  have e := Int.floor_add_fract z
  set k := (⌊z⌋ : ℝ)
  set u := Int.fract z
  rw [← e]
  ring

/-- `Φ_{a,b}(y) = Ψ(y - a) - Ψ(y - b)`, an antiderivative of `1[{y} ∈ [a, b)]`. -/
noncomputable def Φ (a b y : ℝ) : ℝ := Ψ (y - a) - Ψ (y - b)

lemma Φ_eq (a b y : ℝ) :
    Φ a b y = (b - a) * y - (b - a) * (a + b + 1) / 2 +
      (τ (Int.fract (y - a)) - τ (Int.fract (y - b))) / 2 := by
  unfold Φ; rw [Ψ_eq, Ψ_eq]; ring

lemma abs_Φ_sub_le {a b : ℝ} (ha : 0 ≤ a) (hab : a ≤ b) (hb : b ≤ 1) (y : ℝ) :
    |Φ a b y - (b - a) * y| ≤ 2 := by
  rw [Φ_eq]
  have h1 := τ_fract_nonneg (y - a); have h2 := τ_fract_le (y - a)
  have h3 := τ_fract_nonneg (y - b); have h4 := τ_fract_le (y - b)
  have h5 : 0 ≤ (b - a) * (a + b + 1) := by nlinarith
  have h6 : (b - a) * (a + b + 1) ≤ 3 := by nlinarith
  rw [abs_le]; constructor <;> nlinarith

lemma Φ_step {a b : ℝ} (ha : 0 ≤ a) (hab : a ≤ b) (hb : b ≤ 1) {y₀ y₁ : ℝ} (h01 : y₀ ≤ y₁)
    (h1 : y₁ ≤ y₀ + 1) : |Φ a b y₁ - Φ a b y₀ - ind a b y₀ * (y₁ - y₀)| ≤ y₁ - y₀ := by
  have hA := Ψ_step (z₀ := y₀ - a) (z₁ := y₁ - a) (by linarith) (by linarith)
  have hB := Ψ_step (z₀ := y₀ - b) (z₁ := y₁ - b) (by linarith) (by linarith)
  rw [ind_eq_floor ha hab hb]
  unfold Φ
  push_cast
  have e1 : y₁ - a - (y₀ - a) = y₁ - y₀ := by ring
  have e2 : y₁ - b - (y₀ - b) = y₁ - y₀ := by ring
  rw [e1] at hA; rw [e2] at hB
  rw [abs_le]; constructor <;> nlinarith [hA.1, hA.2, hB.1, hB.2]

lemma Φ_step_reg {a b : ℝ} (ha : 0 ≤ a) (hab : a ≤ b) (hb : b ≤ 1) {y₀ y₁ : ℝ}
    (hA : ⌊y₀ - a⌋ = ⌊y₁ - a⌋) (hB : ⌊y₀ - b⌋ = ⌊y₁ - b⌋) :
    Φ a b y₁ - Φ a b y₀ = ind a b y₀ * (y₁ - y₀) := by
  rw [ind_eq_floor ha hab hb]
  unfold Φ
  have h1 := Ψ_same hA
  have h2 := Ψ_same hB
  push_cast
  have e1 : y₁ - a - (y₀ - a) = y₁ - y₀ := by ring
  have e2 : y₁ - b - (y₀ - b) = y₁ - y₀ := by ring
  rw [e1] at h1; rw [e2] at h2
  linarith

/-! ## Linear phases `θ log n` -/

section Linear

variable (θ a b : ℝ)

/-- `g(n) = 1[{θ log n} ∈ [a, b)]`. -/
noncomputable def gθ (n : ℕ) : ℝ := ind a b (θ * Real.log n)

/-- `H(n) = θ⁻¹ Φ_{a,b}(θ log n)`. -/
noncomputable def Hθ (n : ℕ) : ℝ := θ⁻¹ * Φ a b (θ * Real.log n)

/-- The error `d(n) = g(n)/n - (H(n+1) - H(n))`. -/
noncomputable def dθ (n : ℕ) : ℝ := gθ θ a b n / n - (Hθ θ a b (n + 1) - Hθ θ a b n)

/-- `⌊θ log n - r⌋`. -/
noncomputable def uθ (r : ℝ) (n : ℕ) : ℤ := ⌊θ * Real.log n - r⌋

variable {θ a b}

lemma uθ_mono (hθ : 0 ≤ θ) (r : ℝ) : Monotone (uθ θ r) := by
  intro m n hmn
  unfold uθ
  exact Int.floor_mono (by have := log_nat_mono hmn; nlinarith)

lemma uθ_changes (hθ : 0 ≤ θ) (r : ℝ) (N : ℕ) :
    (changes (uθ θ r) 1 (N + 1) : ℝ) ≤ θ * Real.log (N + 1) + 1 := by
  have h := changes_le_of_monotone (uθ_mono hθ r) (by omega : 1 ≤ N + 1)
  have h1 : (uθ θ r (N + 1) : ℝ) ≤ θ * Real.log (N + 1) - r := by
    unfold uθ; push_cast; exact Int.floor_le _
  have h2 : -r - 1 < (uθ θ r 1 : ℝ) := by
    unfold uθ; simp only [Nat.cast_one, Real.log_one, mul_zero, zero_sub]
    have := Int.lt_floor_add_one (-r); linarith
  have h' : ((changes (uθ θ r) 1 (N + 1) : ℤ) : ℝ) ≤ ((uθ θ r (N + 1) - uθ θ r 1 : ℤ) : ℝ) := by
    exact_mod_cast h
  push_cast at h'
  linarith

/-- `n` is *irregular* if `⌊θ log n - a⌋` or `⌊θ log n - b⌋` jumps between `n` and `n + 1`. -/
def Irr (θ a b : ℝ) (n : ℕ) : Prop := uθ θ a (n + 1) ≠ uθ θ a n ∨ uθ θ b (n + 1) ≠ uθ θ b n

lemma card_Irr_le (hθ : 0 ≤ θ) (N : ℕ) [DecidablePred (Irr θ a b)] :
    (((Icc 1 N).filter (Irr θ a b)).card : ℝ) ≤ 2 * (θ * Real.log (N + 1) + 1) := by
  classical
  have h : ((Icc 1 N).filter (Irr θ a b)).card ≤ changes (uθ θ a) 1 (N + 1) +
      changes (uθ θ b) 1 (N + 1) := by
    unfold changes
    rw [← sum_add_distrib, card_filter, Finset.Ico_add_one_right_eq_Icc]
    refine sum_le_sum fun n _ => ?_
    unfold Irr
    by_cases h1 : uθ θ a (n + 1) = uθ θ a n <;> by_cases h2 : uθ θ b (n + 1) = uθ θ b n <;>
      simp [h1, h2]
  have h' : (((Icc 1 N).filter (Irr θ a b)).card : ℝ) ≤ (changes (uθ θ a) 1 (N + 1) : ℝ) +
      changes (uθ θ b) 1 (N + 1) := by exact_mod_cast h
  have := uθ_changes hθ a N
  have := uθ_changes hθ b N
  linarith

lemma card_Irr_le' (hθ : 0 ≤ θ) (N : ℕ) [DecidablePred (Irr θ a b)] :
    (((Icc 1 N).filter (Irr θ a b)).card : ℝ) ≤ (2 * θ + 2) * (Real.log N + 1) := by
  rcases Nat.eq_zero_or_pos N with h | h
  · subst h; simp; positivity
  · have := card_Irr_le (a := a) (b := b) hθ N
    have := log_succ_le_log_add_one h
    have := Real.log_natCast_nonneg N
    nlinarith

open scoped Classical in
lemma Hθ_step (hθ : 0 < θ) (ha : 0 ≤ a) (hab : a ≤ b) (hb : b ≤ 1) {n : ℕ} (hn : 1 ≤ n)
    (hnθ : θ ≤ n) :
    |dθ θ a b n| ≤ (1 / n - 1 / (n + 1)) + (if Irr θ a b n then 1 / (n : ℝ) else 0) := by
  classical
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  set y₀ := θ * Real.log n
  set y₁ := θ * Real.log (n + 1)
  have hl1 := log_succ_sub_le hn
  have hl2 := log_succ_sub_ge hn
  have hΔ : y₁ - y₀ = θ * (Real.log (n + 1) - Real.log n) := by simp only [y₀, y₁]; ring
  have hΔ0 : 0 ≤ y₁ - y₀ := by
    rw [hΔ]
    have : 0 < 1 / ((n : ℝ) + 1) := by positivity
    exact mul_nonneg hθ.le (by linarith)
  have hΔ1 : y₁ - y₀ ≤ 1 := by
    rw [hΔ]
    calc θ * (Real.log (n + 1) - Real.log n) ≤ θ * (1 / n) := by gcongr
      _ ≤ 1 := by rw [mul_one_div, div_le_one hn']; exact hnθ
  set g := ind a b y₀
  have hg0 : 0 ≤ g := ind_nonneg _ _ _
  have hg1 : g ≤ 1 := ind_le_one _ _ _
  have hd : dθ θ a b n = (g / n - g * (Real.log (n + 1) - Real.log n)) -
      θ⁻¹ * (Φ a b y₁ - Φ a b y₀ - g * (y₁ - y₀)) := by
    unfold dθ gθ Hθ
    simp only [Nat.cast_add, Nat.cast_one]
    rw [hΔ]; field_simp; ring
  rw [hd]
  have e1 : |g / n - g * (Real.log (n + 1) - Real.log n)| ≤ 1 / n - 1 / (n + 1) := by
    rw [div_eq_mul_one_div, ← mul_sub, abs_mul, abs_of_nonneg hg0]
    rw [abs_of_nonneg (by linarith)]
    calc g * (1 / ↑n - (Real.log (↑n + 1) - Real.log ↑n)) ≤ 1 * (1 / n - 1 / (n + 1)) := by
          apply mul_le_mul hg1 (by linarith) (by linarith) (by norm_num)
      _ = 1 / n - 1 / (n + 1) := one_mul _
  have e2 : |θ⁻¹ * (Φ a b y₁ - Φ a b y₀ - g * (y₁ - y₀))| ≤
      if Irr θ a b n then 1 / (n : ℝ) else 0 := by
    split_ifs with hirr
    · rw [abs_mul, abs_of_pos (inv_pos.2 hθ)]
      have := Φ_step ha hab hb (y₀ := y₀) (y₁ := y₁) (by linarith) (by linarith)
      calc θ⁻¹ * |Φ a b y₁ - Φ a b y₀ - g * (y₁ - y₀)| ≤ θ⁻¹ * (y₁ - y₀) := by
            gcongr
        _ = Real.log (n + 1) - Real.log n := by rw [hΔ]; field_simp
        _ ≤ 1 / n := hl1
    · unfold Irr at hirr
      simp only [ne_eq, not_or, not_not] at hirr
      have := Φ_step_reg ha hab hb (y₀ := y₀) (y₁ := y₁)
        (by have := hirr.1; unfold uθ at this; simp only [Nat.cast_add, Nat.cast_one] at this
            exact this.symm)
        (by have := hirr.2; unfold uθ at this; simp only [Nat.cast_add, Nat.cast_one] at this
            exact this.symm)
      rw [this, sub_self, mul_zero, abs_zero]
  calc _ ≤ |g / n - g * (Real.log (n + 1) - Real.log n)| +
        |θ⁻¹ * (Φ a b y₁ - Φ a b y₀ - g * (y₁ - y₀))| := abs_sub _ _
    _ ≤ _ := add_le_add e1 e2

end Linear

/-! ## Logarithmic sums of `1[{θ log n} ∈ [a, b)]` -/

section LinearSum

variable {θ a b : ℝ}

open scoped Classical in
/-- `∑_{n ≤ N} |d(n)| = o(log N)`. -/
lemma logSmall_sum_abs_dθ (hθ : 0 < θ) (ha : 0 ≤ a) (hab : a ≤ b) (hb : b ≤ 1) :
    LogSmall fun N => ∑ n ∈ Icc 1 N, |dθ θ a b n| := by
  set n₀ : ℕ := ⌈θ⌉₊ + 1
  have hn₀ : θ ≤ n₀ := by
    have := Nat.le_ceil θ; simp only [n₀]; push_cast; linarith
  set P : ℕ → Prop := fun n => n < n₀ ∨ Irr θ a b n
  set s : ℕ → ℝ := fun n => if P n then |dθ θ a b n| else 0
  set t : ℕ → ℝ := fun n => if P n then 0 else |dθ θ a b n|
  have hst : ∀ n, |dθ θ a b n| = s n + t n := fun n => by
    simp only [s, t]; split_ifs <;> ring
  -- crude bound for all `n ≥ 1`
  have hcrude : ∀ n : ℕ, 1 ≤ n → |dθ θ a b n| ≤ 2 / n + 4 / θ := by
    intro n hn
    have hn' : (0 : ℝ) < n := by exact_mod_cast hn
    have h1 := abs_Φ_sub_le ha hab hb (θ * Real.log (n + 1))
    have h2 := abs_Φ_sub_le ha hab hb (θ * Real.log n)
    have hl := log_succ_sub_le hn
    have hl0 : 0 ≤ Real.log (n + 1) - Real.log n := by
      have := log_succ_sub_ge hn; have : (0 : ℝ) < 1 / (n + 1) := by positivity
      linarith
    have hg0 := ind_nonneg a b (θ * Real.log n)
    have hg1 := ind_le_one a b (θ * Real.log n)
    have hba0 : 0 ≤ b - a := by linarith
    have hba1 : b - a ≤ 1 := by linarith
    unfold dθ gθ Hθ
    simp only [Nat.cast_add, Nat.cast_one]
    have e : θ⁻¹ * Φ a b (θ * Real.log (↑n + 1)) - θ⁻¹ * Φ a b (θ * Real.log ↑n) =
        (b - a) * (Real.log (n + 1) - Real.log n) +
        θ⁻¹ * ((Φ a b (θ * Real.log (↑n + 1)) - (b - a) * (θ * Real.log (↑n + 1))) -
          (Φ a b (θ * Real.log ↑n) - (b - a) * (θ * Real.log ↑n))) := by
      field_simp; ring
    rw [e]
    have h3 : |θ⁻¹ * ((Φ a b (θ * Real.log (↑n + 1)) - (b - a) * (θ * Real.log (↑n + 1))) -
          (Φ a b (θ * Real.log ↑n) - (b - a) * (θ * Real.log ↑n)))| ≤ θ⁻¹ * 4 := by
      rw [abs_mul, abs_of_pos (inv_pos.2 hθ)]
      gcongr
      calc _ ≤ |Φ a b (θ * Real.log (↑n + 1)) - (b - a) * (θ * Real.log (↑n + 1))| +
            |Φ a b (θ * Real.log ↑n) - (b - a) * (θ * Real.log ↑n)| := abs_sub _ _
        _ ≤ 4 := by linarith
    have h4 : |ind a b (θ * Real.log ↑n) / ↑n| ≤ 1 / n := by
      rw [abs_div, abs_of_nonneg hg0, abs_of_pos hn']
      exact div_le_div_of_nonneg_right hg1 hn'.le
    have h5 : |(b - a) * (Real.log (n + 1) - Real.log n)| ≤ 1 / n := by
      rw [abs_mul, abs_of_nonneg hba0, abs_of_nonneg hl0]
      calc (b - a) * (Real.log (n + 1) - Real.log n) ≤ 1 * (1 / n) :=
            mul_le_mul hba1 hl hl0 (by norm_num)
        _ = 1 / n := one_mul _
    have e2 : θ⁻¹ * 4 = 4 / θ := by field_simp
    calc _ ≤ |ind a b (θ * Real.log ↑n) / ↑n| + |(b - a) * (Real.log (n + 1) - Real.log n) +
          θ⁻¹ * ((Φ a b (θ * Real.log (↑n + 1)) - (b - a) * (θ * Real.log (↑n + 1))) -
          (Φ a b (θ * Real.log ↑n) - (b - a) * (θ * Real.log ↑n)))| := abs_sub _ _
      _ ≤ 1 / n + (1 / n + θ⁻¹ * 4) := add_le_add h4 ((abs_add_le _ _).trans (add_le_add h5 h3))
      _ = 2 / n + 4 / θ := by rw [e2]; ring
  -- the sparse part
  have hs : LogSmall fun N => ∑ n ∈ Icc 1 N, s n := by
    refine logSmall_sparse (P := P) (K := 2 + 4 * n₀ / θ) (C := n₀ + 2 * θ + 2)
      (by positivity) (fun n => by simp only [s]; split_ifs <;> simp)
      (fun n hn => by simp only [s]; rw [if_neg hn]) ?_ ?_
    · intro n hn
      have hn' : (0 : ℝ) < n := by exact_mod_cast hn
      simp only [s]
      split_ifs with hP
      · rcases hP with hlt | hirr
        · have h1 := hcrude n hn
          have hle : (n : ℝ) ≤ n₀ := by exact_mod_cast hlt.le
          have : 4 / θ ≤ 4 * n₀ / θ / n := by
            rw [div_div, div_le_div_iff₀ hθ (by positivity)]
            nlinarith
          calc |dθ θ a b n| ≤ 2 / n + 4 / θ := h1
            _ ≤ 2 / n + 4 * n₀ / θ / n := by linarith
            _ = (2 + 4 * n₀ / θ) / n := by ring
        · by_cases hge : θ ≤ n
          · have h1 := Hθ_step hθ ha hab hb hn hge
            rw [if_pos hirr] at h1
            have : 1 / (n : ℝ) - 1 / (n + 1) ≤ 1 / n := by
              have : (0 : ℝ) < 1 / (n + 1) := by positivity
              linarith
            calc |dθ θ a b n| ≤ 2 / n := by
                  have e : (2 : ℝ) / n = 1 / n + 1 / n := by ring
                  linarith
              _ ≤ (2 + 4 * n₀ / θ) / n := by
                  apply div_le_div_of_nonneg_right _ hn'.le
                  have : 0 ≤ 4 * (n₀ : ℝ) / θ := by positivity
                  linarith
          · push Not at hge
            have h1 := hcrude n hn
            have hle : (n : ℝ) ≤ n₀ := by linarith
            have : 4 / θ ≤ 4 * n₀ / θ / n := by
              rw [div_div, div_le_div_iff₀ hθ (by positivity)]
              nlinarith
            calc |dθ θ a b n| ≤ 2 / n + 4 / θ := h1
              _ ≤ 2 / n + 4 * n₀ / θ / n := by linarith
              _ = (2 + 4 * n₀ / θ) / n := by ring
      · positivity
    · intro N
      have hsub : (Icc 1 N).filter P ⊆ (range n₀) ∪ (Icc 1 N).filter (Irr θ a b) := by
        intro n hn
        obtain ⟨hn1, hP⟩ := mem_filter.1 hn
        rcases hP with hlt | hirr
        · exact mem_union_left _ (mem_range.2 hlt)
        · exact mem_union_right _ (mem_filter.2 ⟨hn1, hirr⟩)
      have h1 := (card_le_card hsub).trans (card_union_le _ _)
      rw [card_range] at h1
      have h1' : (((Icc 1 N).filter P).card : ℝ) ≤ n₀ + ((Icc 1 N).filter (Irr θ a b)).card := by
        exact_mod_cast h1
      have h2 := card_Irr_le' (a := a) (b := b) hθ.le N
      have hl := Real.log_natCast_nonneg N
      nlinarith
  -- the regular part is summable
  have ht : ∀ N, |∑ n ∈ Icc 1 N, t n| ≤ 1 := by
    intro N
    have h0 : ∀ n ∈ Icc 1 N, 0 ≤ t n := fun n _ => by simp only [t]; split_ifs <;> simp
    have h1 : ∀ n ∈ Icc 1 N, t n ≤ (-1 / ((n + 1 : ℕ) : ℝ)) - (-1 / (n : ℝ)) := by
      intro n hn
      have hn1 := (mem_Icc.1 hn).1
      simp only [t]
      have e : -1 / (((n + 1 : ℕ) : ℝ)) - -1 / (n : ℝ) = 1 / n - 1 / (n + 1) := by push_cast; ring
      rw [e]
      split_ifs with hP
      · have : (1 : ℝ) / (n + 1) ≤ 1 / n := by
          apply div_le_div_of_nonneg_left (by norm_num) (by exact_mod_cast hn1) (by linarith)
        linarith
      · simp only [P, not_or, not_lt] at hP
        have hge : θ ≤ n := hn₀.trans (by exact_mod_cast hP.1)
        have := Hθ_step hθ ha hab hb hn1 hge
        rw [if_neg hP.2, add_zero] at this
        exact this
    have h2 := sum_le_sum h1
    rw [sum_Icc_telescope (fun n => -1 / (n : ℝ)) N] at h2
    rw [abs_of_nonneg (sum_nonneg h0)]
    have : (0 : ℝ) ≤ 1 / ((N + 1 : ℕ) : ℝ) := by positivity
    simp only [Nat.cast_one, div_one] at h2
    have e : -1 / ((N + 1 : ℕ) : ℝ) = -(1 / ((N + 1 : ℕ) : ℝ)) := by ring
    linarith
  have := hs.add (logSmall_of_bdd (Eventually.of_forall ht))
  refine this.congr' (Eventually.of_forall fun N => ?_)
  rw [← sum_add_distrib]
  exact sum_congr rfl fun n _ => (hst n).symm

/-- `∑_{n ≤ N} 1[{θ log n} ∈ [a, b)] / n = (b - a) log N + o(log N)`. -/
lemma logSmall_sum_gθ (hθ : 0 < θ) (ha : 0 ≤ a) (hab : a ≤ b) (hb : b ≤ 1) :
    LogSmall fun N => ∑ n ∈ Icc 1 N, gθ θ a b n / n - (b - a) * Real.log N := by
  have hdecomp : ∀ N, ∑ n ∈ Icc 1 N, gθ θ a b n / n =
      (Hθ θ a b (N + 1) - Hθ θ a b 1) + ∑ n ∈ Icc 1 N, dθ θ a b n := by
    intro N
    rw [← sum_Icc_telescope (Hθ θ a b) N, ← sum_add_distrib]
    exact sum_congr rfl fun n _ => by unfold dθ; ring
  have hbdd : ∀ᶠ N : ℕ in atTop, |Hθ θ a b (N + 1) - Hθ θ a b 1 - (b - a) * Real.log N| ≤
      2 / θ + 1 + |Hθ θ a b 1| := by
    filter_upwards [eventually_ge_atTop 1] with N hN
    have h1 := abs_Φ_sub_le ha hab hb (θ * Real.log ((N + 1 : ℕ) : ℝ))
    have h2 := log_succ_le_log_add_one hN
    have h3 : Real.log N ≤ Real.log (N + 1) := Real.log_le_log (by exact_mod_cast hN) (by linarith)
    have e : Hθ θ a b (N + 1) - Hθ θ a b 1 - (b - a) * Real.log N =
        θ⁻¹ * (Φ a b (θ * Real.log ((N + 1 : ℕ) : ℝ)) - (b - a) * (θ * Real.log ((N + 1 : ℕ) : ℝ)))
        + (b - a) * (Real.log (N + 1) - Real.log N) - Hθ θ a b 1 := by
      unfold Hθ; push_cast; field_simp; ring
    rw [e]
    have h4 : |θ⁻¹ * (Φ a b (θ * Real.log ((N + 1 : ℕ) : ℝ)) -
        (b - a) * (θ * Real.log ((N + 1 : ℕ) : ℝ)))| ≤ 2 / θ := by
      rw [abs_mul, abs_of_pos (inv_pos.2 hθ), div_eq_inv_mul]
      gcongr
    have h5 : |(b - a) * (Real.log (N + 1) - Real.log N)| ≤ 1 := by
      rw [abs_mul, abs_of_nonneg (by linarith : 0 ≤ b - a), abs_of_nonneg (by linarith)]
      calc (b - a) * (Real.log (N + 1) - Real.log N) ≤ 1 * 1 :=
            mul_le_mul (by linarith) (by linarith) (by linarith) (by norm_num)
        _ = 1 := one_mul _
    calc _ ≤ |θ⁻¹ * (Φ a b (θ * Real.log ((N + 1 : ℕ) : ℝ)) -
          (b - a) * (θ * Real.log ((N + 1 : ℕ) : ℝ))) + (b - a) * (Real.log (N + 1) -
          Real.log N)| + |Hθ θ a b 1| := abs_sub _ _
      _ ≤ 2 / θ + 1 + |Hθ θ a b 1| := by
          gcongr; exact (abs_add_le _ _).trans (add_le_add h4 h5)
  have hd := (logSmall_sum_abs_dθ hθ ha hab hb).of_abs_le (u := fun N => ∑ n ∈ Icc 1 N,
    dθ θ a b n) (Eventually.of_forall fun N => abs_sum_le_sum_abs _ _)
  have := (logSmall_of_bdd hbdd).add hd
  refine this.congr' (Eventually.of_forall fun N => ?_)
  simp only [hdecomp]; ring

end LinearSum

/-! ## Alternating logarithmic sums -/

lemma changes_mono_left {α : Type*} (h : ℕ → α) {m m' N : ℕ} (hm : m ≤ m') :
    changes h m' N ≤ changes h m N := by
  classical
  unfold changes
  exact sum_le_sum_of_subset_of_nonneg (Ico_subset_Ico hm le_rfl) fun _ _ _ => Nat.zero_le _

lemma changes_natCast (u : ℕ → ℕ) (m N : ℕ) :
    changes (fun n => (u n : ℤ)) m N = changes u m N := by
  classical
  unfold changes
  refine sum_congr rfl fun n _ => ?_
  by_cases h : u (n + 1) = u n <;> simp [h]

lemma changes_le_of_monotone_nat {u : ℕ → ℕ} (hu : Monotone u) {m N : ℕ} (hmN : m ≤ N) :
    changes u m N ≤ u N - u m := by
  have h := changes_le_of_monotone (u := fun n => (u n : ℤ))
    (fun a b hab => by show (u a : ℤ) ≤ u b; exact_mod_cast hu hab) hmN
  rw [changes_natCast] at h
  have := hu hmN
  omega

/-- If `|h| ≤ 1` and `h` has `O(log N)` changes on `[1, N]`, then
`∑_{M₀ ≤ n ≤ N} (-1)^n h(n) / n = o(log N)`. -/
lemma logSmall_alt {h : ℕ → ℝ} (hh : ∀ n, |h n| ≤ 1) {C : ℝ} (hC : 0 ≤ C)
    (hch : ∀ N : ℕ, (changes h 1 (N + 1) : ℝ) ≤ C * (Real.log N + 1)) (M₀ : ℕ) :
    LogSmall fun N => ∑ n ∈ Icc 1 N, if M₀ ≤ n then (-1) ^ n * h n * (1 / n) else 0 := by
  classical
  apply logSmall_of_forall
  intro ε hε
  obtain ⟨M₁, hM₁⟩ := exists_nat_gt (2 * C / ε)
  set M := M₁ + M₀ + 1
  have hM1 : 1 ≤ M := by omega
  have hMpos : (0 : ℝ) < M := by exact_mod_cast hM1
  have hCM : 2 * C / M ≤ ε := by
    rw [div_le_iff₀ hMpos]
    rw [div_lt_iff₀ hε] at hM₁
    have : (M₁ : ℝ) ≤ M := by simp only [M]; push_cast; linarith
    nlinarith
  set x : ℕ → ℝ := fun n => if M₀ ≤ n then (-1) ^ n * h n * (1 / n) else 0
  have hx : ∀ n, |x n| ≤ 1 := by
    intro n
    simp only [x]
    split_ifs
    · rw [abs_mul, abs_mul]
      have h1 : |((-1 : ℝ)) ^ n| = 1 := by simp
      rw [h1, one_mul]
      rcases Nat.eq_zero_or_pos n with h0 | h0
      · subst h0; simp
      · have : |1 / (n : ℝ)| ≤ 1 := by
          rw [abs_of_pos (by positivity), div_le_one (by exact_mod_cast h0)]
          exact_mod_cast h0
        calc |h n| * |1 / (n : ℝ)| ≤ 1 * 1 := mul_le_mul (hh n) this (abs_nonneg _) (by norm_num)
          _ = 1 := one_mul _
    · simp
  refine ⟨M + (1 + 2 * C), ?_⟩
  filter_upwards [eventually_ge_atTop M] with N hN
  show |∑ n ∈ Icc 1 N, x n| ≤ M + (1 + 2 * C) + ε * Real.log N
  rw [← Finset.Ico_add_one_right_eq_Icc, ← sum_Ico_consecutive x hM1 (by omega : M ≤ N + 1)]
  have h1 : |∑ n ∈ Ico 1 M, x n| ≤ M := by
    calc |∑ n ∈ Ico 1 M, x n| ≤ ∑ n ∈ Ico 1 M, |x n| := abs_sum_le_sum_abs _ _
      _ ≤ ∑ n ∈ Ico 1 M, (1 : ℝ) := sum_le_sum fun n _ => hx n
      _ = (M - 1 : ℕ) := by simp
      _ ≤ M := by exact_mod_cast Nat.sub_le M 1
  have h2 : ∑ n ∈ Ico M (N + 1), x n = ∑ n ∈ Ico M (N + 1), (-1) ^ n * h n * (1 / n) := by
    refine sum_congr rfl fun n hn => ?_
    simp only [x]
    rw [if_pos (by have := (mem_Ico.1 hn).1; omega)]
  have hw : ∀ n, M ≤ n → 0 ≤ 1 / (n : ℝ) ∧ 1 / ((n + 1 : ℕ) : ℝ) ≤ 1 / (n : ℝ) := by
    intro n hn
    have : (1 : ℝ) ≤ n := by exact_mod_cast hM1.trans hn
    refine ⟨by positivity, ?_⟩
    apply div_le_div_of_nonneg_left (by norm_num) (by linarith)
    push_cast; linarith
  have h3 := abs_alt_le (w := fun n => 1 / (n : ℝ)) hw hh (by omega : M ≤ N + 1)
  have h4 : (changes h M (N + 1) : ℝ) ≤ C * (Real.log N + 1) :=
    (by exact_mod_cast changes_mono_left h hM1 : (changes h M (N + 1) : ℝ) ≤
      changes h 1 (N + 1)).trans (hch N)
  rw [h2]
  have hl : 0 ≤ Real.log N := Real.log_natCast_nonneg N
  have h5 : 1 / (M : ℝ) * (1 + 2 * (C * (Real.log N + 1))) ≤ (1 + 2 * C) + ε * Real.log N := by
    have : 1 / (M : ℝ) ≤ 1 := by rw [div_le_one hMpos]; exact_mod_cast hM1
    have e : 1 / (M : ℝ) * (1 + 2 * (C * (Real.log N + 1))) =
        1 / M * (1 + 2 * C) + (2 * C / M) * Real.log N := by ring
    rw [e]
    have : 1 / (M : ℝ) * (1 + 2 * C) ≤ 1 * (1 + 2 * C) := by gcongr
    have : 2 * C / M * Real.log N ≤ ε * Real.log N := by gcongr
    linarith
  calc |∑ n ∈ Ico 1 M, x n + ∑ n ∈ Ico M (N + 1), (-1) ^ n * h n * (1 / ↑n)|
      ≤ |∑ n ∈ Ico 1 M, x n| + |∑ n ∈ Ico M (N + 1), (-1) ^ n * h n * (1 / ↑n)| := abs_add_le _ _
    _ ≤ M + 1 / (M : ℝ) * (1 + 2 * (C * (Real.log N + 1))) := by
        gcongr
        refine h3.trans ?_
        gcongr
    _ ≤ M + (1 + 2 * C) + ε * Real.log N := by linarith

/-! ## The set of Kousek and Radić: logarithmic density and `(21)` -/

/-- `Q = {n ≥ 4 : n ≡ ⌊log₂ n⌋ (mod 2)}`. -/
def Qset : Set ℕ := {n | 4 ≤ n ∧ (Even n ↔ Even (Nat.log 2 n))}

/-- `W_k = [(2 - 1/k) 4^k, (2 + 1/k) 4^k)`. -/
def Wk (k : ℕ) : Set ℕ :=
  {n | (2 - 1 / (k : ℝ)) * 4 ^ k ≤ n ∧ (n : ℝ) < (2 + 1 / (k : ℝ)) * 4 ^ k}

/-- `W = ⋃_{k ≥ 1} W_k`. -/
def W : Set ℕ := {n | ∃ k, 1 ≤ k ∧ n ∈ Wk k}

lemma log2_eq {k n : ℕ} (h1 : 2 ^ k ≤ n) (h2 : n < 2 ^ (k + 1)) : Nat.log 2 n = k :=
  (Nat.log_eq_iff (Or.inr ⟨by norm_num, by have := Nat.one_le_two_pow (n := k); omega⟩)).2
    ⟨h1, h2⟩

lemma four_pow (k : ℕ) : (4 : ℕ) ^ k = 2 ^ (2 * k) := by rw [pow_mul]; norm_num

lemma AKR_subset_Q : AKR ⊆ Qset := by
  rintro m (⟨hme, n, hn, h1, h2⟩ | ⟨hmo, n, hn, h1, h2⟩)
  · have h2' : m < 2 * 4 ^ n := by
      have : (m : ℝ) < 2 * 4 ^ n := by
        have : 0 ≤ 1 / (n : ℝ) * 4 ^ n := by positivity
        nlinarith
      exact_mod_cast this
    have hl : Nat.log 2 m = 2 * n := log2_eq (by rw [← four_pow]; exact h1)
      (by rw [pow_succ, ← four_pow]; linarith)
    refine ⟨le_trans (by calc 4 = 4 ^ 1 := by norm_num
      _ ≤ 4 ^ n := Nat.pow_le_pow_right (by norm_num) hn) h1, ?_⟩
    rw [hl]
    exact ⟨fun _ => even_two_mul n, fun _ => hme⟩
  · have h1' : 2 * 4 ^ n ≤ m := by
      have : (2 : ℝ) * 4 ^ n ≤ m := by
        have : 0 ≤ 1 / (n : ℝ) * 4 ^ n := by positivity
        nlinarith
      exact_mod_cast this
    have hl : Nat.log 2 m = 2 * n + 1 := log2_eq (by rw [pow_succ, ← four_pow]; linarith)
      (by rw [show 2 * n + 1 + 1 = 2 * (n + 1) by ring, ← four_pow]; exact h2)
    refine ⟨le_trans (by calc 4 ≤ 2 * 4 ^ 1 := by norm_num
      _ ≤ 2 * 4 ^ n := Nat.mul_le_mul_left _ (Nat.pow_le_pow_right (by norm_num) hn)) h1', ?_⟩
    rw [hl]
    exact ⟨fun h => absurd h (Nat.not_even_iff_odd.2 hmo),
      fun h => absurd h (Nat.not_even_iff_odd.2 (odd_two_mul_add_one n))⟩

lemma mem_AKR_of_Q {n : ℕ} (hQ : n ∈ Qset) (hW : n ∉ W) : n ∈ AKR := by
  obtain ⟨h4, hpar⟩ := hQ
  set L := Nat.log 2 n with hL
  have hn0 : n ≠ 0 := by omega
  have hL1 : 2 ^ L ≤ n := Nat.pow_log_le_self 2 hn0
  have hL2 : n < 2 ^ (L + 1) := Nat.lt_pow_succ_log_self (by norm_num) n
  have hL2' : 2 ≤ L := by
    have : Nat.log 2 4 ≤ L := Nat.log_mono_right h4
    have e : Nat.log 2 4 = 2 := log2_eq (by norm_num) (by norm_num)
    omega
  rcases Nat.even_or_odd' L with ⟨k, hk | hk⟩
  · -- `L = 2k`: `n` is even and `4^k ≤ n < 2 · 4^k`
    have hk1 : 1 ≤ k := by omega
    have hne : Even n := hpar.2 (by rw [hk]; exact even_two_mul k)
    rw [hk, ← four_pow] at hL1
    rw [hk, pow_succ, ← four_pow] at hL2
    left
    refine ⟨hne, k, hk1, hL1, ?_⟩
    by_contra hcon
    apply hW
    refine ⟨k, hk1, not_lt.1 hcon, ?_⟩
    have : (n : ℝ) < 4 ^ k * 2 := by exact_mod_cast hL2
    have : 0 ≤ 1 / (k : ℝ) * 4 ^ k := by positivity
    nlinarith
  · -- `L = 2k + 1`: `n` is odd and `2 · 4^k ≤ n < 4^{k+1}`
    have hk1 : 1 ≤ k := by omega
    have hno : Odd n := by
      rw [← Nat.not_even_iff_odd]
      intro he
      have := hpar.1 he
      rw [hk] at this
      exact (Nat.not_even_iff_odd.2 (odd_two_mul_add_one k)) this
    rw [hk, pow_succ, ← four_pow] at hL1
    rw [hk, show 2 * k + 1 + 1 = 2 * (k + 1) by ring, ← four_pow] at hL2
    right
    refine ⟨hno, k, hk1, ?_, hL2⟩
    by_contra hcon
    apply hW
    refine ⟨k, hk1, ?_, not_le.1 hcon⟩
    have : (4 : ℝ) ^ k * 2 ≤ n := by exact_mod_cast hL1
    have : 0 ≤ 1 / (k : ℝ) * 4 ^ k := by positivity
    nlinarith

lemma neg_one_pow_mul_eq (n L : ℕ) :
    ((-1 : ℝ) ^ n * (-1) ^ L = 1 ↔ (Even n ↔ Even L)) ∧
    ((-1 : ℝ) ^ n * (-1) ^ L = 1 ∨ (-1 : ℝ) ^ n * (-1) ^ L = -1) := by
  rcases Nat.even_or_odd n with hn | hn <;> rcases Nat.even_or_odd L with hL | hL <;>
    simp [hn.neg_one_pow, hL.neg_one_pow, hn, hL, Nat.not_even_iff_odd.2]
      <;> norm_num

lemma Q_indicator (G : ℕ → ℝ) (n : ℕ) :
    Qset.indicator G n =
      (if 4 ≤ n then G n / 2 else 0) +
      (if 4 ≤ n then (-1) ^ n * ((-1) ^ Nat.log 2 n * G n) * (1 / 2) else 0) := by
  classical
  have h := neg_one_pow_mul_eq n (Nat.log 2 n)
  by_cases h4 : 4 ≤ n
  · rw [if_pos h4, if_pos h4]
    by_cases hp : (Even n ↔ Even (Nat.log 2 n))
    · rw [Set.indicator_of_mem (show n ∈ Qset from ⟨h4, hp⟩)]
      have := h.1.2 hp
      linear_combination (-(G n) / 2) * this
    · rw [Set.indicator_of_notMem (fun h' => hp h'.2)]
      have : (-1 : ℝ) ^ n * (-1) ^ Nat.log 2 n = -1 := by
        rcases h.2 with h' | h'
        · exact absurd (h.1.1 h') hp
        · exact h'
      linear_combination (-(G n) / 2) * this
  · rw [if_neg h4, if_neg h4, Set.indicator_of_notMem (fun h' => h4 h'.1)]; ring

lemma card_Ico_real_le {x y : ℝ} (hx : 0 ≤ x) (hxy : x ≤ y) (s : Finset ℕ) :
    ((s.filter fun n : ℕ => x ≤ n ∧ (n : ℝ) < y).card : ℝ) ≤ y - x + 1 := by
  classical
  have hsub : s.filter (fun n : ℕ => x ≤ n ∧ (n : ℝ) < y) ⊆ Ico ⌈x⌉₊ ⌈y⌉₊ := by
    intro n hn
    obtain ⟨-, h1, h2⟩ := mem_filter.1 hn
    exact mem_Ico.2 ⟨Nat.ceil_le.2 h1, Nat.lt_ceil.2 h2⟩
  have h1 := card_le_card hsub
  rw [Nat.card_Ico] at h1
  have h2 : (⌈y⌉₊ : ℝ) < y + 1 := Nat.ceil_lt_add_one (by linarith)
  have h3 : x ≤ (⌈x⌉₊ : ℝ) := Nat.le_ceil x
  have h4 : ⌈x⌉₊ ≤ ⌈y⌉₊ := Nat.ceil_mono hxy
  have h5 : (((s.filter fun n : ℕ => x ≤ n ∧ (n : ℝ) < y).card : ℕ) : ℝ) ≤
      ((⌈y⌉₊ - ⌈x⌉₊ : ℕ) : ℝ) := by exact_mod_cast h1
  rw [Nat.cast_sub h4] at h5
  linarith

lemma sum_Wk_le {k : ℕ} (hk : 1 ≤ k) (N : ℕ) :
    ∑ n ∈ Icc 1 N, (Wk k).indicator (fun n : ℕ => 1 / (n : ℝ)) n ≤ 3 / k := by
  classical
  have hk' : (1 : ℝ) ≤ k := by exact_mod_cast hk
  have h4k : (0 : ℝ) < 4 ^ k := by positivity
  have hx : (0 : ℝ) ≤ (2 - 1 / (k : ℝ)) * 4 ^ k := by
    have : 1 / (k : ℝ) ≤ 1 := by rw [div_le_one (by linarith)]; exact hk'
    nlinarith
  have hterm : ∀ n ∈ Icc 1 N, (Wk k).indicator (fun n : ℕ => 1 / (n : ℝ)) n ≤
      if (2 - 1 / (k : ℝ)) * 4 ^ k ≤ n ∧ (n : ℝ) < (2 + 1 / (k : ℝ)) * 4 ^ k
      then 1 / 4 ^ k else 0 := by
    intro n hn
    by_cases h : n ∈ Wk k
    · rw [Set.indicator_of_mem h, if_pos (show (2 - 1 / (k : ℝ)) * 4 ^ k ≤ n ∧
        (n : ℝ) < (2 + 1 / (k : ℝ)) * 4 ^ k from h)]
      have : (4 : ℝ) ^ k ≤ n := by
        have : 1 / (k : ℝ) ≤ 1 := by rw [div_le_one (by linarith)]; exact hk'
        nlinarith [h.1]
      exact div_le_div_of_nonneg_left (by norm_num) h4k this
    · rw [Set.indicator_of_notMem h, if_neg (show ¬((2 - 1 / (k : ℝ)) * 4 ^ k ≤ n ∧
        (n : ℝ) < (2 + 1 / (k : ℝ)) * 4 ^ k) from h)]
  refine (sum_le_sum hterm).trans ?_
  rw [sum_ite, sum_const_zero, add_zero, sum_const, nsmul_eq_mul]
  have hc := card_Ico_real_le hx (y := (2 + 1 / (k : ℝ)) * 4 ^ k)
    (by have : 0 ≤ 1 / (k : ℝ) := by positivity
        nlinarith) (Icc 1 N)
  have e : (2 + 1 / (k : ℝ)) * 4 ^ k - (2 - 1 / (k : ℝ)) * 4 ^ k + 1 = 2 / k * 4 ^ k + 1 := by
    ring
  rw [e] at hc
  have hk4 : (k : ℝ) ≤ 4 ^ k := by
    have : k < 4 ^ k := Nat.lt_pow_self (by norm_num)
    exact_mod_cast this.le
  calc _ ≤ (2 / (k : ℝ) * 4 ^ k + 1) * (1 / 4 ^ k) := by gcongr
    _ = 2 / (k : ℝ) + 1 / 4 ^ k := by
        rw [add_mul, mul_assoc, mul_one_div_cancel h4k.ne', mul_one, one_mul]
    _ ≤ 2 / (k : ℝ) + 1 / k := by gcongr
    _ = 3 / (k : ℝ) := by ring

/-- `∑_{n ≤ N, n ∈ W} 1/n = o(log N)`. -/
lemma logSmall_W : LogSmall fun N => ∑ n ∈ Icc 1 N, W.indicator (fun n : ℕ => 1 / (n : ℝ)) n := by
  classical
  apply logSmall_of_forall
  intro ε hε
  obtain ⟨k₀, hk₀⟩ := exists_nat_gt (3 / ε)
  have hk₀pos : (0 : ℝ) < k₀ := lt_of_le_of_lt (by positivity) hk₀
  refine ⟨3 * k₀, Eventually.of_forall fun N => ?_⟩
  set K := Nat.log 4 N
  -- `1_W(n)/n ≤ ∑_{k ≤ K} 1_{W_k}(n)/n`
  have hterm : ∀ n ∈ Icc 1 N, W.indicator (fun n : ℕ => 1 / (n : ℝ)) n ≤
      ∑ k ∈ Icc 1 K, (Wk k).indicator (fun n : ℕ => 1 / (n : ℝ)) n := by
    intro n hn
    by_cases h : n ∈ W
    · obtain ⟨k, hk, hkn⟩ := h
      rw [Set.indicator_of_mem (show n ∈ W from ⟨k, hk, hkn⟩)]
      have hkK : k ∈ Icc 1 K := by
        refine mem_Icc.2 ⟨hk, ?_⟩
        have h1 : (4 : ℝ) ^ k ≤ n := by
          have : 1 / (k : ℝ) ≤ 1 := by
            rw [div_le_one (by exact_mod_cast hk)]; exact_mod_cast hk
          nlinarith [hkn.1, (by positivity : (0 : ℝ) ≤ 4 ^ k)]
        have h2 : 4 ^ k ≤ N := by
          have : 4 ^ k ≤ n := by exact_mod_cast h1
          exact this.trans (mem_Icc.1 hn).2
        exact Nat.le_log_of_pow_le (by norm_num) h2
      have := single_le_sum (f := fun k => (Wk k).indicator (fun n : ℕ => 1 / (n : ℝ)) n)
        (fun k _ => Set.indicator_nonneg (fun n _ => by positivity) n) hkK
      simpa [Set.indicator_of_mem hkn] using this
    · rw [Set.indicator_of_notMem h]
      exact sum_nonneg fun k _ => Set.indicator_nonneg (fun n _ => by positivity) n
  have h1 := sum_le_sum hterm
  rw [sum_comm] at h1
  have h2 : ∑ k ∈ Icc 1 K, ∑ n ∈ Icc 1 N, (Wk k).indicator (fun n : ℕ => 1 / (n : ℝ)) n ≤
      ∑ k ∈ Icc 1 K, ((if k < k₀ then 3 else 0) + 3 / k₀ : ℝ) := by
    refine sum_le_sum fun k hk => (sum_Wk_le (mem_Icc.1 hk).1 N).trans ?_
    have hk1 : (1 : ℝ) ≤ k := by exact_mod_cast (mem_Icc.1 hk).1
    split_ifs with hkk
    · have : 3 / (k : ℝ) ≤ 3 := by rw [div_le_iff₀ (by linarith)]; linarith
      have : 0 ≤ 3 / (k₀ : ℝ) := by positivity
      linarith
    · rw [zero_add]
      exact div_le_div_of_nonneg_left (by norm_num) hk₀pos (by exact_mod_cast not_lt.1 hkk)
  rw [sum_add_distrib, sum_ite, sum_const_zero, add_zero, sum_const, sum_const, nsmul_eq_mul,
    nsmul_eq_mul] at h2
  have h3 : (((Icc 1 K).filter fun k => k < k₀).card : ℝ) ≤ k₀ := by
    have : (Icc 1 K).filter (fun k => k < k₀) ⊆ range k₀ := fun k hk =>
      mem_range.2 (mem_filter.1 hk).2
    exact_mod_cast (card_le_card this).trans (card_range _).le
  have h4 : ((Icc 1 K).card : ℝ) ≤ Real.log N := by
    rw [Nat.card_Icc, Nat.add_sub_cancel]
    rcases Nat.eq_zero_or_pos N with hN | hN
    · subst hN; simp [K]
    · have h5 : 4 ^ K ≤ N := Nat.pow_log_le_self 4 (by omega)
      have h6 : (K : ℝ) * Real.log 4 ≤ Real.log N := by
        have := Real.log_le_log (by positivity) (show ((4 : ℕ) ^ K : ℝ) ≤ N by exact_mod_cast h5)
        simpa [Real.log_pow] using this
      have h7 : (1 : ℝ) ≤ Real.log 4 := by
        have := Real.log_two_gt_d9
        have e : Real.log 4 = 2 * Real.log 2 := by
          rw [show (4 : ℝ) = 2 ^ 2 by norm_num, Real.log_pow]; push_cast; ring
        linarith
      have : (0 : ℝ) ≤ K := K.cast_nonneg
      nlinarith
  have hs0 : 0 ≤ ∑ n ∈ Icc 1 N, W.indicator (fun n : ℕ => 1 / (n : ℝ)) n :=
    sum_nonneg fun n _ => Set.indicator_nonneg (fun n _ => by positivity) n
  rw [abs_of_nonneg hs0]
  have h8 : 3 / (k₀ : ℝ) ≤ ε := by
    rw [div_le_iff₀ hk₀pos]; rw [div_lt_iff₀ hε] at hk₀; linarith
  have hl := Real.log_natCast_nonneg N
  calc _ ≤ _ := h1
    _ ≤ _ := h2
    _ ≤ k₀ * 3 + Real.log N * (3 / k₀) := by gcongr
    _ ≤ 3 * k₀ + ε * Real.log N := by nlinarith

/-- `(-1)^k (p₁ - p₂)`. -/
noncomputable def sgnPair (k : ℕ) (p : ℤ × ℤ) : ℝ := (-1) ^ k * ((p.1 - p.2 : ℤ) : ℝ)

lemma changes_congr {α : Type*} {h h' : ℕ → α} (e : ∀ n, h n = h' n) (m N : ℕ) :
    changes h m N = changes h' m N := by
  rw [show h = h' from funext e]

/-- `h(n) = (-1)^{⌊log₂ n⌋} 1[{θ log n} ∈ [a, b)]` has `O(log N)` changes. -/
lemma changes_hKR {θ a b : ℝ} (hθ : 0 < θ) (ha : 0 ≤ a) (hab : a ≤ b) (hb : b ≤ 1) (N : ℕ) :
    (changes (fun n => (-1 : ℝ) ^ Nat.log 2 n * gθ θ a b n) 1 (N + 1) : ℝ) ≤
      (2 * θ + 4) * (Real.log N + 1) := by
  rw [changes_congr (h' := fun n => sgnPair (Nat.log 2 n) (uθ θ a n, uθ θ b n)) (fun n => by
    simp only [sgnPair, gθ, uθ]; rw [ind_eq_floor ha hab hb])]
  have h1 := changes_comp₂ sgnPair (fun n => Nat.log 2 n) (fun n => (uθ θ a n, uθ θ b n)) 1 (N + 1)
  have h2 := changes_comp₂ Prod.mk (uθ θ a) (uθ θ b) 1 (N + 1)
  have h3 := changes_le_of_monotone_nat (u := fun n => Nat.log 2 n)
    (fun x y hxy => Nat.log_mono_right hxy) (by omega : 1 ≤ N + 1)
  have h4 := uθ_changes hθ.le a N
  have h5 := uθ_changes hθ.le b N
  have h6 : (Nat.log 2 (N + 1) : ℝ) ≤ 2 * Real.log (N + 1) := by
    have h7 : 2 ^ Nat.log 2 (N + 1) ≤ N + 1 := Nat.pow_log_le_self 2 (by omega)
    have h8 : (Nat.log 2 (N + 1) : ℝ) * Real.log 2 ≤ Real.log (N + 1) := by
      have := Real.log_le_log (by positivity)
        (show ((2 : ℕ) ^ Nat.log 2 (N + 1) : ℝ) ≤ ((N + 1 : ℕ) : ℝ) by exact_mod_cast h7)
      simpa [Real.log_pow] using this
    have := Real.log_two_gt_d9
    have : (0 : ℝ) ≤ Nat.log 2 (N + 1) := Nat.cast_nonneg _
    nlinarith
  have hc : (changes (fun n => sgnPair (Nat.log 2 n) (uθ θ a n, uθ θ b n)) 1 (N + 1) : ℝ) ≤
      ((Nat.log 2 (N + 1) - Nat.log 2 1 : ℕ) : ℝ) + ((changes (uθ θ a) 1 (N + 1) : ℕ) : ℝ) +
        ((changes (uθ θ b) 1 (N + 1) : ℕ) : ℝ) := by
    have := h1.trans (add_le_add h3 h2)
    exact_mod_cast (show _ ≤ _ by omega)
  simp only [Nat.log_one_right, Nat.sub_zero] at hc
  have hlog : 0 ≤ Real.log (N + 1) := Real.log_nonneg (by linarith [N.cast_nonneg (α := ℝ)])
  rcases Nat.eq_zero_or_pos N with h0 | h0
  · subst h0
    simp only [CharP.cast_eq_zero, zero_add, Real.log_one, Real.log_zero, mul_zero] at *
    nlinarith
  · have := log_succ_le_log_add_one h0
    have := Real.log_natCast_nonneg N
    nlinarith

/-- The half-open version of `(21)` for `A_KR`: for `θ > 0` and `0 ≤ a ≤ b ≤ 1`,
`∑_{n ≤ N, n ∈ A_KR, {θ log n} ∈ [a, b)} 1/n = (1/2)(b - a) log N + o(log N)`. -/
lemma logSmall_AKR {θ a b : ℝ} (hθ : 0 < θ) (ha : 0 ≤ a) (hab : a ≤ b) (hb : b ≤ 1) :
    LogSmall fun N => ∑ n ∈ Icc 1 N, AKR.indicator (fun n : ℕ => gθ θ a b n / n) n -
      1 / 2 * (b - a) * Real.log N := by
  classical
  set G : ℕ → ℝ := fun n => gθ θ a b n / n
  have hG0 : ∀ n, 0 ≤ G n := fun n => div_nonneg (ind_nonneg _ _ _) n.cast_nonneg
  have hG1 : ∀ n, G n ≤ 1 / n := fun n => div_le_div_of_nonneg_right (ind_le_one _ _ _)
    n.cast_nonneg
  -- `1_{A_KR} G = 1_Q G - e` with `0 ≤ e ≤ 1_W / n`
  have hE : LogSmall fun N => ∑ n ∈ Icc 1 N, (Qset.indicator G n - AKR.indicator G n) := by
    refine logSmall_W.of_abs_le (Eventually.of_forall fun N => ?_)
    have h0 : ∀ n, 0 ≤ Qset.indicator G n - AKR.indicator G n := by
      intro n
      by_cases h : n ∈ AKR
      · rw [Set.indicator_of_mem h, Set.indicator_of_mem (AKR_subset_Q h), sub_self]
      · rw [Set.indicator_of_notMem h, sub_zero]
        exact Set.indicator_nonneg (fun n _ => hG0 n) n
    rw [abs_of_nonneg (sum_nonneg fun n _ => h0 n)]
    refine sum_le_sum fun n _ => ?_
    by_cases h : n ∈ AKR
    · rw [Set.indicator_of_mem h, Set.indicator_of_mem (AKR_subset_Q h), sub_self]
      exact Set.indicator_nonneg (fun n _ => by positivity) n
    · rw [Set.indicator_of_notMem h, sub_zero]
      by_cases hQ : n ∈ Qset
      · have hW : n ∈ W := by
          by_contra hW; exact h (mem_AKR_of_Q hQ hW)
        rw [Set.indicator_of_mem hQ, Set.indicator_of_mem hW]
        exact hG1 n
      · rw [Set.indicator_of_notMem hQ]
        exact Set.indicator_nonneg (fun n _ => by positivity) n
  -- the main term
  have hmain : LogSmall fun N => ∑ n ∈ Icc 1 N, (if 4 ≤ n then G n / 2 else 0) -
      1 / 2 * (b - a) * Real.log N := by
    have h1 := (logSmall_sum_gθ hθ ha hab hb).const_mul (1 / 2)
    have h2 : LogSmall fun N => ∑ n ∈ Icc 1 N, (if 4 ≤ n then 0 else G n / 2) := by
      refine logSmall_of_bdd (C := 4) (Eventually.of_forall fun N => ?_)
      have h3 : ∀ n ∈ Icc 1 N, |if 4 ≤ n then 0 else G n / 2| ≤ if n < 4 then 1 else 0 := by
        intro n hn
        have hn1 : (1 : ℝ) ≤ n := by exact_mod_cast (mem_Icc.1 hn).1
        by_cases h4 : 4 ≤ n
        · rw [if_pos h4, if_neg (by omega)]; simp
        · rw [if_neg h4, if_pos (by omega)]
          rw [abs_of_nonneg (by have := hG0 n; linarith)]
          have := hG1 n
          have : 1 / (n : ℝ) ≤ 1 := by rw [div_le_one (by linarith)]; exact hn1
          linarith
      calc _ ≤ ∑ n ∈ Icc 1 N, |if 4 ≤ n then 0 else G n / 2| := abs_sum_le_sum_abs _ _
        _ ≤ ∑ n ∈ Icc 1 N, (if n < 4 then (1 : ℝ) else 0) := sum_le_sum h3
        _ = (((Icc 1 N).filter fun n => n < 4).card : ℝ) := by rw [sum_ite]; simp
        _ ≤ 4 := by
            have : (Icc 1 N).filter (fun n => n < 4) ⊆ range 4 := fun n hn =>
              mem_range.2 (mem_filter.1 hn).2
            exact_mod_cast (card_le_card this).trans (card_range _).le
    have := h1.sub h2
    refine this.congr' (Eventually.of_forall fun N => ?_)
    simp only [G]
    have e : ∀ n : ℕ, (if 4 ≤ n then gθ θ a b n / n / 2 else 0) =
        1 / 2 * (gθ θ a b n / n) - (if 4 ≤ n then 0 else gθ θ a b n / n / 2) := by
      intro n; split_ifs <;> ring
    rw [sum_congr rfl fun n _ => e n, sum_sub_distrib, ← mul_sum]
    ring
  -- the alternating term
  have halt := (logSmall_alt (h := fun n => (-1 : ℝ) ^ Nat.log 2 n * gθ θ a b n)
    (fun n => by
      rw [abs_mul]; simp only [abs_pow, abs_neg, abs_one, one_pow, one_mul]
      simp only [gθ]
      rw [abs_of_nonneg (ind_nonneg _ _ _)]; exact ind_le_one _ _ _)
    (by positivity) (changes_hKR hθ ha hab hb) 4).const_mul (1 / 2)
  have := (hmain.add halt).sub hE
  refine this.congr' (Eventually.of_forall fun N => ?_)
  have e : ∀ n : ℕ, AKR.indicator G n = (if 4 ≤ n then G n / 2 else 0) +
      1 / 2 * (if 4 ≤ n then (-1) ^ n * ((-1) ^ Nat.log 2 n * gθ θ a b n) * (1 / n) else 0) -
      (Qset.indicator G n - AKR.indicator G n) := by
    intro n
    rw [Q_indicator G n]
    simp only [G]
    split_ifs <;> ring
  simp only [G] at e ⊢
  rw [sum_congr rfl fun n _ => e n]
  simp only [sum_sub_distrib, sum_add_distrib, mul_sum]
  ring

/-! ## From half-open to open intervals -/

lemma sum_indicator_mono {S T : Set ℕ} (h : S ⊆ T) (N : ℕ) :
    ∑ n ∈ Icc 1 N, S.indicator (fun n : ℕ => (1 : ℝ) / n) n ≤
      ∑ n ∈ Icc 1 N, T.indicator (fun n : ℕ => (1 : ℝ) / n) n :=
  sum_le_sum fun n _ => Set.indicator_le_indicator_of_subset h (fun n => by positivity) n

/-- A squeeze criterion for logarithmic densities. -/
lemma hasLogDensity_of_squeeze {S : Set ℕ} {d : ℝ}
    (hlow : ∀ δ > 0, ∃ S' ⊆ S, ∃ d', d - δ ≤ d' ∧ HasLogDensity S' d')
    (hup : ∃ S'', S ⊆ S'' ∧ HasLogDensity S'' d) : HasLogDensity S d := by
  rw [HasLogDensity, tendsto_order]
  constructor
  · intro y hy
    obtain ⟨S', hS', d', hd', hS'd⟩ := hlow ((d - y) / 2) (by linarith)
    filter_upwards [hS'd.eventually (lt_mem_nhds (by linarith : y < d')), eventually_log_pos]
      with N hN hlog
    exact lt_of_lt_of_le hN (div_le_div_of_nonneg_right (sum_indicator_mono hS' N) hlog.le)
  · intro y hy
    obtain ⟨S'', hS'', hS''d⟩ := hup
    filter_upwards [hS''d.eventually (gt_mem_nhds hy), eventually_log_pos] with N hN hlog
    exact lt_of_le_of_lt (div_le_div_of_nonneg_right (sum_indicator_mono hS'' N) hlog.le) hN

lemma indicator_phase (A : Set ℕ) (θ a b : ℝ) (n : ℕ) :
    {n ∈ A | Int.fract (θ * Real.log n) ∈ Set.Ico a b}.indicator (fun n : ℕ => (1 : ℝ) / n) n =
      A.indicator (fun n : ℕ => gθ θ a b n / n) n := by
  classical
  by_cases hA : n ∈ A
  · rw [Set.indicator_of_mem hA]
    simp only [gθ, ind]
    by_cases hI : Int.fract (θ * Real.log n) ∈ Set.Ico a b
    · rw [Set.indicator_of_mem (show n ∈ {n ∈ A | Int.fract (θ * Real.log n) ∈ Set.Ico a b}
        from ⟨hA, hI⟩), if_pos hI]
    · rw [Set.indicator_of_notMem (fun h => hI h.2), if_neg hI]; simp
  · rw [Set.indicator_of_notMem hA, Set.indicator_of_notMem (fun h => hA h.1)]

/-- If `(21)` holds for all half-open intervals `[a, b)`, it holds for all open intervals. -/
lemma eq21_open_of_half {A : Set ℕ} {d θ : ℝ} (hd : 0 ≤ d)
    (h : ∀ a b : ℝ, 0 ≤ a → a ≤ b → b ≤ 1 →
      HasLogDensity {n ∈ A | Int.fract (θ * Real.log n) ∈ Set.Ico a b} (d * (b - a)))
    {a b : ℝ} (ha : 0 ≤ a) (hab : a < b) (hb : b ≤ 1) :
    HasLogDensity {n ∈ A | Int.fract (θ * Real.log n) ∈ Set.Ioo a b} (d * (b - a)) := by
  apply hasLogDensity_of_squeeze
  · intro δ hδ
    set m := min (δ / (d + 1)) ((b - a) / 2)
    set a' := a + m
    have h1 : 0 < m := lt_min (by positivity) (by linarith)
    have h2 : m ≤ (b - a) / 2 := min_le_right _ _
    have h3 : m ≤ δ / (d + 1) := min_le_left _ _
    have h4 : d * m ≤ δ := by
      calc d * m ≤ d * (δ / (d + 1)) := by gcongr
        _ ≤ (d + 1) * (δ / (d + 1)) := by gcongr; linarith
        _ = δ := by field_simp
    refine ⟨{n ∈ A | Int.fract (θ * Real.log n) ∈ Set.Ico a' b}, ?_, d * (b - a'), ?_,
      h a' b (by simp only [a']; linarith) (by simp only [a']; linarith) hb⟩
    · rintro n ⟨hn, h1', h2'⟩
      exact ⟨hn, by simp only [a'] at h1'; linarith, h2'⟩
    · simp only [a']
      nlinarith
  · refine ⟨{n ∈ A | Int.fract (θ * Real.log n) ∈ Set.Ico a b}, ?_, h a b ha hab.le hb⟩
    rintro n ⟨hn, h1, h2⟩
    exact ⟨hn, h1.le, h2⟩

/-! ## Proposition \ref{IA:prop:KR} and the negative answer to Question 3.24 -/

lemma AKR_half {θ a b : ℝ} (hθ : 0 < θ) (ha : 0 ≤ a) (hab : a ≤ b) (hb : b ≤ 1) :
    HasLogDensity {n ∈ AKR | Int.fract (θ * Real.log n) ∈ Set.Ico a b} (1 / 2 * (b - a)) := by
  have := tendsto_of_logSmall (logSmall_AKR hθ ha hab hb)
  unfold HasLogDensity
  simp only [indicator_phase]
  convert this using 2

/-- Paper, Proposition \ref{IA:prop:KR}: `A_KR` has logarithmic density `1/2`. -/
theorem AKR_logDensity : HasLogDensity AKR (1 / 2) := by
  have h := AKR_half (θ := 1) (a := 0) (b := 1) one_pos le_rfl zero_le_one le_rfl
  have e : {n ∈ AKR | Int.fract (1 * Real.log n) ∈ Set.Ico (0 : ℝ) 1} = AKR := by
    ext n
    simp only [Set.mem_ofPred_eq, Set.mem_Ico, Int.fract_nonneg, Int.fract_lt_one, and_self,
      and_true]
  rw [e] at h
  simpa using h

/-- Paper, Proposition \ref{IA:prop:KR}: `A_KR` satisfies `(21)`, i.e. for every `θ > 0` and every
interval `(a, b) ⊆ [0, 1)`, `d_log({n ∈ A_KR : {θ log n} ∈ (a, b)}) = d_log(A_KR) (b - a)`. -/
theorem AKR_eq21 {θ a b : ℝ} (hθ : 0 < θ) (ha : 0 ≤ a) (hab : a < b) (hb : b ≤ 1) :
    HasLogDensity {n ∈ AKR | Int.fract (θ * Real.log n) ∈ Set.Ioo a b} (1 / 2 * (b - a)) :=
  eq21_open_of_half (by norm_num) (fun a b ha hab hb => AKR_half hθ ha hab hb) ha hab hb

/-- Question 3.24 of the survey (Question \ref{IA:q:324}): if `A ⊆ ℕ = {1, 2, …}` has
`d_log(A) > 0` and for every interval `(a, b) ⊆ [0, 1)` and every `θ > 0`
`d_log({n ∈ A : {θ log n} ∈ (a, b)}) = d_log(A) (b - a)` (condition `(21)`), does `A` contain a
sumset `B + B + t` for some `t ≥ 0` and some infinite set `B ⊆ ℕ`? -/
def Question324 : Prop :=
  ∀ A : Set ℕ, 0 ∉ A → ∀ d : ℝ, 0 < d → HasLogDensity A d →
    (∀ θ : ℝ, 0 < θ → ∀ a b : ℝ, 0 ≤ a → a < b → b ≤ 1 →
      HasLogDensity {n ∈ A | Int.fract (θ * Real.log n) ∈ Set.Ioo a b} (d * (b - a))) →
    ∃ t : ℕ, ∃ B : Set ℕ, B.Infinite ∧ (∀ b ∈ B, 0 < b) ∧ ∀ b ∈ B, ∀ b' ∈ B, b + b' + t ∈ A

lemma zero_not_mem_AKR : 0 ∉ AKR := by
  rintro (⟨-, n, hn, h1, -⟩ | ⟨-, n, hn, h1, -⟩)
  · have : 1 ≤ 4 ^ n := Nat.one_le_pow _ _ (by norm_num)
    omega
  · have : (0 : ℝ) < (2 + 1 / (n : ℝ)) * 4 ^ n := by positivity
    push_cast at h1
    linarith

/-- The answer to Question 3.24 is negative (paper, Section \ref{IA:sec:q324}), witnessed by the
set `A_KR` of Kousek and Radić (Proposition \ref{IA:prop:KR}). -/
theorem not_question324 : ¬ Question324 := by
  intro hQ
  obtain ⟨t, B, hB, -, hBA⟩ := hQ AKR zero_not_mem_AKR (1 / 2) (by norm_num) AKR_logDensity
    (fun θ hθ a b ha hab hb => AKR_eq21 hθ ha hab hb)
  exact AKR_no_BBt t hB fun b hb b' hb' => ⟨b + b' + t, hBA b hb b' hb', by push_cast; ring⟩

/-! ## Weyl sums for `α j + √(γ j + δ)` -/

section Weyl

open Complex in
/-- `e(x) = exp(2π i x)`. -/
noncomputable def ee (x : ℝ) : ℂ := Complex.exp (Complex.I * ((2 * π * x : ℝ) : ℂ))

lemma ee_add (x y : ℝ) : ee (x + y) = ee x * ee y := by
  unfold ee
  rw [← Complex.exp_add]
  congr 1
  push_cast; ring

lemma norm_ee (x : ℝ) : ‖ee x‖ = 1 := Complex.norm_exp_I_mul_ofReal _

lemma ee_int (n : ℤ) : ee n = 1 := by
  unfold ee
  have := Complex.exp_int_mul_two_pi_mul_I n
  rw [← this]
  congr 1
  push_cast; ring

lemma ee_re (x : ℝ) : (ee x).re = Real.cos (2 * π * x) := by
  unfold ee
  rw [Complex.exp_re]
  simp

lemma norm_ee_sub_one (t : ℝ) : ‖ee t - 1‖ = |2 * Real.sin (π * t)| := by
  unfold ee
  rw [Complex.norm_exp_I_mul_ofReal_sub_one, Real.norm_eq_abs]
  congr 2; ring_nf

lemma norm_ee_sub_one_le (t : ℝ) : ‖ee t - 1‖ ≤ 2 * π * |t| := by
  unfold ee
  refine Real.norm_exp_I_mul_ofReal_sub_one_le.trans ?_
  rw [Real.norm_eq_abs, abs_mul, abs_mul, abs_of_pos (by positivity : (0 : ℝ) < 2),
    abs_of_pos Real.pi_pos]

lemma norm_ee_sub_ee_le (x y : ℝ) : ‖ee x - ee y‖ ≤ 2 * π * |x - y| := by
  have e : ee x - ee y = ee y * (ee (x - y) - 1) := by
    rw [mul_sub, ← ee_add, mul_one]; ring_nf
  rw [e, norm_mul, norm_ee, one_mul]
  exact norm_ee_sub_one_le _

lemma four_mul_le_norm_ee_sub_one {t : ℝ} (ht0 : 0 ≤ t) (ht : t ≤ 1 / 2) :
    4 * t ≤ ‖ee t - 1‖ := by
  rw [norm_ee_sub_one]
  have h1 : 2 / π * (π * t) ≤ Real.sin (π * t) :=
    Real.mul_le_sin (by positivity) (by nlinarith [Real.pi_pos])
  have h2 : 2 / π * (π * t) = 2 * t := by field_simp
  rw [abs_of_nonneg (by nlinarith [Real.pi_pos])]
  linarith

lemma ee_ne_one {β : ℝ} (hβ : ∀ n : ℤ, β ≠ n) : ee β ≠ 1 := by
  intro h
  have : ‖ee β - 1‖ = 0 := by rw [h, sub_self, norm_zero]
  rw [norm_ee_sub_one, abs_eq_zero, mul_eq_zero] at this
  rcases this with h2 | h2
  · norm_num at h2
  · obtain ⟨n, hn⟩ := Real.sin_eq_zero_iff.1 h2
    exact hβ n (by have := Real.pi_pos; field_simp at hn; linarith)

/-- Abel summation bound: if all partial sums of `g` have norm `≤ B`, then
`‖∑_{i<n} f i g i‖ ≤ B (‖f (n-1)‖ + ∑_{i < n-1} ‖f (i+1) - f i‖)`. -/
lemma norm_sum_mul_le (f g : ℕ → ℂ) {B : ℝ} (hB : ∀ i, ‖∑ l ∈ range i, g l‖ ≤ B) (n : ℕ) :
    ‖∑ i ∈ range n, f i * g i‖ ≤
      B * (‖f (n - 1)‖ + ∑ i ∈ range (n - 1), ‖f (i + 1) - f i‖) := by
  have h := Finset.sum_range_by_parts f g n
  simp only [smul_eq_mul] at h
  rw [h]
  have hB0 : 0 ≤ B := le_trans (norm_nonneg _) (hB 0)
  calc _ ≤ ‖f (n - 1) * ∑ i ∈ range n, g i‖ +
        ‖∑ i ∈ range (n - 1), (f (i + 1) - f i) * ∑ i ∈ range (i + 1), g i‖ := norm_sub_le _ _
    _ ≤ ‖f (n - 1)‖ * B + ∑ i ∈ range (n - 1), ‖f (i + 1) - f i‖ * B := by
        gcongr
        · rw [norm_mul]; exact mul_le_mul_of_nonneg_left (hB n) (norm_nonneg _)
        · refine (norm_sum_le _ _).trans (sum_le_sum fun i _ => ?_)
          rw [norm_mul]; exact mul_le_mul_of_nonneg_left (hB _) (norm_nonneg _)
    _ = _ := by rw [← sum_mul]; ring

variable {α γ δ σ : ℝ}

/-- `u_j = √(γ j + δ) + σ`. -/
noncomputable def uS (γ δ σ : ℝ) (j : ℕ) : ℝ := √(γ * j + δ) + σ

/-- `Δ_j = u_{j+1} - u_j = γ / (√(γ(j+1) + δ) + √(γ j + δ))`. -/
lemma uS_diff (hγ : 0 < γ) (hδ : 0 ≤ δ) (j : ℕ) :
    uS γ δ σ (j + 1) - uS γ δ σ j = γ / (√(γ * (j + 1 : ℕ) + δ) + √(γ * j + δ)) := by
  unfold uS
  have h1 : 0 < √(γ * (j + 1 : ℕ) + δ) := Real.sqrt_pos.2 (by positivity)
  have h2 : 0 ≤ √(γ * j + δ) := Real.sqrt_nonneg _
  rw [eq_div_iff (by positivity)]
  have e1 := Real.sq_sqrt (show 0 ≤ γ * (j + 1 : ℕ) + δ by positivity)
  have e2 := Real.sq_sqrt (show 0 ≤ γ * j + δ by positivity)
  push_cast at e1 ⊢
  nlinarith [e1, e2]

lemma uS_diff_pos (hγ : 0 < γ) (hδ : 0 ≤ δ) (j : ℕ) : 0 < uS γ δ σ (j + 1) - uS γ δ σ j := by
  rw [uS_diff hγ hδ]
  have h1 : 0 < √(γ * (j + 1 : ℕ) + δ) := Real.sqrt_pos.2 (by positivity)
  have h2 : 0 ≤ √(γ * j + δ) := Real.sqrt_nonneg _
  positivity

lemma uS_diff_anti (hγ : 0 < γ) (hδ : 0 ≤ δ) (j : ℕ) :
    uS γ δ σ (j + 2) - uS γ δ σ (j + 1) ≤ uS γ δ σ (j + 1) - uS γ δ σ j := by
  rw [uS_diff hγ hδ, uS_diff hγ hδ]
  have h1 : √(γ * j + δ) ≤ √(γ * (j + 1 : ℕ) + δ) :=
    Real.sqrt_le_sqrt (by push_cast; nlinarith)
  have h2 : √(γ * (j + 1 : ℕ) + δ) ≤ √(γ * (j + 1 + 1 : ℕ) + δ) :=
    Real.sqrt_le_sqrt (by push_cast; nlinarith)
  have h3 : 0 < √(γ * (j + 1 : ℕ) + δ) := Real.sqrt_pos.2 (by positivity)
  apply div_le_div_of_nonneg_left hγ.le (by positivity)
  push_cast at h1 h2 ⊢
  linarith

lemma inv_uS_diff_le (hγ : 0 < γ) (hδ : 0 ≤ δ) (j : ℕ) :
    1 / (uS γ δ σ (j + 1) - uS γ δ σ j) ≤ 2 * √(γ * (j + 1 : ℕ) + δ) / γ := by
  rw [uS_diff hγ hδ, one_div_div]
  have h1 : √(γ * j + δ) ≤ √(γ * (j + 1 : ℕ) + δ) := Real.sqrt_le_sqrt (by push_cast; nlinarith)
  apply div_le_div_of_nonneg_right _ hγ.le
  linarith

lemma uS_diff_le (hγ : 0 < γ) (hδ : 0 ≤ δ) (j : ℕ) (hj : 1 ≤ j) :
    uS γ δ σ (j + 1) - uS γ δ σ j ≤ √γ / (2 * √j) := by
  rw [uS_diff hγ hδ]
  have hj' : (1 : ℝ) ≤ j := by exact_mod_cast hj
  have h1 : √γ * √j ≤ √(γ * j + δ) := by
    rw [← Real.sqrt_mul hγ.le]; exact Real.sqrt_le_sqrt (by linarith)
  have h2 : √(γ * j + δ) ≤ √(γ * (j + 1 : ℕ) + δ) := Real.sqrt_le_sqrt (by push_cast; nlinarith)
  have hsγ : 0 < √γ := Real.sqrt_pos.2 hγ
  have hsj : 0 < √(j : ℝ) := Real.sqrt_pos.2 (by linarith)
  rw [div_le_div_iff₀ (by positivity) (by positivity)]
  have e : √γ * √γ = γ := Real.mul_self_sqrt hγ.le
  nlinarith

/-- The Weyl sum `∑_{j<M} e(k(α j + √(γ j + δ) + σ))` is `O(1 + √M)`. -/
lemma weyl_bound (hγ : 0 < γ) (hδ : 0 ≤ δ) {k : ℕ} (hk : 1 ≤ k) :
    ∃ C : ℝ, ∀ M : ℕ, ‖∑ j ∈ range M, ee (k * (α * j + uS γ δ σ j))‖ ≤
      C * (1 + √(γ * M + δ)) := by
  have hk' : (1 : ℝ) ≤ k := by exact_mod_cast hk
  by_cases hint : ∃ n : ℤ, (k : ℝ) * α = n
  · -- resonant case: `e(k α j) = 1`, sum `e(k u_j)` by Abel summation with weights `1/ρ_j`
    obtain ⟨n, hn⟩ := hint
    set X : ℕ → ℂ := fun j => ee (k * uS γ δ σ j)
    have hX : ∀ j : ℕ, ee (k * (α * j + uS γ δ σ j)) = X j := by
      intro j
      have : (k : ℝ) * (α * j + uS γ δ σ j) = ((n * j : ℤ) : ℝ) + k * uS γ δ σ j := by
        push_cast; rw [← hn]; ring
      rw [this, ee_add, ee_int, one_mul]
    set Δ : ℕ → ℝ := fun j => uS γ δ σ (j + 1) - uS γ δ σ j
    have hΔpos : ∀ j, 0 < Δ j := fun j => uS_diff_pos hγ hδ j
    have hΔanti : ∀ j, Δ (j + 1) ≤ Δ j := fun j => by
      simp only [Δ]; exact uS_diff_anti hγ hδ j
    -- threshold `j₀` with `k Δ_j ≤ 1/2` for `j ≥ j₀`
    obtain ⟨j₀, hj₀⟩ := exists_nat_gt (k ^ 2 * γ)
    have hj₀1 : 1 ≤ j₀ := by
      have : (0 : ℝ) < k ^ 2 * γ := by positivity
      have : (0 : ℝ) < j₀ := by linarith
      exact_mod_cast this
    have hsmall : ∀ j, j₀ ≤ j → k * Δ j ≤ 1 / 2 := by
      intro j hj
      have h1 := uS_diff_le (σ := σ) hγ hδ j (hj₀1.trans hj)
      have hj' : (j₀ : ℝ) ≤ j := by exact_mod_cast hj
      have hj1 : (1 : ℝ) ≤ j₀ := by exact_mod_cast hj₀1
      have hsj : 0 < √(j : ℝ) := Real.sqrt_pos.2 (by linarith)
      have h2 : k * √γ ≤ √(j : ℝ) := by
        rw [show (k : ℝ) * √γ = √(k ^ 2 * γ) by
          rw [Real.sqrt_mul (by positivity), Real.sqrt_sq (by positivity)]]
        exact Real.sqrt_le_sqrt (by linarith)
      calc k * Δ j ≤ k * (√γ / (2 * √j)) := by gcongr
        _ = (k * √γ) / (2 * √j) := by ring
        _ ≤ √j / (2 * √j) := by gcongr
        _ = 1 / 2 := by field_simp
    set ρ : ℕ → ℂ := fun j => ee (k * Δ j) - 1
    have hρ : ∀ j, j₀ ≤ j → 4 * (k * Δ j) ≤ ‖ρ j‖ := fun j hj =>
      four_mul_le_norm_ee_sub_one (by have := hΔpos j; positivity) (hsmall j hj)
    have hρne : ∀ j, j₀ ≤ j → ρ j ≠ 0 := fun j hj h => by
      have := hρ j hj; rw [h, norm_zero] at this; have := hΔpos j; nlinarith
    have hXρ : ∀ j, j₀ ≤ j → X j = (1 / ρ j) * (X (j + 1) - X j) := by
      intro j hj
      have : X (j + 1) = X j * ee (k * Δ j) := by
        simp only [X, Δ]; rw [← ee_add]; congr 1; ring
      rw [this]
      field_simp [hρne j hj]
      simp only [ρ]
    -- the Abel bound on `[j₀, M)`
    have hpart : ∀ i, ‖∑ l ∈ range i, (X (j₀ + l + 1) - X (j₀ + l))‖ ≤ 2 := by
      intro i
      rw [show (∑ l ∈ range i, (X (j₀ + l + 1) - X (j₀ + l))) = X (j₀ + i) - X (j₀ + 0) from
        Finset.sum_range_sub (fun l => X (j₀ + l)) i]
      calc ‖X (j₀ + i) - X (j₀ + 0)‖ ≤ ‖X (j₀ + i)‖ + ‖X (j₀ + 0)‖ := norm_sub_le _ _
        _ = 2 := by simp only [X, norm_ee]; norm_num
    refine ⟨j₀ + 2 * ((π / (8 * k) + 1 / (4 * k)) * (2 / γ)) + 2 * (π / (8 * k) + 1 / (4 * k)) *
      (2 / γ), fun M => ?_⟩
    rw [sum_congr rfl fun j _ => hX j]
    rcases le_or_gt M j₀ with hM | hM
    · calc ‖∑ j ∈ range M, X j‖ ≤ ∑ j ∈ range M, ‖X j‖ := norm_sum_le _ _
        _ = M := by simp [X, norm_ee]
        _ ≤ j₀ := by exact_mod_cast hM
        _ ≤ _ := by
            have : 0 ≤ 2 * ((π / (8 * k) + 1 / (4 * k)) * (2 / γ)) +
              2 * (π / (8 * k) + 1 / (4 * k)) * (2 / γ) := by positivity
            have : (0 : ℝ) ≤ √(γ * M + δ) := Real.sqrt_nonneg _
            nlinarith
    · obtain ⟨L, rfl⟩ : ∃ L, M = j₀ + L := ⟨M - j₀, by omega⟩
      rw [sum_range_add]
      have hL : 1 ≤ L := by omega
      have h1 : ‖∑ j ∈ range j₀, X j‖ ≤ j₀ := by
        calc ‖∑ j ∈ range j₀, X j‖ ≤ ∑ j ∈ range j₀, ‖X j‖ := norm_sum_le _ _
          _ = j₀ := by simp [X, norm_ee]
      have h2 : ∑ l ∈ range L, X (j₀ + l) =
          ∑ l ∈ range L, (1 / ρ (j₀ + l)) * (X (j₀ + l + 1) - X (j₀ + l)) :=
        sum_congr rfl fun l _ => hXρ _ (by omega)
      have h3 := norm_sum_mul_le (fun l => 1 / ρ (j₀ + l)) (fun l => X (j₀ + l + 1) - X (j₀ + l))
        hpart L
      -- bounds on the weights
      have hw : ∀ l, ‖1 / ρ (j₀ + l)‖ ≤ 1 / (4 * k) * (1 / Δ (j₀ + l)) := by
        intro l
        rw [norm_div, norm_one]
        have := hρ (j₀ + l) (by omega)
        have := hΔpos (j₀ + l)
        rw [div_le_iff₀ (norm_pos_iff.2 (hρne _ (by omega)))]
        calc (1 : ℝ) = 1 / (4 * k) * (1 / Δ (j₀ + l)) * (4 * (k * Δ (j₀ + l))) := by
              field_simp
          _ ≤ _ := by gcongr
      have hwd : ∀ l, ‖1 / ρ (j₀ + (l + 1)) - 1 / ρ (j₀ + l)‖ ≤
          π / (8 * k) * (1 / Δ (j₀ + l + 1) - 1 / Δ (j₀ + l)) := by
        intro l
        have hr1 := hρ (j₀ + l) (by omega)
        have hr2 := hρ (j₀ + l + 1) (by omega)
        have hd1 := hΔpos (j₀ + l)
        have hd2 := hΔpos (j₀ + l + 1)
        have hdd := hΔanti (j₀ + l)
        have hne1 := hρne (j₀ + l) (by omega)
        have hne2 := hρne (j₀ + l + 1) (by omega)
        rw [show j₀ + (l + 1) = j₀ + l + 1 by ring]
        rw [div_sub_div _ _ hne2 hne1, norm_div, norm_mul]
        have hnum : ‖1 * ρ (j₀ + l) - ρ (j₀ + l + 1) * 1‖ ≤
            2 * π * (k * (Δ (j₀ + l) - Δ (j₀ + l + 1))) := by
          simp only [ρ, one_mul, mul_one]
          rw [show ee (k * Δ (j₀ + l)) - 1 - (ee (k * Δ (j₀ + l + 1)) - 1) =
            ee (k * Δ (j₀ + l)) - ee (k * Δ (j₀ + l + 1)) by ring]
          refine (norm_ee_sub_ee_le _ _).trans (le_of_eq ?_)
          rw [abs_of_nonneg (by nlinarith)]; ring
        rw [div_le_iff₀ (by positivity)]
        calc ‖1 * ρ (j₀ + l) - ρ (j₀ + l + 1) * 1‖ ≤
              2 * π * (k * (Δ (j₀ + l) - Δ (j₀ + l + 1))) := hnum
          _ = π / (8 * k) * (1 / Δ (j₀ + l + 1) - 1 / Δ (j₀ + l)) *
              ((4 * (k * Δ (j₀ + l + 1))) * (4 * (k * Δ (j₀ + l)))) := by
              field_simp; ring
          _ ≤ _ := by
              have : 0 ≤ π / (8 * k) * (1 / Δ (j₀ + l + 1) - 1 / Δ (j₀ + l)) := by
                apply mul_nonneg (by positivity)
                rw [sub_nonneg]
                exact one_div_le_one_div_of_le hd2 hdd
              gcongr
      have hsum : ∑ i ∈ range (L - 1), ‖1 / ρ (j₀ + (i + 1)) - 1 / ρ (j₀ + i)‖ ≤
          π / (8 * k) * (1 / Δ (j₀ + (L - 1))) := by
        refine (sum_le_sum fun i _ => hwd i).trans ?_
        rw [← mul_sum, show (∑ i ∈ range (L - 1), (1 / Δ (j₀ + i + 1) - 1 / Δ (j₀ + i))) =
          1 / Δ (j₀ + (L - 1)) - 1 / Δ (j₀ + 0) from
          Finset.sum_range_sub (fun i => 1 / Δ (j₀ + i)) (L - 1)]
        have : 0 < 1 / Δ (j₀ + 0) := by have := hΔpos (j₀ + 0); positivity
        gcongr
        simp only [add_zero] at this ⊢
        linarith
      have hlast : 1 / Δ (j₀ + (L - 1)) ≤ 2 * √(γ * (j₀ + L : ℕ) + δ) / γ := by
        have := inv_uS_diff_le (σ := σ) hγ hδ (j₀ + (L - 1))
        simp only [Δ]
        rw [show j₀ + (L - 1) + 1 = j₀ + L by omega] at this ⊢
        exact this
      have h4 : ‖∑ l ∈ range L, X (j₀ + l)‖ ≤
          2 * ((1 / (4 * k) + π / (8 * k)) * (2 * √(γ * (j₀ + L : ℕ) + δ) / γ)) := by
        rw [h2]
        refine h3.trans ?_
        have hw' := hw (L - 1)
        gcongr
        calc ‖1 / ρ (j₀ + (L - 1))‖ + ∑ i ∈ range (L - 1), ‖1 / ρ (j₀ + (i + 1)) - 1 / ρ (j₀ + i)‖
            ≤ 1 / (4 * k) * (1 / Δ (j₀ + (L - 1))) + π / (8 * k) * (1 / Δ (j₀ + (L - 1))) :=
              add_le_add hw' hsum
          _ = (1 / (4 * k) + π / (8 * k)) * (1 / Δ (j₀ + (L - 1))) := by ring
          _ ≤ _ := by gcongr
      have hs : (0 : ℝ) ≤ √(γ * (j₀ + L : ℕ) + δ) := Real.sqrt_nonneg _
      calc ‖∑ j ∈ range j₀, X j + ∑ l ∈ range L, X (j₀ + l)‖
          ≤ ‖∑ j ∈ range j₀, X j‖ + ‖∑ l ∈ range L, X (j₀ + l)‖ := norm_add_le _ _
        _ ≤ j₀ + 2 * ((1 / (4 * k) + π / (8 * k)) * (2 * √(γ * (j₀ + L : ℕ) + δ) / γ)) :=
            add_le_add h1 h4
        _ ≤ _ := by
            have hj0 : (0 : ℝ) ≤ j₀ := j₀.cast_nonneg
            have hc : 0 ≤ 2 * ((π / (8 * k) + 1 / (4 * k)) * (2 / γ)) := by positivity
            have e : 2 * ((1 / (4 * k) + π / (8 * k)) * (2 * √(γ * (j₀ + L : ℕ) + δ) / γ)) =
                2 * ((π / (8 * k) + 1 / (4 * k)) * (2 / γ)) * √(γ * (j₀ + L : ℕ) + δ) := by ring
            rw [e]
            nlinarith
  · -- non-resonant case: Abel summation against the geometric sums of `e(k α j)`
    push Not at hint
    set z := ee (k * α)
    have hz : z ≠ 1 := ee_ne_one hint
    have hz0 : 0 < ‖z - 1‖ := norm_pos_iff.2 (sub_ne_zero.2 hz)
    set B := 2 / ‖z - 1‖
    have hgeo : ∀ i, ‖∑ l ∈ range i, z ^ l‖ ≤ B := by
      intro i
      rw [geom_sum_eq hz, norm_div]
      apply div_le_div_of_nonneg_right _ hz0.le
      calc ‖z ^ i - 1‖ ≤ ‖z ^ i‖ + ‖(1 : ℂ)‖ := norm_sub_le _ _
        _ = 2 := by rw [norm_pow, norm_ee, one_pow, norm_one]; norm_num
    set w : ℕ → ℂ := fun j => ee (k * uS γ δ σ j)
    have hfac : ∀ j : ℕ, ee (k * (α * j + uS γ δ σ j)) = w j * z ^ j := by
      intro j
      have : (k : ℝ) * (α * j + uS γ δ σ j) = k * uS γ δ σ j + j * (k * α) := by ring
      rw [this, ee_add]
      congr 1
      simp only [z, ee]
      rw [← Complex.exp_nat_mul]
      congr 1; push_cast; ring
    refine ⟨B * (1 + 2 * π * k), fun M => ?_⟩
    rw [sum_congr rfl fun j _ => hfac j]
    refine (norm_sum_mul_le w (fun j => z ^ j) hgeo M).trans ?_
    have hw1 : ‖w (M - 1)‖ = 1 := norm_ee _
    have hwd : ∑ i ∈ range (M - 1), ‖w (i + 1) - w i‖ ≤ 2 * π * k * √(γ * M + δ) := by
      calc ∑ i ∈ range (M - 1), ‖w (i + 1) - w i‖ ≤
            ∑ i ∈ range (M - 1), 2 * π * k * (uS γ δ σ (i + 1) - uS γ δ σ i) := by
            refine sum_le_sum fun i _ => (norm_ee_sub_ee_le _ _).trans (le_of_eq ?_)
            rw [← mul_sub, abs_mul, abs_of_nonneg (by positivity),
              abs_of_nonneg (by linarith [uS_diff_pos (σ := σ) hγ hδ i])]
            ring
        _ = 2 * π * k * (uS γ δ σ (M - 1) - uS γ δ σ 0) := by
            rw [← mul_sum, Finset.sum_range_sub (uS γ δ σ)]
        _ ≤ 2 * π * k * √(γ * M + δ) := by
            gcongr
            unfold uS
            have : √(γ * ((M - 1 : ℕ) : ℝ) + δ) ≤ √(γ * M + δ) :=
              Real.sqrt_le_sqrt (by
                have : ((M - 1 : ℕ) : ℝ) ≤ M := by exact_mod_cast Nat.sub_le M 1
                nlinarith)
            simp only [CharP.cast_eq_zero, mul_zero, zero_add]
            have := Real.sqrt_nonneg δ
            linarith
    rw [hw1]
    have hB : 0 ≤ B := by positivity
    have hs : 0 ≤ √(γ * M + δ) := Real.sqrt_nonneg _
    calc B * (1 + ∑ i ∈ range (M - 1), ‖w (i + 1) - w i‖) ≤ B * (1 + 2 * π * k * √(γ * M + δ)) := by
          gcongr
      _ ≤ B * (1 + 2 * π * k) * (1 + √(γ * M + δ)) := by
          have : 0 ≤ 2 * π * k := by positivity
          nlinarith

/-- Weyl averages tend to `0`: `(1/M) ∑_{j<M} cos(2π k (α j + √(γ j + δ) + σ)) → 0` for `k ≥ 1`. -/
lemma tendsto_cos_avg (hγ : 0 < γ) (hδ : 0 ≤ δ) {k : ℕ} (hk : 1 ≤ k) :
    Tendsto (fun M : ℕ => (∑ j ∈ range M, Real.cos (2 * π * k * (α * j + uS γ δ σ j))) / M)
      atTop (𝓝 0) := by
  obtain ⟨C, hC⟩ := weyl_bound (α := α) (σ := σ) hγ hδ hk
  have hbound : ∀ M : ℕ, |∑ j ∈ range M, Real.cos (2 * π * k * (α * j + uS γ δ σ j))| ≤
      C * (1 + √(γ * M + δ)) := by
    intro M
    have e : ∑ j ∈ range M, Real.cos (2 * π * k * (α * j + uS γ δ σ j)) =
        (∑ j ∈ range M, ee (k * (α * j + uS γ δ σ j))).re := by
      rw [Complex.re_sum]
      exact sum_congr rfl fun j _ => by rw [ee_re]; ring_nf
    rw [e]
    exact (Complex.abs_re_le_norm _).trans (hC M)
  -- `(1 + √(γ M + δ)) / M → 0`
  have hlim : Tendsto (fun M : ℕ => C * (1 + √(γ * M + δ)) / M) atTop (𝓝 0) := by
    have h1 : Tendsto (fun M : ℕ => C / M) atTop (𝓝 0) := tendsto_const_div_atTop_nhds_zero_nat C
    have h2 : Tendsto (fun M : ℕ => √(γ * M + δ) / M) atTop (𝓝 0) := by
      have h3 : Tendsto (fun M : ℕ => √((γ + δ) / M)) atTop (𝓝 0) := by
        have := (tendsto_const_div_atTop_nhds_zero_nat (γ + δ)).sqrt
        simpa using this
      refine squeeze_zero' (Eventually.of_forall fun M => by positivity) ?_ h3
      filter_upwards [eventually_ge_atTop 1] with M hM
      have hM' : (1 : ℝ) ≤ M := by exact_mod_cast hM
      rw [div_le_iff₀ (by linarith)]
      calc √(γ * M + δ) ≤ √((γ + δ) * M) := Real.sqrt_le_sqrt (by nlinarith)
        _ = √((γ + δ) / M) * M := by
            rw [show (γ + δ) * (M : ℝ) = (γ + δ) / M * (M * M) by field_simp,
              Real.sqrt_mul (by positivity), Real.sqrt_mul_self (by linarith)]
    have := h1.add (h2.const_mul C)
    simp only [add_zero, mul_zero] at this
    refine this.congr fun M => ?_
    ring
  refine squeeze_zero_norm' ?_ hlim
  filter_upwards [eventually_ge_atTop 1] with M hM
  rw [Real.norm_eq_abs, abs_div, abs_of_pos (by exact_mod_cast hM : (0 : ℝ) < M)]
  exact div_le_div_of_nonneg_right (hbound M) (by positivity)

/-- `τ({y}) = 1/6 - π⁻² ∑_{k ≥ 1} cos(2π k y) / k²` (Fourier series of the Bernoulli
polynomial `B₂`). -/
lemma hasSum_τ (y : ℝ) :
    HasSum (fun k : ℕ => 1 / (k : ℝ) ^ 2 * Real.cos (2 * π * k * y))
      (π ^ 2 * (1 / 6 - τ (Int.fract y))) := by
  have h := hasSum_one_div_nat_pow_mul_cos (k := 1) one_ne_zero
    (x := Int.fract y) ⟨Int.fract_nonneg y, (Int.fract_lt_one y).le⟩
  have e1 : ∀ k : ℕ, 1 / (k : ℝ) ^ (2 * 1) * Real.cos (2 * π * k * Int.fract y) =
      1 / (k : ℝ) ^ 2 * Real.cos (2 * π * k * y) := by
    intro k
    congr 1
    rw [Int.fract, show 2 * π * (k : ℝ) * (y - ⌊y⌋) = 2 * π * k * y - ((k * ⌊y⌋ : ℤ) : ℝ) * (2 * π)
      by push_cast; ring, Real.cos_sub_int_mul_two_pi]
  simp only [e1] at h
  convert h using 1
  have hb : Polynomial.eval (Int.fract y) (Polynomial.map (algebraMap ℚ ℝ) (Polynomial.bernoulli 2))
      = Int.fract y ^ 2 - Int.fract y + 6⁻¹ := by
    have := bernoulliFun_two (Int.fract y)
    rw [bernoulliFun] at this
    exact this
  rw [hb]
  unfold τ
  norm_num
  ring

/-- `(1/M) ∑_{j < M} τ({α j + √(γ j + δ) + σ}) → 1/6`. -/
lemma tendsto_τ_avg (hγ : 0 < γ) (hδ : 0 ≤ δ) :
    Tendsto (fun M : ℕ => (∑ j ∈ range M, τ (Int.fract (α * j + uS γ δ σ j))) / M) atTop
      (𝓝 (1 / 6)) := by
  set v : ℕ → ℝ := fun j => α * j + uS γ δ σ j
  have hτ : ∀ y, τ (Int.fract y) =
      1 / 6 - π⁻¹ ^ 2 * ∑' k : ℕ, 1 / (k : ℝ) ^ 2 * Real.cos (2 * π * k * y) := by
    intro y
    rw [(hasSum_τ y).tsum_eq]
    have := Real.pi_pos
    field_simp
    ring
  have hsum : Summable fun k : ℕ => 1 / (k : ℝ) ^ 2 := Real.summable_one_div_nat_pow.2 one_lt_two
  have hsk : ∀ y, Summable fun k : ℕ => 1 / (k : ℝ) ^ 2 * Real.cos (2 * π * k * y) :=
    fun y => (hasSum_τ y).summable
  -- the averaged series
  set F : ℕ → ℕ → ℝ := fun M k =>
    1 / (k : ℝ) ^ 2 * ((∑ j ∈ range M, Real.cos (2 * π * k * v j)) / M)
  have hrep : ∀ M : ℕ, 1 ≤ M → (∑ j ∈ range M, τ (Int.fract (v j))) / M =
      1 / 6 - π⁻¹ ^ 2 * ∑' k, F M k := by
    intro M hM
    have hM' : (0 : ℝ) < M := by exact_mod_cast hM
    simp only [hτ, sum_sub_distrib, sum_const, card_range, nsmul_eq_mul, ← mul_sum]
    rw [← (Summable.tsum_finsetSum fun j _ => hsk (v j))]
    have e : ∑' k : ℕ, F M k = (∑' k : ℕ, ∑ j ∈ range M, 1 / (k : ℝ) ^ 2 *
        Real.cos (2 * π * k * v j)) / M := by
      rw [← tsum_div_const]
      congr 1; funext k
      simp only [F, ← mul_sum]; ring
    rw [e]
    field_simp
    ring_nf
  have hF : Tendsto (fun M => ∑' k, F M k) atTop (𝓝 (∑' _k : ℕ, (0 : ℝ))) := by
    refine tendsto_tsum_of_dominated_convergence hsum (fun k => ?_) ?_
    · rcases Nat.eq_zero_or_pos k with h0 | h0
      · subst h0; simp [F]
      · have := (tendsto_cos_avg (α := α) (σ := σ) hγ hδ h0).const_mul (1 / (k : ℝ) ^ 2)
        rw [mul_zero] at this
        refine this.congr fun M => ?_
        simp only [F, v]
    · refine Eventually.of_forall fun M k => ?_
      simp only [F, Real.norm_eq_abs]
      rw [abs_mul, abs_of_nonneg (by positivity : (0 : ℝ) ≤ 1 / (k : ℝ) ^ 2)]
      have : |(∑ j ∈ range M, Real.cos (2 * π * k * v j)) / M| ≤ 1 := by
        rcases Nat.eq_zero_or_pos M with h0 | h0
        · subst h0; simp
        · rw [abs_div, abs_of_pos (by exact_mod_cast h0 : (0 : ℝ) < M), div_le_one
            (by exact_mod_cast h0)]
          calc |∑ j ∈ range M, Real.cos (2 * π * k * v j)| ≤ ∑ j ∈ range M, |Real.cos
                (2 * π * k * v j)| := abs_sum_le_sum_abs _ _
            _ ≤ ∑ j ∈ range M, (1 : ℝ) := sum_le_sum fun j _ => Real.abs_cos_le_one _
            _ = M := by simp
      calc 1 / (k : ℝ) ^ 2 * |(∑ j ∈ range M, Real.cos (2 * π * k * v j)) / M| ≤
            1 / (k : ℝ) ^ 2 * 1 := by gcongr
        _ = 1 / (k : ℝ) ^ 2 := mul_one _
  rw [tsum_zero] at hF
  have := (tendsto_const_nhds (x := (1 / 6 : ℝ))).sub (hF.const_mul (π⁻¹ ^ 2))
  rw [mul_zero, sub_zero] at this
  refine this.congr' ?_
  filter_upwards [eventually_ge_atTop 1] with M hM
  exact (hrep M hM).symm

end Weyl

/-! ## The phase `f(log₂ n)` -/

section Fphase

/-- `x_n = log₂ n`. -/
noncomputable def xL (n : ℕ) : ℝ := Real.logb 2 n

/-- `F_n = f(log₂ n)`. -/
noncomputable def Fn (n : ℕ) : ℝ := f (xL n)

lemma xL_nonneg (n : ℕ) : 0 ≤ xL n := by
  unfold xL
  rcases Nat.eq_zero_or_pos n with h | h
  · subst h; simp
  · exact Real.logb_nonneg (by norm_num) (by exact_mod_cast h)

lemma xL_mono : Monotone xL := by
  intro m n hmn
  unfold xL Real.logb
  exact div_le_div_of_nonneg_right (log_nat_mono hmn) (Real.log_nonneg (by norm_num))

lemma log_eq_xL (n : ℕ) : Real.log n = Real.log 2 * xL n := by
  unfold xL Real.logb; field_simp

lemma f_mono {x y : ℝ} (hxy : x ≤ y) : f x ≤ f y := by
  unfold f; have := Real.sqrt_le_sqrt hxy; linarith

lemma Fn_mono : Monotone Fn := fun _ _ h => f_mono (xL_mono h)

lemma Fn_nonneg (n : ℕ) : 0 ≤ Fn n := by
  unfold Fn f; have := xL_nonneg n; have := Real.sqrt_nonneg (xL n); linarith

lemma xL_succ_sub {n : ℕ} (hn : 1 ≤ n) : xL (n + 1) - xL n ≤ 2 / n := by
  have h1 := log_succ_sub_le hn
  have h2 := log_eq_xL n
  have h3 := log_eq_xL (n + 1)
  push_cast at h3
  have hl := Real.log_two_gt_d9
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  have : Real.log 2 * (xL (n + 1) - xL n) ≤ 1 / n := by linarith
  have h4 : (1 : ℝ) / 2 ≤ Real.log 2 := by linarith
  have h5 : 0 ≤ xL (n + 1) - xL n := by have := xL_mono (Nat.le_succ n); linarith
  rw [div_eq_mul_one_div 2]
  nlinarith

lemma Fn_succ_sub_le {n : ℕ} (hn : 1 ≤ n) : Fn (n + 1) - Fn n ≤ 3 / 2 * (xL (n + 1) - xL n) := by
  unfold Fn f
  have h0 := xL_mono (Nat.le_succ n)
  have h1 : 1 ≤ xL (n + 1) := by
    unfold xL
    rw [Real.le_logb_iff_rpow_le (by norm_num) (by positivity)]
    norm_num; exact_mod_cast (by omega : 2 ≤ n + 1)
  have hs1 : 1 ≤ √(xL (n + 1)) := by rw [Real.one_le_sqrt]; exact h1
  have hs0 : 0 ≤ √(xL n) := Real.sqrt_nonneg _
  have e : √(xL (n + 1)) - √(xL n) = (xL (n + 1) - xL n) / (√(xL (n + 1)) + √(xL n)) := by
    field_simp
    linear_combination (Real.sq_sqrt (by linarith : 0 ≤ xL (n + 1))) -
      (Real.sq_sqrt (xL_nonneg n))
  have h2 : (xL (n + 1) - xL n) / (√(xL (n + 1)) + √(xL n)) ≤ xL (n + 1) - xL n := by
    rw [div_le_iff₀ (by linarith)]; nlinarith
  linarith

lemma Fn_succ_sub_le' {n : ℕ} (hn : 1 ≤ n) : Fn (n + 1) - Fn n ≤ 3 / n := by
  have := Fn_succ_sub_le hn
  have := xL_succ_sub hn
  have e : (3 : ℝ) / n = 3 / 2 * (2 / n) := by ring
  rw [e]; nlinarith

/-- `f⁻¹(y) = (√(1 + 2y) - 1)²`. -/
noncomputable def finv (y : ℝ) : ℝ := (√(1 + 2 * y) - 1) ^ 2

lemma finv_f {x : ℝ} (hx : 0 ≤ x) : finv (f x) = x := by
  unfold finv f
  have : 1 + 2 * (x / 2 + √x) = (1 + √x) ^ 2 := by
    rw [add_sq, Real.sq_sqrt hx]; ring
  rw [this, Real.sqrt_sq (by positivity)]
  simp [Real.sq_sqrt hx]

lemma finv_mono {y y' : ℝ} (hy : 0 ≤ y) (hyy : y ≤ y') : finv y ≤ finv y' := by
  unfold finv
  have h1 : 1 ≤ √(1 + 2 * y) := by rw [Real.one_le_sqrt]; linarith
  have h2 : √(1 + 2 * y) ≤ √(1 + 2 * y') := Real.sqrt_le_sqrt (by linarith)
  nlinarith

lemma finv_eq (y : ℝ) (hy : 0 ≤ y) : finv y = 2 * y + 2 - 2 * √(1 + 2 * y) := by
  unfold finv
  rw [sub_sq, Real.sq_sqrt (by linarith)]; ring

/-- At a jump of `⌊F_n - r⌋`, the point `f⁻¹(m + r)` lies in `(x_n, x_{n+1}]`. -/
lemma finv_jump {n : ℕ} {y : ℝ} (h1 : Fn n < y) (h2 : y ≤ Fn (n + 1)) :
    |xL (n + 1) - finv y| ≤ xL (n + 1) - xL n := by
  have hy0 : 0 ≤ y := le_trans (Fn_nonneg n) h1.le
  have e1 : finv (Fn n) = xL n := finv_f (xL_nonneg n)
  have e2 : finv (Fn (n + 1)) = xL (n + 1) := finv_f (xL_nonneg (n + 1))
  have h3 := finv_mono (Fn_nonneg n) h1.le
  have h4 := finv_mono hy0 h2
  rw [e1] at h3; rw [e2] at h4
  rw [abs_of_nonneg (by linarith)]; linarith

/-- `√(log₂ (N + 1)) = o(log N)`. -/
lemma logSmall_sqrt_xL : LogSmall fun N => √(xL (N + 1)) := by
  apply logSmall_of_forall
  intro ε hε
  refine ⟨1 / ε + 2 * ε * 2, ?_⟩
  filter_upwards [eventually_ge_atTop 1] with N hN
  rw [abs_of_nonneg (Real.sqrt_nonneg _)]
  have hx := xL_nonneg (N + 1)
  have h1 : xL (N + 1) ≤ 2 * (Real.log N + 1) := by
    have := log_eq_xL (N + 1)
    have := log_succ_le_log_add_one hN
    have hl := Real.log_two_gt_d9
    push_cast at *
    nlinarith
  -- `√x ≤ ε x / 2 + 1 / (2 ε)`
  have h2 : √(xL (N + 1)) ≤ ε / 2 * xL (N + 1) + 1 / (2 * ε) := by
    have hs := Real.sq_sqrt hx
    have : 0 ≤ (ε * √(xL (N + 1)) - 1) ^ 2 := sq_nonneg _
    rw [show ε / 2 * xL (N + 1) + 1 / (2 * ε) =
      (ε ^ 2 * xL (N + 1) + 1) / (2 * ε) by field_simp]
    rw [le_div_iff₀ (by positivity)]
    nlinarith
  have hl := Real.log_natCast_nonneg N
  have : 1 / (2 * ε) ≤ 1 / ε := by
    apply div_le_div_of_nonneg_left (by norm_num) hε (by linarith)
  nlinarith

/-- If `(1/M) ∑_{j<M} w_j → L` and `M(N) ≤ C (log N + 1)`, then
`∑_{j < M(N)} w_j - L M(N) = o(log N)`. -/
lemma logSmall_of_avg {w : ℕ → ℝ} {L : ℝ}
    (hw : Tendsto (fun M : ℕ => (∑ j ∈ range M, w j) / M) atTop (𝓝 L)) {Mf : ℕ → ℕ} {C : ℝ}
    (hC : 0 ≤ C) (hM : ∀ N, (Mf N : ℝ) ≤ C * (Real.log N + 1)) :
    LogSmall fun N => ∑ j ∈ range (Mf N), w j - L * Mf N := by
  apply logSmall_of_forall
  intro ε hε
  have hε' : 0 < ε / (C + 1) := by positivity
  obtain ⟨M₀, hM₀⟩ := Metric.tendsto_atTop.1 hw _ hε'
  -- bound for all `M`
  set K := ∑ j ∈ range M₀, |w j| + |L| * M₀
  have hall : ∀ M : ℕ, |∑ j ∈ range M, w j - L * M| ≤ K + ε / (C + 1) * M := by
    intro M
    rcases lt_or_ge M M₀ with h | h
    · have h1 : |∑ j ∈ range M, w j| ≤ ∑ j ∈ range M₀, |w j| :=
        (abs_sum_le_sum_abs _ _).trans (sum_le_sum_of_subset_of_nonneg
          (range_subset_range.2 h.le) fun _ _ _ => abs_nonneg _)
      have h2 : |L * M| ≤ |L| * M₀ := by
        rw [abs_mul, abs_of_nonneg (show (0 : ℝ) ≤ (M : ℝ) from M.cast_nonneg)]
        gcongr
      have : 0 ≤ ε / (C + 1) * M := by positivity
      calc _ ≤ |∑ j ∈ range M, w j| + |L * M| := abs_sub _ _
        _ ≤ K + ε / (C + 1) * M := by simp only [K]; linarith
    · have h1 := hM₀ M h
      rw [Real.dist_eq] at h1
      have hK0 : 0 ≤ K := by positivity
      rcases Nat.eq_zero_or_pos M with h0 | h0
      · subst h0; simp; exact hK0
      have hMpos : (0 : ℝ) < M := by exact_mod_cast h0
      have e : ∑ j ∈ range M, w j - L * M = ((∑ j ∈ range M, w j) / M - L) * M := by
        field_simp
      rw [e, abs_mul, abs_of_pos hMpos]
      have : 0 ≤ K := by positivity
      nlinarith
  refine ⟨K + ε / (C + 1) * C, Eventually.of_forall fun N => ?_⟩
  refine (hall (Mf N)).trans ?_
  have := hM N
  have hl := Real.log_natCast_nonneg N
  have h1 : ε / (C + 1) * (Mf N : ℝ) ≤ ε / (C + 1) * (C * (Real.log N + 1)) := by gcongr
  have h2 : ε / (C + 1) * C ≤ ε := by
    rw [div_mul_eq_mul_div, div_le_iff₀ (by positivity)]; nlinarith
  nlinarith

end Fphase

/-! ## The logarithmic sums of `1[{f(log₂ n)} ∈ [0, c)]` -/

section Phase5

variable {c : ℝ}

lemma logSmall_const (C : ℝ) : LogSmall fun _ => C :=
  logSmall_of_bdd (C := |C|) (Eventually.of_forall fun _ => le_rfl)

/-- `1[{F_n} ∈ [0, c)]`. -/
noncomputable def indF (c : ℝ) (n : ℕ) : ℝ := ind 0 c (Fn n)

/-- `K_n = Φ_{0,c}(F_n)`. -/
noncomputable def KF (c : ℝ) (n : ℕ) : ℝ := Φ 0 c (Fn n)

/-- `⌊F_n - r⌋`. -/
noncomputable def uF (r : ℝ) (n : ℕ) : ℤ := ⌊Fn n - r⌋

/-- `n` is irregular for the phase `F` if `⌊F_n⌋` or `⌊F_n - c⌋` jumps between `n` and `n + 1`. -/
def IrrF (c : ℝ) (n : ℕ) : Prop := uF 0 (n + 1) ≠ uF 0 n ∨ uF c (n + 1) ≠ uF c n

lemma uF_mono (r : ℝ) : Monotone (uF r) := fun _ _ h => Int.floor_mono (by
  have := Fn_mono h; linarith)

lemma xL_succ_le {N : ℕ} (hN : 1 ≤ N) : xL (N + 1) ≤ 2 * (Real.log N + 1) := by
  have := log_eq_xL (N + 1)
  have := log_succ_le_log_add_one hN
  have hl := Real.log_two_gt_d9
  have hx := xL_nonneg (N + 1)
  push_cast at *
  nlinarith

lemma Fn_succ_le {N : ℕ} (hN : 1 ≤ N) : Fn (N + 1) ≤ 2 * (Real.log N + 1) + 1 := by
  have h1 := xL_succ_le hN
  have hx := xL_nonneg (N + 1)
  unfold Fn f
  have : √(xL (N + 1)) ≤ (xL (N + 1) + 1) / 2 := by
    nlinarith [Real.sq_sqrt hx, Real.sqrt_nonneg (xL (N + 1)),
      sq_nonneg (√(xL (N + 1)) - 1)]
  linarith

lemma uF_changes (r : ℝ) {N : ℕ} (hN : 1 ≤ N) :
    (changes (uF r) 1 (N + 1) : ℝ) ≤ 2 * (Real.log N + 1) + 2 := by
  have h := changes_le_of_monotone (uF_mono r) (by omega : 1 ≤ N + 1)
  have h1 : (uF r (N + 1) : ℝ) ≤ Fn (N + 1) - r := Int.floor_le _
  have h2 : Fn 1 - r - 1 < (uF r 1 : ℝ) := by
    show Fn 1 - r - 1 < ((⌊Fn 1 - r⌋ : ℤ) : ℝ)
    have := Int.lt_floor_add_one (Fn 1 - r); linarith
  have h3 : Fn 1 = 0 := by simp [Fn, xL, f]
  have h' : ((changes (uF r) 1 (N + 1) : ℤ) : ℝ) ≤ ((uF r (N + 1) - uF r 1 : ℤ) : ℝ) := by
    exact_mod_cast h
  push_cast at h'
  have := Fn_succ_le hN
  linarith

lemma card_IrrF_le (N : ℕ) [DecidablePred (IrrF c)] :
    (((Icc 1 N).filter (IrrF c)).card : ℝ) ≤ 8 * (Real.log N + 1) := by
  classical
  rcases Nat.eq_zero_or_pos N with h0 | h0
  · subst h0; simp
  have h : ((Icc 1 N).filter (IrrF c)).card ≤ changes (uF 0) 1 (N + 1) +
      changes (uF c) 1 (N + 1) := by
    unfold changes
    rw [← sum_add_distrib, card_filter, Finset.Ico_add_one_right_eq_Icc]
    refine sum_le_sum fun n _ => ?_
    unfold IrrF
    by_cases h1 : uF 0 (n + 1) = uF 0 n <;> by_cases h2 : uF c (n + 1) = uF c n <;>
      simp [h1, h2]
  have h' : (((Icc 1 N).filter (IrrF c)).card : ℝ) ≤ (changes (uF 0) 1 (N + 1) : ℝ) +
      changes (uF c) 1 (N + 1) := by exact_mod_cast h
  have := uF_changes 0 h0
  have := uF_changes c h0
  have := Real.log_natCast_nonneg N
  linarith

lemma KF_step (hc0 : 0 ≤ c) (hc1 : c ≤ 1) {n : ℕ} (hn : 3 ≤ n) [Decidable (IrrF c n)] :
    |KF c (n + 1) - KF c n - indF c n * (Fn (n + 1) - Fn n)| ≤
      if IrrF c n then 3 / (n : ℝ) else 0 := by
  have hΔ0 : 0 ≤ Fn (n + 1) - Fn n := by have := Fn_mono (Nat.le_succ n); linarith
  have hΔ1 := Fn_succ_sub_le' (by omega : 1 ≤ n)
  have hn' : (3 : ℝ) ≤ n := by exact_mod_cast hn
  have hΔ1' : Fn (n + 1) - Fn n ≤ 1 := by
    have : (3 : ℝ) / n ≤ 1 := by rw [div_le_one (by linarith)]; exact hn'
    linarith
  unfold KF indF
  split_ifs with hirr
  · exact (Φ_step le_rfl hc0 hc1 (by linarith) (by linarith)).trans hΔ1
  · unfold IrrF uF at hirr
    simp only [ne_eq, not_or, not_not] at hirr
    rw [Φ_step_reg le_rfl hc0 hc1 hirr.1.symm hirr.2.symm, sub_self, abs_zero]

lemma KF_crude (hc0 : 0 ≤ c) (hc1 : c ≤ 1) {n : ℕ} (hn : 1 ≤ n) :
    |KF c (n + 1) - KF c n - indF c n * (Fn (n + 1) - Fn n)| ≤ 10 := by
  have hΔ0 : 0 ≤ Fn (n + 1) - Fn n := by have := Fn_mono (Nat.le_succ n); linarith
  have hΔ1 := Fn_succ_sub_le' hn
  have hn' : (1 : ℝ) ≤ n := by exact_mod_cast hn
  have h3 : (3 : ℝ) / n ≤ 3 := by rw [div_le_iff₀ (by linarith)]; linarith
  have h1 := abs_Φ_sub_le le_rfl hc0 hc1 (Fn (n + 1))
  have h2 := abs_Φ_sub_le le_rfl hc0 hc1 (Fn n)
  have hi0 := ind_nonneg 0 c (Fn n)
  have hi1 := ind_le_one 0 c (Fn n)
  unfold KF indF
  rw [abs_le] at h1 h2 ⊢
  simp only [sub_zero] at h1 h2
  constructor <;> nlinarith

open scoped Classical in
lemma logSmall_sum_EF (hc0 : 0 ≤ c) (hc1 : c ≤ 1) :
    LogSmall fun N => ∑ n ∈ Icc 1 N, (KF c (n + 1) - KF c n - indF c n * (Fn (n + 1) - Fn n)) := by
  set E : ℕ → ℝ := fun n => KF c (n + 1) - KF c n - indF c n * (Fn (n + 1) - Fn n)
  have hs := logSmall_sparse (s := fun n => |E n|) (P := fun n => n < 3 ∨ IrrF c n) (K := 20)
    (C := 11) (by norm_num) (fun n => abs_nonneg _) ?_ ?_ ?_
  · exact hs.of_abs_le (Eventually.of_forall fun N => abs_sum_le_sum_abs _ _)
  · intro n hn
    simp only [not_or, not_lt] at hn
    have := KF_step hc0 hc1 hn.1 (n := n)
    rw [if_neg hn.2] at this
    exact le_antisymm this (abs_nonneg _)
  · intro n hn
    have hn' : (1 : ℝ) ≤ n := by exact_mod_cast hn
    by_cases h3 : 3 ≤ n
    · have := KF_step hc0 hc1 h3 (n := n)
      have h20 : (3 : ℝ) / n ≤ 20 / n := div_le_div_of_nonneg_right (by norm_num) (by linarith)
      have h0 : 0 ≤ 20 / (n : ℝ) := by positivity
      simp only [E]
      split_ifs at this <;> linarith
    · have := KF_crude hc0 hc1 hn
      have : (n : ℝ) ≤ 2 := by exact_mod_cast (by omega : n ≤ 2)
      have : (10 : ℝ) ≤ 20 / n := by rw [le_div_iff₀ (by linarith)]; linarith
      simp only [E]; linarith
  · intro N
    have hsub : (Icc 1 N).filter (fun n => n < 3 ∨ IrrF c n) ⊆
        range 3 ∪ (Icc 1 N).filter (IrrF c) := by
      intro n hn
      obtain ⟨hn1, hP⟩ := mem_filter.1 hn
      rcases hP with hlt | hirr
      · exact mem_union_left _ (mem_range.2 hlt)
      · exact mem_union_right _ (mem_filter.2 ⟨hn1, hirr⟩)
    have h1 := (card_le_card hsub).trans (card_union_le _ _)
    rw [card_range] at h1
    have h1' : (((Icc 1 N).filter (fun n => n < 3 ∨ IrrF c n)).card : ℝ) ≤
        3 + ((Icc 1 N).filter (IrrF c)).card := by exact_mod_cast h1
    have := card_IrrF_le (c := c) N
    have := Real.log_natCast_nonneg N
    linarith

/-- Phase `F` alone: `∑_{n ≤ N} 1[{F_n} ∈ [0, c)] (log(n+1) - log n) = c log N + o(log N)`. -/
lemma logSmall_T0 (hc0 : 0 ≤ c) (hc1 : c ≤ 1) :
    LogSmall fun N => ∑ n ∈ Icc 1 N, indF c n * (Real.log (n + 1) - Real.log n) -
      c * Real.log N := by
  have hlam : ∀ n : ℕ, Real.log (n + 1) - Real.log n =
      2 * Real.log 2 * (Fn (n + 1) - Fn n) - 2 * Real.log 2 * (√(xL (n + 1)) - √(xL n)) := by
    intro n
    have h1 := log_eq_xL n
    have h2 := log_eq_xL (n + 1)
    push_cast at h2
    rw [h1, h2]; unfold Fn f; ring
  have hsplit : ∀ N, ∑ n ∈ Icc 1 N, indF c n * (Real.log (n + 1) - Real.log n) =
      2 * Real.log 2 * ((KF c (N + 1) - KF c 1) -
        ∑ n ∈ Icc 1 N, (KF c (n + 1) - KF c n - indF c n * (Fn (n + 1) - Fn n))) -
      2 * Real.log 2 * ∑ n ∈ Icc 1 N, indF c n * (√(xL (n + 1)) - √(xL n)) := by
    intro N
    rw [← sum_Icc_telescope (KF c) N, ← sum_sub_distrib, mul_sum, mul_sum, ← sum_sub_distrib]
    exact sum_congr rfl fun n _ => by rw [hlam n]; ring
  -- the `√x` part
  have hsq : LogSmall fun N => ∑ n ∈ Icc 1 N, indF c n * (√(xL (n + 1)) - √(xL n)) := by
    refine logSmall_sqrt_xL.of_abs_le (Eventually.of_forall fun N => ?_)
    have h0 : ∀ n, 0 ≤ √(xL (n + 1)) - √(xL n) := fun n => by
      have := Real.sqrt_le_sqrt (xL_mono (Nat.le_succ n)); linarith
    have h1 : ∀ n ∈ Icc 1 N, 0 ≤ indF c n * (√(xL (n + 1)) - √(xL n)) :=
      fun n _ => mul_nonneg (ind_nonneg _ _ _) (h0 n)
    rw [abs_of_nonneg (sum_nonneg h1)]
    calc _ ≤ ∑ n ∈ Icc 1 N, (√(xL (n + 1)) - √(xL n)) :=
          sum_le_sum fun n _ => by
            have := ind_le_one 0 c (Fn n); have := h0 n
            unfold indF; nlinarith
      _ = √(xL (N + 1)) - √(xL 1) := sum_Icc_telescope (fun n => √(xL n)) N
      _ = √(xL (N + 1)) := by simp [xL]
  -- the main term
  have hK : LogSmall fun N => 2 * Real.log 2 * KF c (N + 1) - c * Real.log N := by
    have hb : ∀ᶠ N : ℕ in atTop, |2 * Real.log 2 * (KF c (N + 1) - c * Fn (N + 1)) +
        c * (Real.log (N + 1) - Real.log N)| ≤ 2 * Real.log 2 * 2 + 1 := by
      filter_upwards [eventually_ge_atTop 1] with N hN
      have h1 := abs_Φ_sub_le le_rfl hc0 hc1 (Fn (N + 1))
      simp only [sub_zero] at h1
      have h2 := log_succ_le_log_add_one hN
      have h3 : Real.log N ≤ Real.log (N + 1) :=
        Real.log_le_log (by exact_mod_cast hN) (by linarith)
      have hl : 0 < Real.log 2 := Real.log_pos (by norm_num)
      unfold KF
      rw [abs_le] at h1 ⊢
      constructor <;> nlinarith
    have h4 := (logSmall_of_bdd hb).add (logSmall_sqrt_xL.const_mul (2 * Real.log 2 * c))
    refine h4.congr' (Eventually.of_forall fun N => ?_)
    have h5 := log_eq_xL (N + 1)
    push_cast at h5
    unfold Fn f
    rw [h5]
    ring
  have := ((hK.sub (logSmall_const (2 * Real.log 2 * KF c 1))).sub
    ((logSmall_sum_EF hc0 hc1).const_mul (2 * Real.log 2))).sub (hsq.const_mul (2 * Real.log 2))
  refine this.congr' (Eventually.of_forall fun N => ?_)
  rw [hsplit N]
  ring

end Phase5

/-! ## The joint distribution of `f(log₂ n)` and `θ log n` -/

section Phase6

variable {θ a b c : ℝ}

/-- `Q(x) = θ⁻¹ (Φ_{a,b}(θ' x) - (b - a) θ' x)` with `θ' = θ log 2`: the bounded part of
`H(n) = Q(log₂ n) + (b - a) log n`. -/
noncomputable def PQ (θ a b x : ℝ) : ℝ :=
  θ⁻¹ * (Φ a b (θ * Real.log 2 * x) - (b - a) * (θ * Real.log 2 * x))

lemma Hθ_eq (θ a b : ℝ) (hθ : 0 < θ) (n : ℕ) :
    Hθ θ a b n = (b - a) * Real.log n + PQ θ a b (xL n) := by
  unfold Hθ PQ
  rw [log_eq_xL n]
  field_simp
  ring

lemma abs_PQ_le (hθ : 0 < θ) (ha : 0 ≤ a) (hab : a ≤ b) (hb : b ≤ 1) (x : ℝ) :
    |PQ θ a b x| ≤ 2 / θ := by
  unfold PQ
  rw [abs_mul, abs_of_pos (inv_pos.2 hθ), div_eq_inv_mul]
  gcongr
  exact abs_Φ_sub_le ha hab hb _

lemma PQ_lip (hθ : 0 < θ) (ha : 0 ≤ a) (hab : a ≤ b) (hb : b ≤ 1) {x x' : ℝ}
    (h1 : θ * Real.log 2 * |x' - x| ≤ 1) :
    |PQ θ a b x' - PQ θ a b x| ≤ 3 * Real.log 2 * |x' - x| := by
  have hl : 0 < Real.log 2 := Real.log_pos (by norm_num)
  -- reduce to `x ≤ x'`
  have key : ∀ u v : ℝ, u ≤ v → θ * Real.log 2 * (v - u) ≤ 1 →
      |PQ θ a b v - PQ θ a b u| ≤ 3 * Real.log 2 * (v - u) := by
    intro u v huv h2
    have hy : θ * Real.log 2 * u ≤ θ * Real.log 2 * v :=
      mul_le_mul_of_nonneg_left huv (by positivity)
    have hs := Φ_step ha hab hb hy (by nlinarith)
    have hi0 := ind_nonneg a b (θ * Real.log 2 * u)
    have hi1 := ind_le_one a b (θ * Real.log 2 * u)
    unfold PQ
    rw [← mul_sub, abs_mul, abs_of_pos (inv_pos.2 hθ)]
    have e : Φ a b (θ * Real.log 2 * v) - (b - a) * (θ * Real.log 2 * v) -
        (Φ a b (θ * Real.log 2 * u) - (b - a) * (θ * Real.log 2 * u)) =
        (Φ a b (θ * Real.log 2 * v) - Φ a b (θ * Real.log 2 * u) -
          ind a b (θ * Real.log 2 * u) * (θ * Real.log 2 * v - θ * Real.log 2 * u)) +
        (ind a b (θ * Real.log 2 * u) - (b - a)) * (θ * Real.log 2 * (v - u)) := by ring
    rw [e]
    have hd : 0 ≤ θ * Real.log 2 * (v - u) := by nlinarith
    have h3 : |(ind a b (θ * Real.log 2 * u) - (b - a)) * (θ * Real.log 2 * (v - u))| ≤
        2 * (θ * Real.log 2 * (v - u)) := by
      rw [abs_mul, abs_of_nonneg hd]
      have : |ind a b (θ * Real.log 2 * u) - (b - a)| ≤ 2 := by
        rw [abs_le]; constructor <;> linarith
      nlinarith
    have h4 : θ * Real.log 2 * v - θ * Real.log 2 * u = θ * Real.log 2 * (v - u) := by ring
    calc θ⁻¹ * |_ + _| ≤ θ⁻¹ * (θ * Real.log 2 * (v - u) + 2 * (θ * Real.log 2 * (v - u))) := by
          gcongr
          exact (abs_add_le _ _).trans (add_le_add (h4 ▸ hs) h3)
      _ = 3 * Real.log 2 * (v - u) := by field_simp; ring
  rcases le_total x x' with hxx | hxx
  · rw [abs_of_nonneg (show 0 ≤ x' - x by linarith)] at h1 ⊢
    exact key x x' hxx h1
  · rw [abs_of_nonpos (show x' - x ≤ 0 by linarith)] at h1 ⊢
    rw [abs_sub_comm]
    have := key x' x hxx (by linarith)
    linarith

/-- Abel summation: `∑_{n=1}^{N} V(n) (P(n+1) - P(n)) = V(N+1) P(N+1) - V(1) P(1) -
∑_{n=1}^{N} (V(n+1) - V(n)) P(n+1)`. -/
lemma abel_Icc (V P : ℕ → ℝ) (N : ℕ) :
    ∑ n ∈ Icc 1 N, V n * (P (n + 1) - P n) =
      V (N + 1) * P (N + 1) - V 1 * P 1 - ∑ n ∈ Icc 1 N, (V (n + 1) - V n) * P (n + 1) := by
  induction N with
  | zero => simp
  | succ N ih =>
    rw [sum_Icc_succ_top (by omega), sum_Icc_succ_top (by omega), ih]
    ring

/-- Reindexing the jumps of an integer sequence that increases by `0` or `1`. -/
lemma sum_jumps {V : ℕ → ℤ} {n₀ : ℕ} (hmono : Monotone V)
    (hV : ∀ n, n₀ ≤ n → V (n + 1) ≤ V n + 1) (Z : ℤ → ℝ) {N : ℕ} (hN : n₀ ≤ N) :
    ∑ n ∈ Ico n₀ N, ((V (n + 1) - V n : ℤ) : ℝ) * Z (V (n + 1)) =
      ∑ j ∈ range (V N - V n₀).toNat, Z (V n₀ + 1 + j) := by
  induction N, hN using Nat.le_induction with
  | base => simp
  | succ N hN ih =>
    rw [sum_Ico_succ_top hN, ih]
    have h1 : V N ≤ V (N + 1) := hmono (Nat.le_succ N)
    have h2 := hV N hN
    have h3 := hmono hN
    rcases eq_or_lt_of_le h1 with h | h
    · rw [← h]; simp
    · have h4 : V (N + 1) = V N + 1 := by omega
      rw [h4, show (V N + 1 - V n₀).toNat = (V N - V n₀).toNat + 1 by omega, sum_range_succ]
      have h5 : ((V N - V n₀).toNat : ℤ) = V N - V n₀ := Int.toNat_of_nonneg (by omega)
      push_cast
      rw [h5]
      simp only [add_sub_cancel_left, one_mul]
      congr 2
      ring

lemma τ_fract_neg (z : ℝ) : τ (Int.fract (-z)) = τ (Int.fract z) := by
  by_cases h : Int.fract z = 0
  · rw [h, Int.fract_neg_eq_zero.2 h]
  · rw [Int.fract_neg h]; unfold τ; ring

/-- Equidistribution along `f⁻¹`: `(1/M) ∑_{j<M} τ({θ' f⁻¹(y₀ + j) - s}) → 1/6`. -/
lemma tendsto_τ_finv {θ' : ℝ} (hθ' : 0 < θ') {y₀ : ℝ} (hy₀ : 0 ≤ y₀) (s : ℝ) :
    Tendsto (fun M : ℕ => (∑ j ∈ range M, τ (Int.fract (θ' * finv (y₀ + j) - s))) / M) atTop
      (𝓝 (1 / 6)) := by
  have h := tendsto_τ_avg (α := -2 * θ') (γ := 8 * θ' ^ 2) (δ := 4 * θ' ^ 2 * (1 + 2 * y₀))
    (σ := s - 2 * θ' * (y₀ + 1)) (by positivity) (by positivity)
  refine h.congr fun M => ?_
  congr 1
  refine sum_congr rfl fun j _ => ?_
  rw [← τ_fract_neg]
  congr 2
  unfold uS
  rw [finv_eq _ (by positivity)]
  have e : √(8 * θ' ^ 2 * j + 4 * θ' ^ 2 * (1 + 2 * y₀)) = 2 * θ' * √(1 + 2 * (y₀ + j)) := by
    rw [show 8 * θ' ^ 2 * j + 4 * θ' ^ 2 * (1 + 2 * y₀) = (2 * θ') ^ 2 * (1 + 2 * (y₀ + j)) by
      ring, Real.sqrt_mul (by positivity), Real.sqrt_sq (by positivity)]
  rw [e]
  ring

/-- `uF r` increases by at most `1` from `n ≥ 3` on. -/
lemma uF_step (r : ℝ) {n : ℕ} (hn : 3 ≤ n) : uF r (n + 1) ≤ uF r n + 1 := by
  have h1 := Fn_succ_sub_le' (by omega : 1 ≤ n)
  have hn' : (3 : ℝ) ≤ n := by exact_mod_cast hn
  have : (3 : ℝ) / n ≤ 1 := by rw [div_le_one (by linarith)]; exact hn'
  unfold uF
  rw [← Int.floor_add_one]
  exact Int.floor_mono (by linarith)

lemma uF_step_le (r : ℝ) {n : ℕ} (hn : 1 ≤ n) : ((uF r (n + 1) - uF r n : ℤ) : ℝ) ≤ 4 := by
  have h1 := Fn_succ_sub_le' hn
  have hn' : (1 : ℝ) ≤ n := by exact_mod_cast hn
  have : (3 : ℝ) / n ≤ 3 := by rw [div_le_iff₀ (by linarith)]; linarith
  have h2 : (uF r (n + 1) : ℝ) ≤ Fn (n + 1) - r := Int.floor_le _
  have h3 : Fn n - r - 1 < (uF r n : ℝ) := by
    show Fn n - r - 1 < ((⌊Fn n - r⌋ : ℤ) : ℝ)
    have := Int.lt_floor_add_one (Fn n - r); linarith
  push_cast
  linarith

/-- The jump sums `J_r(N) = ∑_{n ≤ N} (V_r(n+1) - V_r(n)) P(n+1)`, `V_r(n) = ⌊F_n - r⌋`, are
`κ M_r(N) + o(log N)`, where `M_r(N)` is the number of jumps after `n = 3`. -/
lemma jump_sum (hθ : 0 < θ) (ha : 0 ≤ a) (hab : a ≤ b) (hb : b ≤ 1) (r : ℝ) :
    LogSmall fun N => ∑ n ∈ Icc 1 N, ((uF r (n + 1) - uF r n : ℤ) : ℝ) * PQ θ a b (xL (n + 1)) -
      (-(θ⁻¹ * ((b - a) * (a + b + 1) / 2))) * (uF r (N + 1) - uF r 3 : ℤ).toNat := by
  classical
  set θ' := θ * Real.log 2 with hθ'
  have hl : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hθ'0 : 0 < θ' := by positivity
  set V := uF r with hVdef
  set Z : ℤ → ℝ := fun m => PQ θ a b (finv ((m : ℝ) + r)) with hZ
  set κ := -(θ⁻¹ * ((b - a) * (a + b + 1) / 2)) with hκ
  have hΔ0 : ∀ n, (0 : ℝ) ≤ ((V (n + 1) - V n : ℤ) : ℝ) := fun n => by
    have := uF_mono r (Nat.le_succ n)
    exact_mod_cast sub_nonneg.2 this
  -- `n₁` beyond which the Lipschitz estimate applies
  obtain ⟨n₁', hn₁'⟩ := exists_nat_gt (2 * θ')
  set n₁ := n₁' + 3
  have hn₁ : (2 * θ' : ℝ) ≤ n₁ := by simp only [n₁]; push_cast; linarith
  -- error terms
  set e : ℕ → ℝ := fun n => ((V (n + 1) - V n : ℤ) : ℝ) * (PQ θ a b (xL (n + 1)) - Z (V (n + 1)))
  have he : LogSmall fun N => ∑ n ∈ Icc 1 N, e n := by
    have hs := logSmall_sparse (s := fun n => |e n|) (P := fun n => n < n₁ ∨ V (n + 1) ≠ V n)
      (K := 16 * n₁ / θ + 6) (C := n₁ + 4) (by positivity)
      (fun n => abs_nonneg _) ?_ ?_ ?_
    · exact hs.of_abs_le (Eventually.of_forall fun N => abs_sum_le_sum_abs _ _)
    · intro n hn
      simp only [not_or, not_lt, ne_eq, not_not] at hn
      simp only [e, hn.2, sub_self, Int.cast_zero, zero_mul, abs_zero]
    · intro n hn
      have hn' : (1 : ℝ) ≤ n := by exact_mod_cast hn
      by_cases hsmall : n < n₁
      · -- crude bound
        have h1 := uF_step_le r hn
        have h2 := abs_PQ_le hθ ha hab hb (xL (n + 1))
        have h3 := abs_PQ_le hθ ha hab hb (finv ((V (n + 1) : ℝ) + r))
        have h4 : |e n| ≤ 16 / θ := by
          simp only [e, Z]
          rw [abs_mul, abs_of_nonneg (hΔ0 n)]
          have : |PQ θ a b (xL (n + 1)) - PQ θ a b (finv ((V (n + 1) : ℝ) + r))| ≤ 4 / θ := by
            calc _ ≤ |PQ θ a b (xL (n + 1))| + |PQ θ a b (finv ((V (n + 1) : ℝ) + r))| :=
                  abs_sub _ _
              _ ≤ 2 / θ + 2 / θ := add_le_add h2 h3
              _ = 4 / θ := by ring
          calc _ ≤ 4 * (4 / θ) := mul_le_mul h1 this (abs_nonneg _) (by norm_num)
            _ = 16 / θ := by ring
        have hle : (n : ℝ) ≤ n₁ := by exact_mod_cast hsmall.le
        have : 16 / θ ≤ (16 * n₁ / θ + 6) / n := by
          rw [le_div_iff₀ (by linarith)]
          have : 16 / θ * n ≤ 16 * n₁ / θ := by
            rw [div_mul_eq_mul_div]; gcongr
          linarith
        linarith
      · push Not at hsmall
        have hn3 : 3 ≤ n := by simp only [n₁] at hsmall; omega
        have hstep := uF_step r hn3
        have hmono : uF r n ≤ uF r (n + 1) := uF_mono r (Nat.le_succ n)
        rcases eq_or_lt_of_le hmono with heq | hlt
        · have : e n = 0 := by simp only [e, V]; rw [← heq, sub_self, Int.cast_zero, zero_mul]
          rw [this, abs_zero]
          positivity
        · have hjump : V (n + 1) = V n + 1 := by simp only [V]; omega
          -- `f⁻¹(V(n+1) + r)` lies in `(x_n, x_{n+1}]`
          have hlo : Fn n < (V (n + 1) : ℝ) + r := by
            rw [hjump]; push_cast
            have := Int.lt_floor_add_one (Fn n - r)
            simp only [V, uF]; linarith
          have hhi : (V (n + 1) : ℝ) + r ≤ Fn (n + 1) := by
            have := Int.floor_le (Fn (n + 1) - r)
            simp only [V, uF]; linarith
          have hj := finv_jump hlo hhi
          have hx := xL_succ_sub hn
          have hd : |xL (n + 1) - finv ((V (n + 1) : ℝ) + r)| ≤ 2 / n := hj.trans hx
          have hlip := PQ_lip hθ ha hab hb (x := finv ((V (n + 1) : ℝ) + r)) (x' := xL (n + 1))
            (by
              rw [← hθ']
              calc θ' * |xL (n + 1) - finv ((V (n + 1) : ℝ) + r)| ≤ θ' * (2 / n) := by gcongr
                _ ≤ 1 := by
                  rw [mul_div_assoc', div_le_one (by linarith)]
                  have : (n₁ : ℝ) ≤ n := by exact_mod_cast hsmall
                  linarith)
          have e1 : e n = PQ θ a b (xL (n + 1)) - PQ θ a b (finv ((V (n + 1) : ℝ) + r)) := by
            simp only [e, Z]
            rw [hjump, show V n + 1 - V n = 1 by ring, Int.cast_one, one_mul]
          rw [e1]
          have hl2 : Real.log 2 < 1 := by
            have := Real.log_two_lt_d9; linarith
          calc _ ≤ 3 * Real.log 2 * |xL (n + 1) - finv ((V (n + 1) : ℝ) + r)| := hlip
            _ ≤ 3 * 1 * (2 / n) := by gcongr
            _ ≤ (16 * n₁ / θ + 6) / n := by
                rw [show 3 * 1 * (2 / (n : ℝ)) = 6 / n by ring]
                apply div_le_div_of_nonneg_right _ (by linarith)
                have : 0 ≤ 16 * (n₁ : ℝ) / θ := by positivity
                linarith
    · intro N
      have hsub : (Icc 1 N).filter (fun n => n < n₁ ∨ V (n + 1) ≠ V n) ⊆
          range n₁ ∪ ((Icc 1 N).filter fun n => V (n + 1) ≠ V n) := by
        intro n hn
        obtain ⟨hn1, hP⟩ := mem_filter.1 hn
        rcases hP with hlt | hV
        · exact mem_union_left _ (mem_range.2 hlt)
        · exact mem_union_right _ (mem_filter.2 ⟨hn1, hV⟩)
      have h1 := (card_le_card hsub).trans (card_union_le _ _)
      rw [card_range] at h1
      have h2 : ((Icc 1 N).filter fun n => V (n + 1) ≠ V n).card = changes V 1 (N + 1) := by
        unfold changes
        rw [card_filter, Finset.Ico_add_one_right_eq_Icc]
        exact sum_congr rfl fun n _ => by split_ifs <;> simp_all
      have hl0 := Real.log_natCast_nonneg N
      rcases Nat.eq_zero_or_pos N with h0 | h0
      · subst h0; simp; positivity
      have h3 := uF_changes r h0
      have h1' : (((Icc 1 N).filter (fun n => n < n₁ ∨ V (n + 1) ≠ V n)).card : ℝ) ≤
          n₁ + changes V 1 (N + 1) := by rw [← h2]; exact_mod_cast h1
      nlinarith
  -- the main term, reindexed by the jumps
  set y₀ : ℝ := ((V 3 + 1 : ℤ) : ℝ) + r
  have hy₀ : 0 ≤ y₀ := by
    simp only [y₀]; push_cast
    have := Int.lt_floor_add_one (Fn 3 - r)
    have := Fn_nonneg 3
    simp only [V, uF]; linarith
  set Mf : ℕ → ℕ := fun N => (V (N + 1) - V 3).toNat
  have hMf : ∀ N, (Mf N : ℝ) ≤ 3 * (Real.log N + 1) + 4 := by
    intro N
    rcases Nat.lt_or_ge N 2 with hN | hN
    · have : V (N + 1) ≤ V 3 := uF_mono r (by omega)
      have : Mf N = 0 := by simp only [Mf]; omega
      rw [this]; have := Real.log_natCast_nonneg N; push_cast; linarith
    · have h1 : (V (N + 1) : ℝ) ≤ Fn (N + 1) - r := Int.floor_le _
      have h2 : Fn 3 - r - 1 < (V 3 : ℝ) := by
        show Fn 3 - r - 1 < ((⌊Fn 3 - r⌋ : ℤ) : ℝ)
        have := Int.lt_floor_add_one (Fn 3 - r); linarith
      have h3 := Fn_succ_le (by omega : 1 ≤ N)
      have h4 := Fn_nonneg 3
      have h5 : V 3 ≤ V (N + 1) := uF_mono r (by omega)
      have h6 : ((Mf N : ℕ) : ℤ) = V (N + 1) - V 3 := Int.toNat_of_nonneg (by omega)
      have h7 : ((Mf N : ℕ) : ℝ) = (V (N + 1) : ℝ) - V 3 := by exact_mod_cast h6
      rw [h7]; linarith
  have hZsum : ∀ M : ℕ, ∑ j ∈ range M, Z (V 3 + 1 + j) = κ * M + (2 * θ)⁻¹ *
      (∑ j ∈ range M, τ (Int.fract (θ' * finv (y₀ + j) - a)) -
        ∑ j ∈ range M, τ (Int.fract (θ' * finv (y₀ + j) - b))) := by
    intro M
    rw [← sum_sub_distrib, mul_sum]
    rw [show κ * M = ∑ _j ∈ range M, κ by simp; ring, ← sum_add_distrib]
    refine sum_congr rfl fun j _ => ?_
    simp only [Z, PQ, κ, y₀]
    rw [Φ_eq]
    push_cast
    rw [← hθ']
    field_simp
    ring_nf
  have hA := logSmall_of_avg (tendsto_τ_finv hθ'0 hy₀ a) (Mf := Mf) (C := 7)
    (by norm_num) (fun N => by have := hMf N; have := Real.log_natCast_nonneg N; linarith)
  have hB := logSmall_of_avg (tendsto_τ_finv hθ'0 hy₀ b) (Mf := Mf) (C := 7)
    (by norm_num) (fun N => by have := hMf N; have := Real.log_natCast_nonneg N; linarith)
  have hmain : LogSmall fun N => ∑ j ∈ range (Mf N), Z (V 3 + 1 + j) - κ * Mf N := by
    have := (hA.sub hB).const_mul (2 * θ)⁻¹
    refine this.congr' (Eventually.of_forall fun N => ?_)
    rw [hZsum]; ring
  -- assemble
  have hsplit : ∀ N, 2 ≤ N → ∑ n ∈ Icc 1 N, ((V (n + 1) - V n : ℤ) : ℝ) * PQ θ a b (xL (n + 1)) =
      (∑ n ∈ Icc 1 2, ((V (n + 1) - V n : ℤ) : ℝ) * Z (V (n + 1))) +
      ∑ j ∈ range (Mf N), Z (V 3 + 1 + j) + ∑ n ∈ Icc 1 N, e n := by
    intro N hN
    have h1 : ∑ n ∈ Icc 1 N, ((V (n + 1) - V n : ℤ) : ℝ) * PQ θ a b (xL (n + 1)) =
        ∑ n ∈ Icc 1 N, ((V (n + 1) - V n : ℤ) : ℝ) * Z (V (n + 1)) + ∑ n ∈ Icc 1 N, e n := by
      rw [← sum_add_distrib]
      exact sum_congr rfl fun n _ => by simp only [e]; ring
    rw [h1]
    congr 1
    rw [← Finset.Ico_add_one_right_eq_Icc, ← Finset.Ico_add_one_right_eq_Icc,
      ← sum_Ico_consecutive _ (by norm_num : 1 ≤ 2 + 1) (by omega : 2 + 1 ≤ N + 1)]
    congr 1
    exact sum_jumps (uF_mono r) (fun n hn => uF_step r hn) Z (by omega)
  have := (hmain.add he).add (logSmall_const (∑ n ∈ Icc 1 2, ((V (n + 1) - V n : ℤ) : ℝ) *
    Z (V (n + 1))))
  refine this.congr' ?_
  filter_upwards [eventually_ge_atTop 2] with N hN
  rw [hsplit N hN]
  ring

end Phase6

/-! ## Theorem \ref{IA:thm:324} -/

section Thm324

variable {θ a b c : ℝ}

/-- `∑_{n ≤ N} 1[{F_n} ∈ [0, c)] 1[{θ log n} ∈ [a, b)] / n = c (b - a) log N + o(log N)`. -/
lemma logSmall_joint (hθ : 0 < θ) (ha : 0 ≤ a) (hab : a ≤ b) (hb : b ≤ 1) (hc0 : 0 ≤ c)
    (hc1 : c ≤ 1) :
    LogSmall fun N => ∑ n ∈ Icc 1 N, indF c n * gθ θ a b n / n - c * (b - a) * Real.log N := by
  set P : ℕ → ℝ := fun n => PQ θ a b (xL n)
  have hP : ∀ n, |P n| ≤ 2 / θ := fun n => abs_PQ_le hθ ha hab hb _
  have hgd : ∀ n : ℕ, gθ θ a b n / n = (b - a) * (Real.log (n + 1) - Real.log n) +
      (P (n + 1) - P n) + dθ θ a b n := by
    intro n
    have h1 := Hθ_eq θ a b hθ n
    have h2 := Hθ_eq θ a b hθ (n + 1)
    push_cast at h2
    unfold dθ
    simp only [P]
    rw [h1, h2]; ring
  have hind : ∀ n, indF c n = ((uF 0 n : ℝ) - uF c n) := by
    intro n
    unfold indF uF
    rw [ind_eq_floor le_rfl hc0 hc1]
    push_cast; ring
  -- (i) the linear part
  have h1 := (logSmall_T0 hc0 hc1).const_mul (b - a)
  -- (ii) the error `d`
  have h2 : LogSmall fun N => ∑ n ∈ Icc 1 N, indF c n * dθ θ a b n := by
    refine (logSmall_sum_abs_dθ hθ ha hab hb).of_abs_le (Eventually.of_forall fun N => ?_)
    refine (abs_sum_le_sum_abs _ _).trans (sum_le_sum fun n _ => ?_)
    rw [abs_mul]
    have := ind_nonneg 0 c (Fn n); have := ind_le_one 0 c (Fn n)
    rw [abs_of_nonneg (by unfold indF; assumption)]
    calc indF c n * |dθ θ a b n| ≤ 1 * |dθ θ a b n| := by
          gcongr; unfold indF; assumption
      _ = |dθ θ a b n| := one_mul _
  -- (iii) the bounded part, by Abel summation
  have hJ0 := jump_sum hθ ha hab hb 0
  have hJc := jump_sum hθ ha hab hb c
  set κ := -(θ⁻¹ * ((b - a) * (a + b + 1) / 2))
  have hM : ∀ᶠ N : ℕ in atTop, |κ * ((uF 0 (N + 1) - uF 0 3 : ℤ).toNat : ℝ) -
      κ * ((uF c (N + 1) - uF c 3 : ℤ).toNat : ℝ)| ≤ |κ| * 2 := by
    filter_upwards [eventually_ge_atTop 2] with N hN
    have e0 : (((uF 0 (N + 1) - uF 0 3 : ℤ).toNat : ℕ) : ℤ) = uF 0 (N + 1) - uF 0 3 :=
      Int.toNat_of_nonneg (by have := uF_mono 0 (by omega : 3 ≤ N + 1); omega)
    have ec : (((uF c (N + 1) - uF c 3 : ℤ).toNat : ℕ) : ℤ) = uF c (N + 1) - uF c 3 :=
      Int.toNat_of_nonneg (by have := uF_mono c (by omega : 3 ≤ N + 1); omega)
    have e0' : (((uF 0 (N + 1) - uF 0 3 : ℤ).toNat : ℕ) : ℝ) = (uF 0 (N + 1) : ℝ) - uF 0 3 := by
      exact_mod_cast e0
    have ec' : (((uF c (N + 1) - uF c 3 : ℤ).toNat : ℕ) : ℝ) = (uF c (N + 1) : ℝ) - uF c 3 := by
      exact_mod_cast ec
    rw [← mul_sub, abs_mul, e0', ec']
    gcongr
    have i1 := hind (N + 1); have i2 := hind 3
    have j1 := ind_nonneg 0 c (Fn (N + 1)); have j2 := ind_le_one 0 c (Fn (N + 1))
    have j3 := ind_nonneg 0 c (Fn 3); have j4 := ind_le_one 0 c (Fn 3)
    unfold indF at i1 i2
    rw [abs_le]; constructor <;> linarith
  have hbd : ∀ N : ℕ, |indF c (N + 1) * P (N + 1) - indF c 1 * P 1| ≤ 4 / θ := by
    intro N
    have hb1 : ∀ n, |indF c n * P n| ≤ 2 / θ := by
      intro n
      rw [abs_mul]
      have j1 := ind_nonneg 0 c (Fn n); have j2 := ind_le_one 0 c (Fn n)
      have : |indF c n| ≤ 1 := by unfold indF; rw [abs_of_nonneg j1]; exact j2
      calc |indF c n| * |P n| ≤ 1 * (2 / θ) := mul_le_mul this (hP n) (abs_nonneg _) (by norm_num)
        _ = 2 / θ := one_mul _
    calc _ ≤ |indF c (N + 1) * P (N + 1)| + |indF c 1 * P 1| := abs_sub _ _
      _ ≤ 2 / θ + 2 / θ := add_le_add (hb1 _) (hb1 _)
      _ = 4 / θ := by ring
  have h3 : LogSmall fun N => ∑ n ∈ Icc 1 N, indF c n * (P (n + 1) - P n) := by
    have := ((logSmall_of_bdd (Eventually.of_forall hbd)).sub (hJ0.sub hJc)).sub
      (logSmall_of_bdd hM)
    refine this.congr' (Eventually.of_forall fun N => ?_)
    have a0 := abel_Icc (fun n => (uF 0 n : ℝ)) P N
    have ac := abel_Icc (fun n => (uF c n : ℝ)) P N
    have e : ∑ n ∈ Icc 1 N, indF c n * (P (n + 1) - P n) =
        ∑ n ∈ Icc 1 N, (uF 0 n : ℝ) * (P (n + 1) - P n) -
        ∑ n ∈ Icc 1 N, (uF c n : ℝ) * (P (n + 1) - P n) := by
      rw [← sum_sub_distrib]; exact sum_congr rfl fun n _ => by rw [hind]; ring
    rw [e, a0, ac, hind (N + 1), hind 1]
    simp only [P]
    push_cast
    ring
  have := (h1.add h3).add h2
  refine this.congr' (Eventually.of_forall fun N => ?_)
  have e : ∑ n ∈ Icc 1 N, indF c n * gθ θ a b n / n =
      (b - a) * ∑ n ∈ Icc 1 N, indF c n * (Real.log (n + 1) - Real.log n) +
      ∑ n ∈ Icc 1 N, indF c n * (P (n + 1) - P n) + ∑ n ∈ Icc 1 N, indF c n * dθ θ a b n := by
    rw [mul_sum, ← sum_add_distrib, ← sum_add_distrib]
    exact sum_congr rfl fun n _ => by rw [mul_div_assoc, hgd n]; ring
  rw [e]
  ring

lemma A324_indicator (η θ a b : ℝ) {n : ℕ} (hn : 1 ≤ n) :
    (A324 η).indicator (fun n : ℕ => gθ θ a b n / n) n = indF (1 / 2 - η) n * gθ θ a b n / n := by
  classical
  unfold indF ind Fn xL
  by_cases h : Int.fract (f (Real.logb 2 n)) ∈ Set.Ico 0 (1 / 2 - η)
  · rw [Set.indicator_of_mem (show n ∈ A324 η from ⟨hn, h⟩), if_pos h]; ring
  · rw [Set.indicator_of_notMem (fun h' => h h'.2), if_neg h]; ring

lemma A324_half {η : ℝ} (hη : 0 < η) (hη' : η < 1 / 2) (hθ : 0 < θ) (ha : 0 ≤ a) (hab : a ≤ b)
    (hb : b ≤ 1) :
    HasLogDensity {n ∈ A324 η | Int.fract (θ * Real.log n) ∈ Set.Ico a b}
      ((1 / 2 - η) * (b - a)) := by
  have h := tendsto_of_logSmall (logSmall_joint (c := 1 / 2 - η) hθ ha hab hb (by linarith)
    (by linarith))
  unfold HasLogDensity
  simp only [indicator_phase]
  refine h.congr fun N => ?_
  congr 1
  exact sum_congr rfl fun n hn => (A324_indicator η θ a b (mem_Icc.1 hn).1).symm

/-- Paper, Theorem \ref{IA:thm:324}, first assertion: `d_log(A) = 1/2 - η`. -/
theorem A324_logDensity {η : ℝ} (hη : 0 < η) (hη' : η < 1 / 2) :
    HasLogDensity (A324 η) (1 / 2 - η) := by
  have h := A324_half (θ := 1) (a := 0) (b := 1) hη hη' one_pos le_rfl zero_le_one le_rfl
  have e : {n ∈ A324 η | Int.fract (1 * Real.log n) ∈ Set.Ico (0 : ℝ) 1} = A324 η := by
    ext n
    simp only [Set.mem_ofPred_eq, Set.mem_Ico, Int.fract_nonneg, Int.fract_lt_one, and_self,
      and_true]
  rw [e] at h
  simpa using h

/-- Paper, Theorem \ref{IA:thm:324}, second assertion: `A` satisfies `(21)`. -/
theorem A324_eq21 {η : ℝ} (hη : 0 < η) (hη' : η < 1 / 2) (hθ : 0 < θ) (ha : 0 ≤ a) (hab : a < b)
    (hb : b ≤ 1) :
    HasLogDensity {n ∈ A324 η | Int.fract (θ * Real.log n) ∈ Set.Ioo a b}
      ((1 / 2 - η) * (b - a)) :=
  eq21_open_of_half (by linarith) (fun a b ha hab hb => A324_half hη hη' hθ ha hab hb) ha hab hb

/-- Paper, Theorem \ref{IA:thm:324}: for `0 < η < 1/2`, `f(x) = x/2 + √x` and
`A = {n ∈ ℕ : {f(log₂ n)} ∈ [0, 1/2 - η)}`, the set `A` has logarithmic density `1/2 - η`,
satisfies `(21)`, and contains no `B + B + t` with `t ∈ ℤ` and `B ⊆ ℕ` infinite. -/
theorem thm324 {η : ℝ} (hη : 0 < η) (hη' : η < 1 / 2) :
    HasLogDensity (A324 η) (1 / 2 - η) ∧
    (∀ θ : ℝ, 0 < θ → ∀ a b : ℝ, 0 ≤ a → a < b → b ≤ 1 →
      HasLogDensity {n ∈ A324 η | Int.fract (θ * Real.log n) ∈ Set.Ioo a b}
        ((1 / 2 - η) * (b - a))) ∧
    ∀ t : ℤ, ∀ B : Set ℕ, B.Infinite → ¬ SumsetIn B t (A324 η) :=
  ⟨A324_logDensity hη hη', fun _ hθ _ _ ha hab hb => A324_eq21 hη hη' hθ ha hab hb,
    fun t _ hB => A324_no_BBt hη hη' t hB⟩

/-- The negative answer to Question 3.24, witnessed by the set of Theorem \ref{IA:thm:324}
(with `η = 1/4`). -/
theorem not_question324' : ¬ Question324 := by
  intro hQ
  have hη : (0 : ℝ) < 1 / 4 := by norm_num
  have hη' : (1 / 4 : ℝ) < 1 / 2 := by norm_num
  have h0 : 0 ∉ A324 (1 / 4) := fun h => (lt_irrefl 0) h.1
  obtain ⟨t, B, hB, -, hBA⟩ := hQ (A324 (1 / 4)) h0 (1 / 2 - 1 / 4) (by norm_num)
    (A324_logDensity hη hη') (fun θ hθ a b ha hab hb => A324_eq21 hη hη' hθ ha hab hb)
  exact A324_no_BBt hη hη' t hB fun b hb b' hb' => ⟨b + b' + t, hBA b hb b' hb', by push_cast; ring⟩

end Thm324

/-! ## The natural density of `A_KR` -/

section NatDensity

/-- Criterion: `u N / N → 0` if for every `ε > 0`, eventually `|u N| ≤ K + ε N`. -/
lemma natSmall_of_forall {u : ℕ → ℝ}
    (h : ∀ ε > 0, ∃ K : ℝ, ∀ᶠ N in atTop, |u N| ≤ K + ε * N) :
    Tendsto (fun N => u N / N) atTop (𝓝 0) := by
  rw [Metric.tendsto_atTop]
  intro ε hε
  obtain ⟨K, hK⟩ := h (ε / 2) (by positivity)
  obtain ⟨N1, hN1⟩ := eventually_atTop.1 hK
  obtain ⟨N2, hN2⟩ := exists_nat_gt (2 * |K| / ε)
  refine ⟨max (max N1 N2) 1, fun N hN => ?_⟩
  have h1 := hN1 N (le_trans (le_trans (le_max_left _ _) (le_max_left _ _)) hN)
  have hN2' : (N2 : ℝ) ≤ N := by
    exact_mod_cast le_trans (le_trans (le_max_right _ _) (le_max_left _ _)) hN
  have hNpos : (0 : ℝ) < N := by
    have : 1 ≤ N := le_trans (le_max_right _ _) hN
    exact_mod_cast this
  rw [Real.dist_eq, sub_zero, abs_div, abs_of_pos hNpos, div_lt_iff₀ hNpos]
  have : 2 * |K| < ε * N := by
    rw [div_lt_iff₀ hε] at hN2; nlinarith
  have := le_abs_self K
  nlinarith

lemma card_W_le (N : ℕ) {k₀ : ℕ} (hk₀ : 1 ≤ k₀) :
    (∑ n ∈ Icc 1 N, W.indicator (fun _ : ℕ => (1 : ℝ)) n) ≤
      4 ^ k₀ + 8 / (3 * k₀) * N + (Real.log N + 1) := by
  classical
  rcases Nat.eq_zero_or_pos N with hN0 | hN0
  · subst hN0; simp; positivity
  set K := Nat.log 4 N
  -- `1_W(n) ≤ ∑_{k ≤ K} 1_{W_k}(n)`
  have hterm : ∀ n ∈ Icc 1 N, W.indicator (fun _ : ℕ => (1 : ℝ)) n ≤
      ∑ k ∈ Icc 1 K, (Wk k).indicator (fun _ : ℕ => (1 : ℝ)) n := by
    intro n hn
    by_cases h : n ∈ W
    · obtain ⟨k, hk, hkn⟩ := h
      rw [Set.indicator_of_mem (show n ∈ W from ⟨k, hk, hkn⟩)]
      have hkK : k ∈ Icc 1 K := by
        refine mem_Icc.2 ⟨hk, ?_⟩
        have h1 : (4 : ℝ) ^ k ≤ n := by
          have : 1 / (k : ℝ) ≤ 1 := by
            rw [div_le_one (by exact_mod_cast hk)]; exact_mod_cast hk
          nlinarith [hkn.1, (by positivity : (0 : ℝ) ≤ 4 ^ k)]
        have h2 : 4 ^ k ≤ N := by
          have : 4 ^ k ≤ n := by exact_mod_cast h1
          exact this.trans (mem_Icc.1 hn).2
        exact Nat.le_log_of_pow_le (by norm_num) h2
      have := single_le_sum (f := fun k => (Wk k).indicator (fun _ : ℕ => (1 : ℝ)) n)
        (fun k _ => Set.indicator_nonneg (fun _ _ => zero_le_one) n) hkK
      simpa [Set.indicator_of_mem hkn] using this
    · rw [Set.indicator_of_notMem h]
      exact sum_nonneg fun k _ => Set.indicator_nonneg (fun _ _ => zero_le_one) n
  have h1 := sum_le_sum hterm
  rw [sum_comm] at h1
  -- each `W_k` has at most `(2/k) 4^k + 1` elements
  have hWk : ∀ k ∈ Icc 1 K, ∑ n ∈ Icc 1 N, (Wk k).indicator (fun _ : ℕ => (1 : ℝ)) n ≤
      2 / k * 4 ^ k + 1 := by
    intro k hk
    have hk1 : (1 : ℝ) ≤ k := by exact_mod_cast (mem_Icc.1 hk).1
    have hx : (0 : ℝ) ≤ (2 - 1 / (k : ℝ)) * 4 ^ k := by
      have : 1 / (k : ℝ) ≤ 1 := by rw [div_le_one (by linarith)]; exact hk1
      nlinarith [(by positivity : (0 : ℝ) ≤ 4 ^ k)]
    have hc := card_Ico_real_le hx (y := (2 + 1 / (k : ℝ)) * 4 ^ k)
      (by have : 0 ≤ 1 / (k : ℝ) := by positivity
          nlinarith [(by positivity : (0 : ℝ) ≤ 4 ^ k)]) (Icc 1 N)
    have e : ∑ n ∈ Icc 1 N, (Wk k).indicator (fun _ : ℕ => (1 : ℝ)) n =
        (((Icc 1 N).filter fun n : ℕ => (2 - 1 / (k : ℝ)) * 4 ^ k ≤ n ∧
          (n : ℝ) < (2 + 1 / (k : ℝ)) * 4 ^ k).card : ℝ) := by
      rw [card_filter]; push_cast
      exact sum_congr rfl fun n _ => by
        unfold Set.indicator Wk; simp only [Set.mem_ofPred_eq]
    rw [e]
    have : (2 + 1 / (k : ℝ)) * 4 ^ k - (2 - 1 / (k : ℝ)) * 4 ^ k + 1 = 2 / k * 4 ^ k + 1 := by
      ring
    linarith
  have h2 := sum_le_sum hWk
  rw [sum_add_distrib, sum_const, nsmul_eq_mul, mul_one, Nat.card_Icc, Nat.add_sub_cancel] at h2
  -- `∑_{k ≤ K} (2/k) 4^k ≤ 4^{k₀} + (8/(3k₀)) 4^K`
  have h3 : ∑ k ∈ Icc 1 K, 2 / (k : ℝ) * 4 ^ k ≤ 4 ^ k₀ + 8 / (3 * k₀) * 4 ^ K := by
    have hterm2 : ∀ k ∈ Icc 1 K, 2 / (k : ℝ) * 4 ^ k ≤
        (if k < k₀ then 2 * 4 ^ k else 0) + 2 / k₀ * 4 ^ k := by
      intro k hk
      have hk1 : (1 : ℝ) ≤ k := by exact_mod_cast (mem_Icc.1 hk).1
      split_ifs with hkk
      · have : 2 / (k : ℝ) ≤ 2 := by rw [div_le_iff₀ (by linarith)]; linarith
        have : 0 ≤ 2 / (k₀ : ℝ) * 4 ^ k := by positivity
        nlinarith [(by positivity : (0 : ℝ) ≤ 4 ^ k)]
      · rw [zero_add]
        gcongr
        exact_mod_cast not_lt.1 hkk
    refine (sum_le_sum hterm2).trans ?_
    rw [sum_add_distrib, ← mul_sum]
    have hg : ∀ m : ℕ, ∑ k ∈ range m, (4 : ℝ) ^ k ≤ 4 ^ m / 3 := by
      intro m
      rw [geom_sum_eq (by norm_num)]
      have : (0 : ℝ) < 4 ^ m := by positivity
      rw [div_le_div_iff₀ (by norm_num) (by norm_num)]
      linarith
    have ha : ∑ k ∈ Icc 1 K, (if k < k₀ then 2 * (4 : ℝ) ^ k else 0) ≤ 4 ^ k₀ := by
      calc _ ≤ ∑ k ∈ range k₀, 2 * (4 : ℝ) ^ k := by
            rw [sum_ite, sum_const_zero, add_zero]
            refine sum_le_sum_of_subset_of_nonneg (fun k hk => mem_range.2 (mem_filter.1 hk).2)
              fun _ _ _ => by positivity
        _ ≤ 2 * (4 ^ k₀ / 3) := by rw [← mul_sum]; gcongr; exact hg k₀
        _ ≤ 4 ^ k₀ := by have : (0 : ℝ) ≤ 4 ^ k₀ := by positivity
                         linarith
    have hb : ∑ k ∈ Icc 1 K, (4 : ℝ) ^ k ≤ 4 ^ (K + 1) / 3 := by
      refine le_trans (sum_le_sum_of_subset_of_nonneg (fun k hk => mem_range.2
        (by have := (mem_Icc.1 hk).2; omega)) fun _ _ _ => by positivity) (hg (K + 1))
    have hk0 : (0 : ℝ) < k₀ := by exact_mod_cast hk₀
    calc _ ≤ (4 : ℝ) ^ k₀ + 2 / k₀ * (4 ^ (K + 1) / 3) := by gcongr
      _ = 4 ^ k₀ + 8 / (3 * k₀) * 4 ^ K := by rw [pow_succ]; field_simp; ring
  have h4 : (4 : ℝ) ^ K ≤ N := by exact_mod_cast Nat.pow_log_le_self 4 (by omega)
  have h5 : (K : ℝ) ≤ Real.log N := by
    have h6 : (K : ℝ) * Real.log 4 ≤ Real.log N := by
      have := Real.log_le_log (by positivity) h4
      simpa [Real.log_pow] using this
    have h7 : (1 : ℝ) ≤ Real.log 4 := by
      have := Real.log_two_gt_d9
      have e : Real.log 4 = 2 * Real.log 2 := by
        rw [show (4 : ℝ) = 2 ^ 2 by norm_num, Real.log_pow]; push_cast; ring
      linarith
    have : (0 : ℝ) ≤ K := K.cast_nonneg
    nlinarith
  have h8 : 8 / (3 * (k₀ : ℝ)) * 4 ^ K ≤ 8 / (3 * k₀) * N := by gcongr
  calc _ ≤ _ := h1
    _ ≤ _ := h2
    _ ≤ 4 ^ k₀ + 8 / (3 * k₀) * N + (Real.log N + 1) := by linarith

/-- Paper, Proposition \ref{IA:prop:KR}, first assertion (Kousek–Radić, Proposition 4.2):
`A_KR` has natural density `1/2`. -/
theorem AKR_natDensity : HasNatDensity AKR (1 / 2) := by
  classical
  set h : ℕ → ℝ := fun n => (-1 : ℝ) ^ Nat.log 2 n
  -- `1_{A_KR} = 1_Q - e` with `0 ≤ e ≤ 1_W`
  have hE : Tendsto (fun N : ℕ => (∑ n ∈ Icc 1 N, (Qset.indicator (fun _ => (1 : ℝ)) n -
      AKR.indicator (fun _ => (1 : ℝ)) n)) / N) atTop (𝓝 0) := by
    apply natSmall_of_forall
    intro ε hε
    obtain ⟨k₀, hk₀⟩ := exists_nat_gt (16 / (3 * ε))
    have hk₀1 : 1 ≤ k₀ := by
      have : (0 : ℝ) < k₀ := lt_of_le_of_lt (by positivity) hk₀
      exact_mod_cast this
    refine ⟨4 ^ k₀ + 1 + 1, ?_⟩
    have hlogN : ∀ᶠ N : ℕ in atTop, Real.log N + 1 ≤ ε / 2 * N + 1 := by
      have := (Real.isLittleO_log_id_atTop.comp_tendsto tendsto_natCast_atTop_atTop)
      have h2 := this.def (c := ε / 2) (by positivity)
      filter_upwards [h2, eventually_ge_atTop 1] with N hN hN1
      simp only [Function.comp, id, Real.norm_eq_abs] at hN
      have := Real.log_natCast_nonneg N
      rw [abs_of_nonneg this, abs_of_nonneg (N.cast_nonneg)] at hN
      linarith
    filter_upwards [hlogN] with N hN
    have h0 : ∀ n,
        0 ≤ Qset.indicator (fun _ => (1 : ℝ)) n - AKR.indicator (fun _ => (1 : ℝ)) n := by
      intro n
      by_cases hn : n ∈ AKR
      · rw [Set.indicator_of_mem hn, Set.indicator_of_mem (AKR_subset_Q hn), sub_self]
      · rw [Set.indicator_of_notMem hn, sub_zero]
        exact Set.indicator_nonneg (fun _ _ => zero_le_one) n
    have hle : ∀ n, Qset.indicator (fun _ => (1 : ℝ)) n - AKR.indicator (fun _ => (1 : ℝ)) n ≤
        W.indicator (fun _ => (1 : ℝ)) n := by
      intro n
      by_cases hn : n ∈ AKR
      · rw [Set.indicator_of_mem hn, Set.indicator_of_mem (AKR_subset_Q hn), sub_self]
        exact Set.indicator_nonneg (fun _ _ => zero_le_one) n
      · rw [Set.indicator_of_notMem hn, sub_zero]
        by_cases hQ : n ∈ Qset
        · have hW : n ∈ W := by by_contra hW; exact hn (mem_AKR_of_Q hQ hW)
          rw [Set.indicator_of_mem hQ, Set.indicator_of_mem hW]
        · rw [Set.indicator_of_notMem hQ]
          exact Set.indicator_nonneg (fun _ _ => zero_le_one) n
    rw [abs_of_nonneg (sum_nonneg fun n _ => h0 n)]
    have h1 := (sum_le_sum fun n (_ : n ∈ Icc 1 N) => hle n).trans (card_W_le N hk₀1)
    have h2 : 8 / (3 * (k₀ : ℝ)) ≤ ε / 2 := by
      have hk : (0 : ℝ) < k₀ := by exact_mod_cast hk₀1
      rw [div_le_iff₀ (by positivity)]
      rw [div_lt_iff₀ (by positivity)] at hk₀
      nlinarith
    have h3 : 8 / (3 * (k₀ : ℝ)) * N ≤ ε / 2 * N := by gcongr
    linarith
  -- the alternating part
  have hA : Tendsto (fun N : ℕ => (∑ n ∈ Icc 1 N,
      (if 4 ≤ n then (-1) ^ n * (h n * 1) * (1 / 2) else 0 : ℝ)) / N) atTop (𝓝 0) := by
    apply natSmall_of_forall
    intro ε hε
    refine ⟨5, ?_⟩
    have hlogN : ∀ᶠ N : ℕ in atTop, 2 * Real.log (N + 1) ≤ ε * N + 2 := by
      have := (Real.isLittleO_log_id_atTop.comp_tendsto tendsto_natCast_atTop_atTop)
      have h2 := this.def (c := ε / 4) (by positivity)
      filter_upwards [h2, eventually_ge_atTop 1] with N hN hN1
      simp only [Function.comp, id, Real.norm_eq_abs] at hN
      have := Real.log_natCast_nonneg N
      rw [abs_of_nonneg this, abs_of_nonneg (N.cast_nonneg)] at hN
      have := log_succ_le_log_add_one hN1
      have : (1 : ℝ) ≤ N := by exact_mod_cast hN1
      nlinarith
    filter_upwards [hlogN, eventually_ge_atTop 4] with N hN hN4
    rw [← Finset.Ico_add_one_right_eq_Icc, ← sum_Ico_consecutive _ (by norm_num : 1 ≤ 4)
      (by omega : 4 ≤ N + 1)]
    have e1 : ∑ n ∈ Ico 1 4, (if 4 ≤ n then (-1) ^ n * (h n * 1) * (1 / 2) else 0 : ℝ) = 0 :=
      sum_eq_zero fun n hn => by rw [if_neg (by have := (mem_Ico.1 hn).2; omega)]
    have e2 : ∑ n ∈ Ico 4 (N + 1), (if 4 ≤ n then (-1) ^ n * (h n * 1) * (1 / 2) else 0 : ℝ) =
        1 / 2 * ∑ n ∈ Ico 4 (N + 1), (-1) ^ n * h n * 1 := by
      rw [mul_sum]
      exact sum_congr rfl fun n hn => by rw [if_pos (mem_Ico.1 hn).1]; ring
    rw [e1, zero_add, e2]
    have hw : ∀ n : ℕ, 4 ≤ n → (0 : ℝ) ≤ 1 ∧ (1 : ℝ) ≤ 1 := fun _ _ => ⟨zero_le_one, le_rfl⟩
    have hh : ∀ n, |h n| ≤ 1 := fun n => by simp [h]
    have h3 := abs_alt_le (w := fun _ => (1 : ℝ)) hw hh (by omega : 4 ≤ N + 1)
    have h4 : (changes h 4 (N + 1) : ℝ) ≤ 2 * Real.log (N + 1) := by
      have h5 := changes_comp (fun k : ℕ => (-1 : ℝ) ^ k) (fun n => Nat.log 2 n) 4 (N + 1)
      have h6 := changes_le_of_monotone_nat (u := fun n => Nat.log 2 n)
        (fun x y hxy => Nat.log_mono_right hxy) (by omega : 4 ≤ N + 1)
      have h7 : (Nat.log 2 (N + 1) : ℝ) ≤ 2 * Real.log (N + 1) := by
        have h7 : 2 ^ Nat.log 2 (N + 1) ≤ N + 1 := Nat.pow_log_le_self 2 (by omega)
        have h8 : (Nat.log 2 (N + 1) : ℝ) * Real.log 2 ≤ Real.log (N + 1) := by
          have := Real.log_le_log (by positivity)
            (show ((2 : ℕ) ^ Nat.log 2 (N + 1) : ℝ) ≤ ((N + 1 : ℕ) : ℝ) by exact_mod_cast h7)
          simpa [Real.log_pow] using this
        have := Real.log_two_gt_d9
        have : (0 : ℝ) ≤ Nat.log 2 (N + 1) := Nat.cast_nonneg _
        nlinarith
      have h9 : (changes h 4 (N + 1) : ℝ) ≤ (Nat.log 2 (N + 1) : ℝ) := by
        have : changes h 4 (N + 1) ≤ Nat.log 2 (N + 1) := h5.trans (h6.trans (Nat.sub_le _ _))
        exact_mod_cast this
      linarith
    rw [abs_mul, abs_of_pos (by norm_num : (0 : ℝ) < 1 / 2)]
    have h5 : (0 : ℝ) ≤ Real.log (N + 1) := Real.log_nonneg (by linarith [N.cast_nonneg (α := ℝ)])
    nlinarith
  -- the main term `(N - 3)/2`
  have hM : Tendsto (fun N : ℕ => (∑ n ∈ Icc 1 N, (if 4 ≤ n then (1 : ℝ) / 2 else 0)) / N) atTop
      (𝓝 (1 / 2)) := by
    have h1 : Tendsto (fun N : ℕ => 1 / 2 - 3 / 2 * (1 / (N : ℝ))) atTop (𝓝 (1 / 2 - 3 / 2 * 0)) :=
      tendsto_const_nhds.sub ((tendsto_const_div_atTop_nhds_zero_nat 1).const_mul _)
    rw [mul_zero, sub_zero] at h1
    refine h1.congr' ?_
    filter_upwards [eventually_ge_atTop 4] with N hN
    rw [← Finset.Ico_add_one_right_eq_Icc, ← sum_Ico_consecutive _ (by norm_num : 1 ≤ 4)
      (by omega : 4 ≤ N + 1)]
    have e1 : ∑ n ∈ Ico 1 4, (if 4 ≤ n then (1 : ℝ) / 2 else 0) = 0 :=
      sum_eq_zero fun n hn => by rw [if_neg (by have := (mem_Ico.1 hn).2; omega)]
    have e2 : ∑ n ∈ Ico 4 (N + 1), (if 4 ≤ n then (1 : ℝ) / 2 else 0) = (N - 3) / 2 := by
      rw [sum_congr rfl fun n hn => if_pos (mem_Ico.1 hn).1, sum_const, Nat.card_Ico,
        nsmul_eq_mul]
      rw [Nat.cast_sub (by omega)]; push_cast; ring
    rw [e1, e2, zero_add]
    have : (N : ℝ) ≠ 0 := by have : (4 : ℝ) ≤ N := by exact_mod_cast hN
                             linarith
    field_simp
  have := (hM.add hA).sub hE
  rw [add_zero, sub_zero] at this
  unfold HasNatDensity
  refine this.congr fun N => ?_
  rw [← add_div, ← sub_div]
  congr 1
  rw [← sum_add_distrib, ← sum_sub_distrib]
  refine sum_congr rfl fun n _ => ?_
  rw [Q_indicator (fun _ => (1 : ℝ)) n]
  simp only [h]
  ring

end NatDensity

/-- Paper, Proposition \ref{IA:prop:KR} (set of Kousek–Radić): `A_KR` has natural density `1/2`,
contains no `B + B + t` (for every `t ∈ ℤ` and every infinite `B ⊆ ℕ`), has logarithmic density
`1/2`, and satisfies `(21)`. -/
theorem prop_KR :
    HasNatDensity AKR (1 / 2) ∧ (∀ t : ℤ, ∀ B : Set ℕ, B.Infinite → ¬ SumsetIn B t AKR) ∧
    HasLogDensity AKR (1 / 2) ∧
    ∀ θ : ℝ, 0 < θ → ∀ a b : ℝ, 0 ≤ a → a < b → b ≤ 1 →
      HasLogDensity {n ∈ AKR | Int.fract (θ * Real.log n) ∈ Set.Ioo a b} (1 / 2 * (b - a)) :=
  ⟨AKR_natDensity, fun t _ hB => AKR_no_BBt t hB, AKR_logDensity,
    fun _ hθ _ _ ha hab hb => AKR_eq21 hθ ha hab hb⟩

end Kmrr25.Q324


==> anc/lean/Kmrr25/Q331.lean <==
import Kmrr25.Basic

/-!
# Sums of blocks from a density Ramsey family (Question 3.31 and Question §3.6(a))

Paper, Section \ref{IB:sec:q331}: Theorem \ref{IB:thm:dR}, Corollary \ref{IB:cor:331},
Lemmas \ref{IB:lem:folner} and \ref{IB:lem:intersect}.

## Conditional result

The dynamical input of the proof is Proposition \ref{IB:prop:dyn}, which the paper extracts from
Kra, Moreira, Richter and Robertson, *The Density Finite Sums Theorem* (arXiv:2504.06424); it is
**not** formalized here. It is the `Prop` `DynInput` below,
transcribed from the statement of Proposition \ref{IB:prop:dyn}, and it appears as an explicit
hypothesis `(hDyn : DynInput)` of the main theorems. It is not declared as an axiom, and nothing in
this file proves it. Everything else in the section is proved here: the definitions of upper
Banach density, Følner sequences and density Ramsey families, Lemma \ref{IB:lem:folner},
Lemma \ref{IB:lem:intersect} (the intersectivity lemma along a Følner sequence), the inductive
construction of nested boxes and blocks, the chain argument, the passage from `t ≥ 0` to
`t ≥ 1`, and the deduction of Corollary \ref{IB:cor:331}.

## Main results

* `thm_dR` — Theorem \ref{IB:thm:dR}, assuming `DynInput`: if `𝒟` has the density Ramsey
  property, `k ≥ 1` and `d*(A) > 0`, there are `t ≥ 1` and blocks `B_0, B_1, … ∈ 𝒟` with
  `max B_i < min B_{i+1}` such that `B_{i_1} + ⋯ + B_{i_m} ⊆ A - t` for all `1 ≤ m ≤ k` and
  `i_1 < ⋯ < i_m`.
* `cor331` — Corollary \ref{IB:cor:331} in its strong form for Question 3.31 (`k = 2`, with
  `B_i ⊆ A - t` and ordered blocks); `question331_of_dyn : DynInput → Question331` and
  `question36a_of_dyn : DynInput → Question36a` — positive answers to Question 3.31 and
  Question §3.6(a) (Questions \ref{IB:q:331}, \ref{IB:q:36a}).
* `IsFolner.tendsto_card`, `IsFolner.udensAlong_le_ubd` — Lemma \ref{IB:lem:folner}:
  `|Φ_N| → ∞` and `d*(K) ≥ d̄_Φ(K)`.
* `lem_intersect` — Lemma \ref{IB:lem:intersect}.
* `step`, `chain` — the inductive step (properties (I1)–(I3)) and the chain argument
  \eqref{IB:eq:chain} of the proof of Theorem \ref{IB:thm:dR}.

## Conventions

* The paper's `ℕ` is `{1, 2, …}`. Sets `A ⊆ ℕ` are `Set ℕ` (Lean's `ℕ` contains `0`, which
  plays no role: `d*` only counts windows `{M + 1, …, M + N}`); `A - t = {n ≥ 1 : n + t ∈ A}`
  is `shiftSet A t`. Følner sets and members of `𝒟` consist of positive integers.
* `d*(A) = limsup_{N → ∞} sup_{M ≥ 0} |A ∩ {M + 1, …, M + N}| / N` (`ubd`), as in the paper.
  `d̄_Φ(K) = limsup_N |K ∩ Φ_N| / |Φ_N|` (`udensAlong`). These real `limsup`s are of sequences
  in `[0, 1]`, so they are the usual ones.
* Blocks are indexed from `0`: `B i` is the paper's `B_{i+1}`. "`max B_i < min B_{i+1}`" is
  stated elementwise (`∀ x ∈ B i, ∀ y ∈ B (i + 1), x < y`), and
  "`B_{i_1} + ⋯ + B_{i_m} ⊆ A - t`" as: for every strictly increasing `idx : Fin m → ℕ` and every
  choice `b_l ∈ B (idx l)`, `∑ l, b l ∈ A - t`.
* `Question331` and `Question36a` quantify over all `A : Set ℕ`, which includes the paper's
  `A ⊆ {1, 2, …}`. In `DynInput` the set `A` is required to lie in `{1, 2, …}`, exactly as in
  Proposition \ref{IB:prop:dyn}; in `DensityRamsey` likewise.
* `DynInput` asserts more than the proof uses (genericity of `a`, ergodicity of `μ̃`); this is
  deliberate, so that the hypothesis is literally the paper's proposition.

## Remarks on proofs

* For `d*(K) ≥ d̄_Φ(K)` in Lemma \ref{IB:lem:folner} we use an averaging argument instead of the
  paper's decomposition into maximal blocks: for every `L ≥ 1`,
  `L |K ∩ F| ≤ ∑_{h=1}^{L} |{n ∈ F : n + h ∈ K}| + L² |F \ (F + 1)|`, and the sum on the right is
  `∑_{n ∈ F} |K ∩ {n + 1, …, n + L}| ≤ |F| sup_M |K ∩ {M + 1, …, M + L}|`.
* In Lemma \ref{IB:lem:intersect} the reverse Fatou lemma is applied along the whole sequence
  (no subsequence is needed); the hypothesis `δ > 0` is not needed and is omitted.
* In the inductive step the constants `δ = c/8`, `κ = c/4` are used instead of `c/2`, `c/2`;
  the next box is `W = (u_1 ∩ V_1) × ⋯ × (u_k ∩ V_k)` for a product neighbourhood
  `u_0 × ⋯ × u_k ⊆ O` of a point of `supp σ`, which gives (I1) directly.
* Only `d*(A - 1) ≥ d*(A)` is proved (the paper notes equality); this is all that is used.
-/

open Filter Topology Finset
open scoped Classical

noncomputable section

namespace Kmrr25.Q331

/-! ## Densities and Følner sequences -/

/-- `|A ∩ {M + 1, …, M + N}|`. -/
def cnt (A : Set ℕ) (M N : ℕ) : ℕ := #((Ioc M (M + N)).filter (· ∈ A))

/-- The upper Banach density
`d*(A) = limsup_{N → ∞} sup_{M ≥ 0} |A ∩ {M + 1, …, M + N}| / N`. -/
def ubd (A : Set ℕ) : ℝ := limsup (fun N : ℕ => (⨆ M : ℕ, (cnt A M N : ℝ)) / N) atTop

/-- A *Følner sequence* in `ℕ = {1, 2, …}`: finite nonempty sets `Φ_N ⊆ {1, 2, …}` with
`|(Φ_N + 1) ∩ Φ_N| / |Φ_N| → 1`. -/
def IsFolner (Φ : ℕ → Finset ℕ) : Prop :=
  (∀ N, (Φ N).Nonempty) ∧ (∀ N, ∀ n ∈ Φ N, 1 ≤ n) ∧
    Tendsto (fun N => (#((Φ N).image (· + 1) ∩ Φ N) : ℝ) / #(Φ N)) atTop (𝓝 1)

/-- The relative density `|K ∩ F| / |F|`. -/
def relDens (F : Finset ℕ) (K : Set ℕ) : ℝ := (#(F.filter (· ∈ K)) : ℝ) / #F

/-- The upper density along `Φ`: `d̄_Φ(K) = limsup_N |K ∩ Φ_N| / |Φ_N|`. -/
def udensAlong (Φ : ℕ → Finset ℕ) (K : Set ℕ) : ℝ := limsup (fun N => relDens (Φ N) K) atTop

/-! ## Elementary bounds -/

lemma cnt_le (A : Set ℕ) (M N : ℕ) : cnt A M N ≤ N := by
  unfold cnt
  refine (card_filter_le _ _).trans ?_
  simp

/-- `sup_M |A ∩ {M + 1, …, M + N}|`. -/
def winSup (A : Set ℕ) (N : ℕ) : ℝ := ⨆ M : ℕ, (cnt A M N : ℝ)

lemma bddAbove_cnt (A : Set ℕ) (N : ℕ) : BddAbove (Set.range fun M : ℕ => (cnt A M N : ℝ)) :=
  ⟨N, by rintro _ ⟨M, rfl⟩; show (cnt A M N : ℝ) ≤ N; exact_mod_cast cnt_le A M N⟩

lemma cnt_le_winSup (A : Set ℕ) (M N : ℕ) : (cnt A M N : ℝ) ≤ winSup A N :=
  le_ciSup (bddAbove_cnt A N) M

lemma winSup_le (A : Set ℕ) (N : ℕ) : winSup A N ≤ N :=
  ciSup_le fun M => by exact_mod_cast cnt_le A M N

lemma winSup_nonneg (A : Set ℕ) (N : ℕ) : 0 ≤ winSup A N :=
  (Nat.cast_nonneg _).trans (cnt_le_winSup A 0 N)

lemma winSup_div_nonneg (A : Set ℕ) (N : ℕ) : 0 ≤ winSup A N / N :=
  div_nonneg (winSup_nonneg A N) (Nat.cast_nonneg _)

lemma winSup_div_le_one (A : Set ℕ) (N : ℕ) : winSup A N / N ≤ 1 := by
  rcases Nat.eq_zero_or_pos N with h | h
  · simp [h]
  · rw [div_le_one (by exact_mod_cast h)]
    exact winSup_le A N

lemma ubd_eq (A : Set ℕ) : ubd A = limsup (fun N : ℕ => winSup A N / N) atTop := rfl

lemma relDens_nonneg (F : Finset ℕ) (K : Set ℕ) : 0 ≤ relDens F K := by
  unfold relDens; positivity

lemma relDens_le_one (F : Finset ℕ) (K : Set ℕ) : relDens F K ≤ 1 := by
  unfold relDens
  rcases Nat.eq_zero_or_pos #F with h | h
  · simp [h]
  · rw [div_le_one (by exact_mod_cast h)]
    exact_mod_cast card_filter_le _ _

lemma bdd_le_one {u : ℕ → ℝ} (h : ∀ n, u n ≤ 1) : IsBoundedUnder (· ≤ ·) atTop u :=
  isBoundedUnder_of ⟨1, h⟩

lemma cobdd_nonneg {u : ℕ → ℝ} (h : ∀ n, 0 ≤ u n) : IsCoboundedUnder (· ≤ ·) atTop u :=
  (isBoundedUnder_of ⟨0, h⟩).isCoboundedUnder_le

lemma limsup_nonneg' {u : ℕ → ℝ} (h0 : ∀ n, 0 ≤ u n) (h1 : ∀ n, u n ≤ 1) :
    0 ≤ limsup u atTop :=
  le_limsup_of_frequently_le (Frequently.of_forall h0) (bdd_le_one h1)

/-- If `u ≥ 0` and eventually `u_n ≤ c + e_n` with `e_n → 0`, then `limsup u ≤ c`. -/
lemma limsup_le_of_le_add {u e : ℕ → ℝ} {c : ℝ} (hu0 : ∀ n, 0 ≤ u n)
    (h : ∀ᶠ n in atTop, u n ≤ c + e n) (he : Tendsto e atTop (𝓝 0)) :
    limsup u atTop ≤ c := by
  refine le_of_forall_pos_le_add fun ε hε => ?_
  refine limsup_le_of_le (cobdd_nonneg hu0) ?_
  filter_upwards [h, he.eventually (gt_mem_nhds hε)] with n h1 h2
  linarith

lemma udensAlong_nonneg (Φ : ℕ → Finset ℕ) (K : Set ℕ) : 0 ≤ udensAlong Φ K :=
  limsup_nonneg' (fun _ => relDens_nonneg _ _) (fun _ => relDens_le_one _ _)

lemma ubd_nonneg (A : Set ℕ) : 0 ≤ ubd A :=
  limsup_nonneg' (fun _ => winSup_div_nonneg _ _) (fun _ => winSup_div_le_one _ _)

/-! ## Lemma \ref{IB:lem:folner} -/

variable {Φ : ℕ → Finset ℕ}

lemma card_image_succ_inter_lt (F : Finset ℕ) (hF : F.Nonempty) :
    #(F.image (· + 1) ∩ F) + 1 ≤ #F := by
  have hinj : Set.InjOn (· + 1 : ℕ → ℕ) F := fun a _ b _ h => by simpa using h
  have hcard : #(F.image (· + 1)) = #F := card_image_of_injOn hinj
  have hmem : F.max' hF + 1 ∈ F.image (· + 1) := mem_image_of_mem _ (max'_mem F hF)
  have hnot : F.max' hF + 1 ∉ F := fun h => by
    have := le_max' F _ h
    omega
  have hsub : F.image (· + 1) ∩ F ⊆ (F.image (· + 1)).erase (F.max' hF + 1) := by
    intro x hx
    rw [mem_inter] at hx
    exact mem_erase.2 ⟨fun h => hnot (h ▸ hx.2), hx.1⟩
  have := card_le_card hsub
  rw [card_erase_of_mem hmem, hcard] at this
  have hpos : 0 < #F := card_pos.2 hF
  omega

/-- The proportion of `Φ_N` not in `Φ_N + 1` tends to `0`. -/
lemma IsFolner.tendsto_sdiff (hΦ : IsFolner Φ) :
    Tendsto (fun N => (#(Φ N \ (Φ N).image (· + 1)) : ℝ) / #(Φ N)) atTop (𝓝 0) := by
  have h := hΦ.2.2
  have h' : Tendsto (fun N => 1 - (#((Φ N).image (· + 1) ∩ Φ N) : ℝ) / #(Φ N)) atTop
      (𝓝 0) := by
    simpa using (tendsto_const_nhds (x := (1 : ℝ))).sub h
  refine h'.congr fun N => ?_
  have hpos : (0 : ℝ) < #(Φ N) := by exact_mod_cast card_pos.2 (hΦ.1 N)
  have e := card_sdiff_add_card_inter (Φ N) ((Φ N).image (· + 1))
  rw [inter_comm] at e
  have e' : ((#(Φ N \ (Φ N).image (· + 1)) : ℕ) : ℝ) =
      #(Φ N) - #((Φ N).image (· + 1) ∩ Φ N) := by
    rw [← e]; push_cast; ring
  rw [e']
  field_simp

/-- Paper, Lemma \ref{IB:lem:folner}, first part: `1 / |Φ_N| → 0`. -/
lemma IsFolner.tendsto_inv_card (hΦ : IsFolner Φ) :
    Tendsto (fun N => (1 : ℝ) / #(Φ N)) atTop (𝓝 0) := by
  have h := hΦ.tendsto_sdiff
  refine squeeze_zero (fun N => div_nonneg zero_le_one (Nat.cast_nonneg _)) (fun N => ?_) h
  have hpos : (0 : ℝ) < #(Φ N) := by exact_mod_cast card_pos.2 (hΦ.1 N)
  refine div_le_div_of_nonneg_right ?_ hpos.le
  have e := card_sdiff_add_card_inter (Φ N) ((Φ N).image (· + 1))
  rw [inter_comm] at e
  have := card_image_succ_inter_lt (Φ N) (hΦ.1 N)
  have : 1 ≤ #(Φ N \ (Φ N).image (· + 1)) := by omega
  exact_mod_cast this

/-- Paper, Lemma \ref{IB:lem:folner}, first part: `|Φ_N| → ∞`. -/
theorem IsFolner.tendsto_card (hΦ : IsFolner Φ) : Tendsto (fun N => #(Φ N)) atTop atTop := by
  rw [tendsto_atTop]
  intro B
  have h := hΦ.tendsto_inv_card.eventually (gt_mem_nhds (show (0 : ℝ) < 1 / ((B : ℝ) + 1) by positivity))
  filter_upwards [h] with N hN
  have hpos : (0 : ℝ) < #(Φ N) := by exact_mod_cast card_pos.2 (hΦ.1 N)
  rw [div_lt_div_iff₀ hpos (by positivity)] at hN
  have : (B : ℝ) ≤ #(Φ N) := by linarith
  exact_mod_cast this

lemma card_sdiff_image_add (F : Finset ℕ) (h : ℕ) :
    #(F \ F.image (· + h)) ≤ h * #(F \ F.image (· + 1)) := by
  induction h with
  | zero => simp
  | succ h ih =>
    have hsub : F \ F.image (· + (h + 1)) ⊆
        (F \ F.image (· + h)) ∪ (F \ F.image (· + 1)).image (· + h) := by
      intro x hx
      rw [Finset.mem_sdiff] at hx
      by_cases hx' : x ∈ F.image (· + h)
      · obtain ⟨y, hy, rfl⟩ := Finset.mem_image.1 hx'
        refine mem_union_right _ (mem_image.2 ⟨y, mem_sdiff.2 ⟨hy, fun hy1 => ?_⟩, rfl⟩)
        obtain ⟨z, hz, rfl⟩ := Finset.mem_image.1 hy1
        exact hx.2 (Finset.mem_image.2 ⟨z, hz, by omega⟩)
      · exact mem_union_left _ (mem_sdiff.2 ⟨hx.1, hx'⟩)
    refine (card_le_card hsub).trans ((card_union_le _ _).trans ?_)
    refine (add_le_add ih card_image_le).trans ?_
    rw [add_mul, one_mul]

lemma card_filter_le_shift (F : Finset ℕ) (K : Set ℕ) (h : ℕ) :
    #(F.filter (· ∈ K)) ≤ #(F.filter (fun n => n + h ∈ K)) + #(F \ F.image (· + h)) := by
  have hsub : F.filter (· ∈ K) ⊆
      (F.filter (fun n => n + h ∈ K)).image (· + h) ∪ (F \ F.image (· + h)) := by
    intro x hx
    rw [mem_filter] at hx
    by_cases hx' : x ∈ F.image (· + h)
    · obtain ⟨y, hy, rfl⟩ := mem_image.1 hx'
      exact mem_union_left _ (mem_image.2 ⟨y, mem_filter.2 ⟨hy, hx.2⟩, rfl⟩)
    · exact mem_union_right _ (mem_sdiff.2 ⟨hx.1, hx'⟩)
  exact (card_le_card hsub).trans ((card_union_le _ _).trans (add_le_add card_image_le le_rfl))

lemma cnt_eq (K : Set ℕ) (n L : ℕ) : cnt K n L = #((Ioc 0 L).filter (fun h => n + h ∈ K)) := by
  unfold cnt
  have : Ioc n (n + L) = (Ioc 0 L).map (addLeftEmbedding n) := by
    rw [map_add_left_Ioc]; simp
  rw [this, filter_map, card_map]
  rfl

lemma sum_card_shift (F : Finset ℕ) (K : Set ℕ) (L : ℕ) :
    ∑ h ∈ Ioc 0 L, #(F.filter (fun n => n + h ∈ K)) = ∑ n ∈ F, cnt K n L := by
  simp only [cnt_eq, card_filter]
  exact sum_comm

/-- The key inequality: `|K ∩ F| ≤ |F| · sup_M |K ∩ {M+1, …, M+L}| / L + L · |F \ (F + 1)|`. -/
lemma card_filter_le_winSup (F : Finset ℕ) (K : Set ℕ) {L : ℕ} (hL : 1 ≤ L) :
    (#(F.filter (· ∈ K)) : ℝ) ≤
      #F * (winSup K L / L) + L * #(F \ F.image (· + 1)) := by
  have hLpos : (0 : ℝ) < L := by exact_mod_cast hL
  have h1 : (L : ℝ) * #(F.filter (· ∈ K)) ≤
      ∑ h ∈ Ioc 0 L, ((#(F.filter (fun n => n + h ∈ K)) : ℝ) + L * #(F \ F.image (· + 1))) := by
    have : (L : ℝ) * #(F.filter (· ∈ K)) = ∑ h ∈ Ioc 0 L, (#(F.filter (· ∈ K)) : ℝ) := by
      simp
    rw [this]
    refine sum_le_sum fun h hh => ?_
    have hhL : h ≤ L := (mem_Ioc.1 hh).2
    have a := card_filter_le_shift F K h
    have b := card_sdiff_image_add F h
    have c : (h : ℝ) * #(F \ F.image (· + 1)) ≤ L * #(F \ F.image (· + 1)) :=
      mul_le_mul_of_nonneg_right (by exact_mod_cast hhL) (Nat.cast_nonneg _)
    have a' : (#(F.filter (· ∈ K)) : ℝ) ≤ #(F.filter (fun n => n + h ∈ K)) +
        #(F \ F.image (· + h)) := by exact_mod_cast a
    have b' : (#(F \ F.image (· + h)) : ℝ) ≤ h * #(F \ F.image (· + 1)) := by exact_mod_cast b
    linarith
  rw [sum_add_distrib] at h1
  have h2 : ∑ h ∈ Ioc 0 L, (#(F.filter (fun n => n + h ∈ K)) : ℝ) ≤ #F * winSup K L := by
    have := sum_card_shift F K L
    have e : ∑ h ∈ Ioc 0 L, (#(F.filter (fun n => n + h ∈ K)) : ℝ) =
        ∑ n ∈ F, (cnt K n L : ℝ) := by exact_mod_cast this
    rw [e]
    calc ∑ n ∈ F, (cnt K n L : ℝ) ≤ ∑ n ∈ F, winSup K L :=
          sum_le_sum fun n _ => cnt_le_winSup K n L
      _ = #F * winSup K L := by simp
  have h3 : ∑ h ∈ Ioc 0 L, ((L : ℝ) * #(F \ F.image (· + 1))) =
      L * (L * #(F \ F.image (· + 1))) := by simp
  rw [h3] at h1
  have : (L : ℝ) * #(F.filter (· ∈ K)) ≤ L * (#F * (winSup K L / L) +
      L * #(F \ F.image (· + 1))) := by
    rw [mul_add, mul_div_assoc', mul_comm (L : ℝ) (#F * winSup K L / L), div_mul_cancel₀ _
      hLpos.ne']
    linarith
  exact le_of_mul_le_mul_left this hLpos

/-- Paper, Lemma \ref{IB:lem:folner}, second part: `d*(K) ≥ d̄_Φ(K)` for every `K ⊆ ℕ`. -/
theorem IsFolner.udensAlong_le_ubd (hΦ : IsFolner Φ) (K : Set ℕ) : udensAlong Φ K ≤ ubd K := by
  have hL : ∀ L : ℕ, 1 ≤ L → udensAlong Φ K ≤ winSup K L / L := by
    intro L hL
    refine limsup_le_of_le_add (fun _ => relDens_nonneg _ _) (Eventually.of_forall fun N => ?_)
      ((hΦ.tendsto_sdiff.const_mul (L : ℝ)).congr (fun _ => rfl) |>.trans (by simp))
    have hpos : (0 : ℝ) < #(Φ N) := by exact_mod_cast card_pos.2 (hΦ.1 N)
    have := card_filter_le_winSup (Φ N) K hL
    unfold relDens
    rw [div_le_iff₀ hpos]
    calc (#((Φ N).filter (· ∈ K)) : ℝ) ≤ _ := this
      _ = (winSup K L / L + L * ((#(Φ N \ (Φ N).image (· + 1)) : ℝ) / #(Φ N))) * #(Φ N) := by
        field_simp
  refine le_limsup_of_frequently_le ?_ (bdd_le_one fun _ => winSup_div_le_one _ _)
  rw [frequently_atTop]
  intro L0
  exact ⟨max L0 1, le_max_left _ _, hL _ (le_max_right _ _)⟩

/-! ## Lemma \ref{IB:lem:intersect} -/

open MeasureTheory ENNReal

lemma ofReal_relDens (F : Finset ℕ) (hF : F.Nonempty) (K : Set ℕ) :
    ENNReal.ofReal (relDens F K) = (#F : ℝ≥0∞)⁻¹ * #(F.filter (· ∈ K)) := by
  have hpos : (0 : ℝ) < #F := by exact_mod_cast card_pos.2 hF
  unfold relDens
  rw [ENNReal.ofReal_div_of_pos hpos, ENNReal.ofReal_natCast, ENNReal.ofReal_natCast,
    ENNReal.div_eq_inv_mul]

lemma ofReal_udensAlong (Φ : ℕ → Finset ℕ) (K : Set ℕ) :
    ENNReal.ofReal (udensAlong Φ K) =
      limsup (fun N => ENNReal.ofReal (relDens (Φ N) K)) atTop :=
  Monotone.map_limsup_of_continuousAt (fun _ _ h => ENNReal.ofReal_le_ofReal h) _
    ENNReal.continuous_ofReal.continuousAt (bdd_le_one fun _ => relDens_le_one _ _)
    (cobdd_nonneg fun _ => relDens_nonneg _ _)

/-- Paper, Lemma \ref{IB:lem:intersect} (Bergelson's intersectivity lemma along a Følner
sequence). Let `(Ω, ν)` be a probability space, `Φ` a Følner sequence in `ℕ`, and `R ⊆ ℕ` with
`d̄_Φ(R) ≥ δ > 0`. For `n ∈ R` let `O_n ⊆ Ω` be measurable with `ν(O_n) ≥ κ > 0`. Then there is
`K ⊆ R` with `d*(K) ≥ δκ` such that `ν(⋂_{n ∈ F} O_n) > 0` for every finite nonempty `F ⊆ K`. -/
theorem lem_intersect {Ω : Type*} [MeasurableSpace Ω] (ν : Measure Ω) [IsProbabilityMeasure ν]
    {Φ : ℕ → Finset ℕ} (hΦ : IsFolner Φ) {R : Set ℕ} {δ κ : ℝ}
    (hR : δ ≤ udensAlong Φ R) (O : ℕ → Set Ω) (hOm : ∀ n ∈ R, MeasurableSet (O n))
    (hκ : 0 < κ) (hOκ : ∀ n ∈ R, κ ≤ ν.real (O n)) :
    ∃ K ⊆ R, δ * κ ≤ ubd K ∧
      ∀ F : Finset ℕ, F.Nonempty → (F : Set ℕ) ⊆ K → 0 < ν (⋂ n ∈ F, O n) := by
  -- the null set `Z`, the union of all null intersections
  set Z : Set Ω := ⋃ F : Finset ℕ,
    if (F : Set ℕ) ⊆ R ∧ ν (⋂ n ∈ F, O n) = 0 then ⋂ n ∈ F, O n else ∅ with hZ
  have hZm : MeasurableSet Z := by
    refine MeasurableSet.iUnion fun F => ?_
    split_ifs with h
    · exact Finset.measurableSet_biInter F fun n hn => hOm n (h.1 hn)
    · exact MeasurableSet.empty
  have hZ0 : ν Z = 0 := by
    refine measure_iUnion_null fun F => ?_
    split_ifs with h
    · exact h.2
    · exact measure_empty
  -- `K_ω = {n ∈ R : ω ∈ O_n \ Z}` and `f_N(ω) = |K_ω ∩ Φ_N| / |Φ_N|`
  set Kω : Ω → Set ℕ := fun ω => {n | n ∈ R ∧ ω ∈ O n \ Z} with hKω
  set f : ℕ → Ω → ℝ≥0∞ := fun N ω =>
    (#(Φ N) : ℝ≥0∞)⁻¹ * ∑ n ∈ (Φ N).filter (· ∈ R), (O n \ Z).indicator 1 ω with hf
  have hfm : ∀ N, Measurable (f N) := fun N =>
    (Finset.measurable_sum _ fun n hn =>
      measurable_one.indicator ((hOm n (mem_filter.1 hn).2).diff hZm)).const_mul _
  have hfK : ∀ N ω, f N ω = ENNReal.ofReal (relDens (Φ N) (Kω ω)) := by
    intro N ω
    rw [ofReal_relDens _ (hΦ.1 N)]
    simp only [hf]
    congr 1
    simp only [Set.indicator_apply, Pi.one_apply]
    rw [sum_boole, filter_filter]
    congr 2
    ext n
    simp only [mem_filter, hKω, Set.mem_ofPred_eq]
  have hf1 : ∀ N ω, f N ω ≤ 1 := fun N ω => by
    rw [hfK, ENNReal.ofReal_le_one]; exact relDens_le_one _ _
  have hint : ∀ N, ENNReal.ofReal κ * ENNReal.ofReal (relDens (Φ N) R) ≤ ∫⁻ ω, f N ω ∂ν := by
    intro N
    simp only [hf]
    rw [lintegral_const_mul _ (Finset.measurable_sum _ fun n hn =>
      measurable_one.indicator ((hOm n (mem_filter.1 hn).2).diff hZm)),
      lintegral_finsetSum _ fun n hn =>
      measurable_one.indicator ((hOm n (mem_filter.1 hn).2).diff hZm),
      ofReal_relDens _ (hΦ.1 N)]
    have : ∀ n ∈ (Φ N).filter (· ∈ R), ENNReal.ofReal κ ≤ ∫⁻ ω, (O n \ Z).indicator 1 ω ∂ν := by
      intro n hn
      have hnR := (mem_filter.1 hn).2
      rw [lintegral_indicator_one ((hOm n hnR).diff hZm), measure_sdiff_null hZ0]
      exact ENNReal.ofReal_le_of_le_toReal (hOκ n hnR)
    calc ENNReal.ofReal κ * ((#(Φ N) : ℝ≥0∞)⁻¹ * #((Φ N).filter (· ∈ R)))
        = (#(Φ N) : ℝ≥0∞)⁻¹ * ∑ n ∈ (Φ N).filter (· ∈ R), ENNReal.ofReal κ := by
          rw [sum_const, nsmul_eq_mul]; ring
      _ ≤ _ := by gcongr with n hn; exact this n hn
  -- reverse Fatou
  have hfatou : ENNReal.ofReal (κ * δ) ≤ ∫⁻ ω, limsup (fun N => f N ω) atTop ∂ν := by
    calc ENNReal.ofReal (κ * δ) = ENNReal.ofReal κ * ENNReal.ofReal δ := ENNReal.ofReal_mul hκ.le
      _ ≤ ENNReal.ofReal κ * ENNReal.ofReal (udensAlong Φ R) := by gcongr
      _ = limsup (fun N => ENNReal.ofReal κ * ENNReal.ofReal (relDens (Φ N) R)) atTop := by
          rw [ENNReal.limsup_const_mul_of_ne_top ENNReal.ofReal_ne_top, ofReal_udensAlong]
      _ ≤ limsup (fun N => ∫⁻ ω, f N ω ∂ν) atTop :=
          limsup_le_limsup (Eventually.of_forall hint)
      _ ≤ _ := limsup_lintegral_le 1 hfm (fun N => Eventually.of_forall (hf1 N)) (by simp)
  -- a good point `ω`
  obtain ⟨ω, hω⟩ : ∃ ω, ENNReal.ofReal (κ * δ) ≤ limsup (fun N => f N ω) atTop := by
    by_contra hcon
    push Not at hcon
    have hfi : ∫⁻ ω, limsup (fun N => f N ω) atTop ∂ν ≠ ∞ := by
      refine ne_top_of_le_ne_top (b := ∫⁻ _, 1 ∂ν) (by simp) (lintegral_mono fun ω => ?_)
      exact limsup_le_of_le (h := Eventually.of_forall fun N => hf1 N ω)
    have := lintegral_strict_mono (μ := ν) (IsProbabilityMeasure.ne_zero ν) aemeasurable_const hfi
      (Eventually.of_forall hcon)
    rw [lintegral_const, measure_univ, mul_one] at this
    exact absurd hfatou (not_le.2 this)
  refine ⟨Kω ω, fun n hn => hn.1, ?_, ?_⟩
  · have h1 : ENNReal.ofReal (κ * δ) ≤ ENNReal.ofReal (udensAlong Φ (Kω ω)) := by
      rw [ofReal_udensAlong]
      simpa only [hfK] using hω
    rw [ENNReal.ofReal_le_ofReal_iff (udensAlong_nonneg _ _), mul_comm] at h1
    exact h1.trans (hΦ.udensAlong_le_ubd _)
  · intro F hF hFK
    rw [pos_iff_ne_zero]
    intro h0
    obtain ⟨n, hn⟩ := hF
    have hωZ : ω ∉ Z := (hFK hn).2.2
    apply hωZ
    refine Set.mem_iUnion.2 ⟨F, ?_⟩
    rw [if_pos ⟨fun m hm => (hFK hm).1, h0⟩]
    exact Set.mem_iInter₂.2 fun m hm => (hFK hm).2.1

/-! ## Density Ramsey families and shifts -/

/-- `A - t = {n ∈ ℕ : n + t ∈ A}` with `ℕ = {1, 2, …}`. -/
def shiftSet (A : Set ℕ) (t : ℕ) : Set ℕ := {n | 1 ≤ n ∧ n + t ∈ A}

/-- Survey, Definition 3.29: a collection `𝒟` of finite nonempty subsets of `ℕ = {1, 2, …}`
has the *density Ramsey property* if every `A ⊆ ℕ` with `d*(A) > 0` contains some `X ∈ 𝒟`. -/
def DensityRamsey (𝒟 : Set (Finset ℕ)) : Prop :=
  (∀ F ∈ 𝒟, F.Nonempty ∧ ∀ n ∈ F, 1 ≤ n) ∧
    ∀ A : Set ℕ, (∀ n ∈ A, 1 ≤ n) → 0 < ubd A → ∃ X ∈ 𝒟, (X : Set ℕ) ⊆ A

lemma cnt_le_cnt_shift (A : Set ℕ) (M N : ℕ) : cnt A M N ≤ cnt (shiftSet A 1) M N + 1 := by
  unfold cnt
  have hsub : (Ioc M (M + N)).filter (· ∈ A) ⊆
      insert (M + 1) (((Ioc M (M + N)).filter (· ∈ shiftSet A 1)).image (· + 1)) := by
    intro x hx
    rw [mem_filter, mem_Ioc] at hx
    rcases eq_or_ne x (M + 1) with h | h
    · exact mem_insert.2 (Or.inl h)
    · refine mem_insert.2 (Or.inr (mem_image.2 ⟨x - 1, mem_filter.2 ⟨mem_Ioc.2 ⟨by omega,
        by omega⟩, by omega, ?_⟩, by omega⟩))
      rw [show x - 1 + 1 = x by omega]
      exact hx.2
  refine (card_le_card hsub).trans ((card_insert_le _ _).trans ?_)
  exact Nat.add_le_add_right card_image_le 1

/-- `d*(A) ≤ d*(A - 1)`. -/
lemma ubd_le_ubd_shift (A : Set ℕ) : ubd A ≤ ubd (shiftSet A 1) := by
  refine le_of_forall_pos_le_add fun ε hε => ?_
  have h1 := eventually_lt_of_limsup_lt (lt_add_of_pos_right (ubd (shiftSet A 1)) hε)
    (bdd_le_one fun _ => winSup_div_le_one _ _)
  refine limsup_le_of_le_add (e := fun N => 1 / (N : ℝ)) (fun _ => winSup_div_nonneg _ _) ?_
    tendsto_one_div_atTop_nhds_zero_nat
  filter_upwards [h1, eventually_ge_atTop 1] with N hN hN1
  change winSup (shiftSet A 1) N / N < ubd (shiftSet A 1) + ε at hN
  change winSup A N / N ≤ ubd (shiftSet A 1) + ε + 1 / N
  have hNpos : (0 : ℝ) < N := by exact_mod_cast hN1
  have : winSup A N ≤ winSup (shiftSet A 1) N + 1 :=
    ciSup_le fun M => by
      have h2 : (cnt A M N : ℝ) ≤ cnt (shiftSet A 1) M N + 1 := by
        exact_mod_cast cnt_le_cnt_shift A M N
      linarith [cnt_le_winSup (shiftSet A 1) M N]
  have : winSup A N / N ≤ winSup (shiftSet A 1) N / N + 1 / N := by
    rw [← add_div]; exact div_le_div_of_nonneg_right this hNpos.le
  linarith

/-! ## The dynamical input (Proposition \ref{IB:prop:dyn}) -/

open MeasureTheory

/-- Paper, Proposition \ref{IB:prop:dyn} (Kra–Moreira–Richter–Robertson), transcribed as a
`Prop`. It is a hypothesis of the main theorems below and is **not** proved in this file.

Let `A ⊆ ℕ = {1, 2, …}` with `d*(A) > 0` and `k ∈ ℕ`, `k ≥ 1`. There exist a topological system
`(Y, T)` (a compact metric space `Y`, with its Borel σ-algebra, and a homeomorphism `T`), a point
`a ∈ Y`, an open set `Ẽ ⊆ Y`, a Følner sequence `Φ` in `ℕ` such that `a` is generic along `Φ`
for an ergodic `T`-invariant Borel probability measure `μ̃` on `Y`, a Borel probability measure
`σ` on `Y^{k+1}` and an integer `t ≥ 0` such that
* (i) `A = {n ∈ ℕ : T^n a ∈ Ẽ}`;
* (ii) `σ({a} × Y^k) = 1`;
* (iii) `σ(Y × (T^{-t} Ẽ)^k) > 0`;
* (iv) for all open `U_1, …, U_k ⊆ Y` such that `V = U_1 × ⋯ × U_k` satisfies `σ(Y × V) > 0`,
  `liminf_N (1/|Φ_N|) ∑_{n ∈ Φ_N} σ((Y × V) ∩ T_Δ^{-n}(V × Y)) > 0`, where
  `T_Δ = T × ⋯ × T` (`k + 1` factors).

Coordinates of `Y^{k+1}` are indexed by `Fin (k + 1)`, the first one being `0`; thus
`Y × V = {x : x_{j+1} ∈ U_j for all j < k}` and
`T_Δ^{-n}(V × Y) = {x : T^n x_j ∈ U_j for all j < k}`. The sequence in (iv) takes values in
`[0, 1]`, so its (real) `liminf` is the usual one. Genericity of `a` means
`(1/|Φ_N|) ∑_{n ∈ Φ_N} f(T^n a) → ∫ f dμ̃` for every continuous `f : Y → ℝ`. -/
def DynInput : Prop :=
  ∀ A : Set ℕ, (∀ n ∈ A, 1 ≤ n) → 0 < ubd A → ∀ k : ℕ, 1 ≤ k →
    ∃ (Y : Type) (_ : MetricSpace Y) (_ : CompactSpace Y) (_ : MeasurableSpace Y)
      (_ : BorelSpace Y) (T : Y ≃ₜ Y) (a : Y) (E : Set Y) (Φ : ℕ → Finset ℕ) (μ : Measure Y)
      (σ : Measure (Fin (k + 1) → Y)) (t : ℕ),
      IsOpen E ∧ IsFolner Φ ∧ IsProbabilityMeasure μ ∧ Ergodic T μ ∧
      (∀ f : C(Y, ℝ), Tendsto (fun N => (#(Φ N) : ℝ)⁻¹ * ∑ n ∈ Φ N, f (T^[n] a)) atTop
        (𝓝 (∫ y, f y ∂μ))) ∧
      IsProbabilityMeasure σ ∧
      A = {n | 1 ≤ n ∧ T^[n] a ∈ E} ∧
      σ {x | x 0 = a} = 1 ∧
      0 < σ {x | ∀ j : Fin k, T^[t] (x j.succ) ∈ E} ∧
      ∀ U : Fin k → Set Y, (∀ j, IsOpen (U j)) → 0 < σ {x | ∀ j : Fin k, x j.succ ∈ U j} →
        0 < liminf (fun N => (#(Φ N) : ℝ)⁻¹ * ∑ n ∈ Φ N,
          σ.real {x | (∀ j : Fin k, x j.succ ∈ U j) ∧ ∀ j : Fin k, T^[n] (x j.castSucc) ∈ U j})
          atTop

/-! ## The inductive construction (proof of Theorem \ref{IB:thm:dR}) -/

section Construction

variable {Y : Type*} [TopologicalSpace Y] {k : ℕ}

/-- `Y × V` for a box `V = V_0 × ⋯ × V_{k-1} ⊆ Y^k`. -/
def YV (V : Fin k → Set Y) : Set (Fin (k + 1) → Y) := {x | ∀ j : Fin k, x j.succ ∈ V j}

/-- `O_n = (Y × V) ∩ T_Δ^{-n}(V × Y)`. -/
def Oset (T : Y → Y) (V : Fin k → Set Y) (n : ℕ) : Set (Fin (k + 1) → Y) :=
  {x | (∀ j : Fin k, x j.succ ∈ V j) ∧ ∀ j : Fin k, T^[n] (x j.castSucc) ∈ V j}

lemma isOpen_YV {V : Fin k → Set Y} (hV : ∀ j, IsOpen (V j)) : IsOpen (YV V) := by
  have : YV V = ⋂ j : Fin k, (fun x : Fin (k + 1) → Y => x j.succ) ⁻¹' V j := by
    ext x; simp [YV]
  rw [this]
  exact isOpen_iInter_of_finite fun j => (hV j).preimage (continuous_apply _)

lemma isOpen_Oset {T : Y → Y} (hT : Continuous T) {V : Fin k → Set Y} (hV : ∀ j, IsOpen (V j))
    (n : ℕ) : IsOpen (Oset T V n) := by
  have : Oset T V n = YV V ∩ ⋂ j : Fin k,
      (fun x : Fin (k + 1) → Y => T^[n] (x j.castSucc)) ⁻¹' V j := by
    ext x; simp [Oset, YV]
  rw [this]
  exact (isOpen_YV hV).inter (isOpen_iInter_of_finite fun j =>
    (hV j).preimage ((hT.iterate n).comp (continuous_apply _)))

variable [SecondCountableTopology Y] [T2Space Y] [MeasurableSpace Y] [BorelSpace Y]
  (T : Y → Y) (a : Y) (σ : Measure (Fin (k + 1) → Y)) [IsProbabilityMeasure σ]
  (Φ : ℕ → Finset ℕ)

/-- One step of the construction: from a box `V` with `σ(Y × V) > 0` and a bound `M`, a block
`B ∈ 𝒟` with `min B > M` and a smaller box `W` with `σ(Y × W) > 0`, satisfying (I1)–(I3). -/
lemma step {𝒟 : Set (Finset ℕ)} (h𝒟 : DensityRamsey 𝒟) (hk : 0 < k) (hT : Continuous T)
    (hΦ : IsFolner Φ) (ha : σ {x | x 0 = a} = 1)
    (h4 : ∀ U : Fin k → Set Y, (∀ j, IsOpen (U j)) → 0 < σ (YV U) →
      0 < liminf (fun N => (#(Φ N) : ℝ)⁻¹ * ∑ n ∈ Φ N, σ.real (Oset T U n)) atTop)
    (V : Fin k → Set Y) (hVo : ∀ j, IsOpen (V j)) (hVpos : 0 < σ (YV V)) (M : ℕ) :
    ∃ (B : Finset ℕ) (W : Fin k → Set Y), B ∈ 𝒟 ∧ (∀ n ∈ B, M < n) ∧ (∀ j, IsOpen (W j)) ∧
      0 < σ (YV W) ∧ (∀ j, W j ⊆ V j) ∧ ∀ n ∈ B, T^[n] a ∈ V ⟨0, hk⟩ ∧
        ∀ j : Fin k, ∀ hj : j.val + 1 < k, ∀ y ∈ W j, T^[n] y ∈ V ⟨j.val + 1, hj⟩ := by
  set c := liminf (fun N => (#(Φ N) : ℝ)⁻¹ * ∑ n ∈ Φ N, σ.real (Oset T V n)) atTop with hc
  have hcpos : 0 < c := h4 V hVo hVpos
  -- eventually the averages exceed `c / 2`
  have hev := eventually_lt_of_lt_liminf (half_lt_self hcpos)
    (isBoundedUnder_of ⟨0, fun N => mul_nonneg (by positivity)
      (sum_nonneg fun _ _ => measureReal_nonneg)⟩)
  set R : Set ℕ := {n | M < n ∧ c / 4 ≤ σ.real (Oset T V n)} with hR
  clear_value R
  have hmemR : ∀ n, n ∈ R ↔ M < n ∧ c / 4 ≤ σ.real (Oset T V n) := fun n => by rw [hR]; rfl
  -- `d̄_Φ(R) ≥ c / 8`
  have hRdens : c / 8 ≤ udensAlong Φ R := by
    have hsmall := (hΦ.tendsto_inv_card.const_mul ((M : ℝ) + 1)).eventually
      (gt_mem_nhds (show ((M : ℝ) + 1) * 0 < c / 8 by rw [mul_zero]; positivity))
    refine le_limsup_of_frequently_le (Eventually.frequently ?_)
      (bdd_le_one fun _ => relDens_le_one _ _)
    filter_upwards [hev, hsmall] with N h1 h2
    have hpos : (0 : ℝ) < #(Φ N) := by exact_mod_cast card_pos.2 (hΦ.1 N)
    have hpt : ∀ n ∈ Φ N, σ.real (Oset T V n) ≤
        (if n ∈ R then 1 else 0) + c / 4 + (if n ≤ M then 1 else 0) := by
      intro n _
      have h1 : σ.real (Oset T V n) ≤ 1 := measureReal_le_one
      by_cases hnR : n ∈ R
      · rw [if_pos hnR]
        split_ifs <;> linarith
      · rw [if_neg hnR]
        by_cases hnM : n ≤ M
        · rw [if_pos hnM]; linarith
        · rw [if_neg hnM]
          have : ¬ c / 4 ≤ σ.real (Oset T V n) := fun h => hnR ((hmemR n).2 ⟨by omega, h⟩)
          linarith
    have hsum := sum_le_sum hpt
    rw [sum_add_distrib, sum_add_distrib, sum_boole, sum_boole, sum_const, nsmul_eq_mul] at hsum
    have hM : (#((Φ N).filter (· ≤ M)) : ℝ) ≤ M + 1 := by
      have : (Φ N).filter (· ≤ M) ⊆ range (M + 1) := fun x hx => by
        rw [mem_filter] at hx; rw [mem_range]; omega
      have := card_le_card this
      rw [card_range] at this
      exact_mod_cast this
    have e1 : (#(Φ N) : ℝ)⁻¹ * ∑ n ∈ Φ N, σ.real (Oset T V n) ≤
        relDens (Φ N) R + c / 4 + ((M : ℝ) + 1) * (1 / #(Φ N)) := by
      unfold relDens
      rw [inv_mul_le_iff₀ hpos]
      calc ∑ n ∈ Φ N, σ.real (Oset T V n) ≤ _ := hsum
        _ ≤ (#((Φ N).filter (· ∈ R)) : ℝ) + #(Φ N) * (c / 4) + (M + 1) := by
          gcongr
        _ = _ := by field_simp
    have e2 : ((M : ℝ) + 1) * (1 / #(Φ N)) < c / 8 := h2
    linarith
  -- the intersectivity lemma
  obtain ⟨K, hKR, hKd, hKint⟩ := lem_intersect σ hΦ hRdens (Oset T V)
    (fun n _ => (isOpen_Oset hT hVo n).measurableSet) (by positivity : 0 < c / 4)
    (fun n hn => ((hmemR n).1 hn).2)
  have hKpos : 0 < ubd K := lt_of_lt_of_le (by positivity) hKd
  obtain ⟨B, hB𝒟, hBK⟩ := h𝒟.2 K (fun n hn => by have := ((hmemR _).1 (hKR hn)).1; omega) hKpos
  obtain ⟨hBne, -⟩ := h𝒟.1 B hB𝒟
  have hBM : ∀ n ∈ B, M < n := fun n hn => ((hmemR _).1 (hKR (hBK hn))).1
  set O := ⋂ n ∈ B, Oset T V n with hOdef
  have hOpos : 0 < σ O := hKint B hBne hBK
  have hOopen : IsOpen O := isOpen_biInter_finset fun n _ => isOpen_Oset hT hVo n
  -- a point of the support of `σ` in `O`
  obtain ⟨x, hxO, hxs⟩ := Measure.nonempty_inter_support_of_pos hOpos
  have hsupp := (Measure.mem_support_iff_forall x).1 hxs
  have hx0 : x 0 = a := by
    by_contra hne
    have hclosed : IsClosed {y : Fin (k + 1) → Y | y 0 = a} :=
      isClosed_eq (continuous_apply 0) continuous_const
    have hnull : σ {y : Fin (k + 1) → Y | y 0 = a}ᶜ = 0 :=
      (prob_compl_eq_zero_iff hclosed.measurableSet).2 ha
    have := hsupp _ (hclosed.isOpen_compl.mem_nhds hne)
    rw [hnull] at this
    exact lt_irrefl _ this
  have hxOn : ∀ n ∈ B, x ∈ Oset T V n := fun n hn => Set.mem_iInter₂.1 hxO n hn
  obtain ⟨n0, hn0⟩ := hBne
  -- a box around `x` inside `O`
  obtain ⟨u, hu, hpi⟩ := isOpen_pi_iff'.1 hOopen x hxO
  set W : Fin k → Set Y := fun j => u j.succ ∩ V j with hW
  have hWo : ∀ j, IsOpen (W j) := fun j => (hu j.succ).1.inter (hVo j)
  refine ⟨B, W, hB𝒟, hBM, hWo, ?_, fun j => Set.inter_subset_right, fun n hn => ⟨?_, ?_⟩⟩
  · refine hsupp _ ((isOpen_YV hWo).mem_nhds fun j => ⟨(hu j.succ).2, (hxOn n0 hn0).1 j⟩)
  · have := (hxOn n hn).2 ⟨0, hk⟩
    have e : (Fin.castSucc ⟨0, hk⟩ : Fin (k + 1)) = 0 := Fin.ext rfl
    rwa [e, hx0] at this
  · intro j hj y hy
    set z := Function.update x j.succ y with hz
    have hzpi : z ∈ Set.univ.pi u := by
      intro i _
      by_cases hi : i = j.succ
      · subst hi; rw [hz, Function.update_self]; exact hy.1
      · rw [hz, Function.update_of_ne hi]; exact (hu i).2
    have hzO : z ∈ Oset T V n := Set.mem_iInter₂.1 (hpi hzpi) n hn
    have := hzO.2 ⟨j.val + 1, hj⟩
    have e : (Fin.castSucc ⟨j.val + 1, hj⟩ : Fin (k + 1)) = j.succ := Fin.ext rfl
    rwa [e, hz, Function.update_self] at this

end Construction

/-- The chain argument: if `i_0 < ⋯ < i_m` (`m < k`) and `b_l ∈ B_{i_l}`, then
`T^{b_0 + ⋯ + b_m} a ∈ V_{i_0}^{(m)}` (paper, formula \eqref{IB:eq:chain}, with blocks and
coordinates indexed from `0`). -/
lemma chain {Y : Type*} (T : Y → Y) (a : Y) {k : ℕ} (hk : 0 < k) (box : ℕ → Fin k → Set Y)
    (blk : ℕ → Finset ℕ) (hanti : ∀ i i', i ≤ i' → ∀ j, box i' j ⊆ box i j)
    (hI2 : ∀ i, ∀ n ∈ blk i, T^[n] a ∈ box i ⟨0, hk⟩ ∧
      ∀ j : Fin k, ∀ hj : j.val + 1 < k, ∀ y ∈ box (i + 1) j, T^[n] y ∈ box i ⟨j.val + 1, hj⟩) :
    ∀ m (hm : m < k) (idx : Fin (m + 1) → ℕ), StrictMono idx → ∀ b : Fin (m + 1) → ℕ,
      (∀ l, b l ∈ blk (idx l)) → T^[∑ l, b l] a ∈ box (idx 0) ⟨m, hm⟩ := by
  intro m
  induction m with
  | zero =>
    intro hm idx _ b hb
    rw [Fin.sum_univ_one]
    exact (hI2 _ _ (hb 0)).1
  | succ m ih =>
    intro hm idx hidx b hb
    have h1 := ih (by omega) (Fin.tail idx) (hidx.comp (Fin.strictMono_succ)) (Fin.tail b)
      (fun l => hb l.succ)
    have h01 : idx 0 + 1 ≤ Fin.tail idx 0 := hidx (Fin.succ_pos 0)
    have h2 := hanti _ _ h01 _ h1
    have h3 := (hI2 (idx 0) (b 0) (hb 0)).2 ⟨m, by omega⟩ hm _ h2
    rw [Fin.sum_univ_succ, Function.iterate_add_apply]
    exact h3

/-- Paper, Theorem \ref{IB:thm:dR}, **conditional on Proposition \ref{IB:prop:dyn}**
(`DynInput`). Let `𝒟` have the density Ramsey property, `k ≥ 1` and `d*(A) > 0`. Then there are
`t ≥ 1` and `B_0, B_1, … ∈ 𝒟` with `max B_i < min B_{i+1}` such that
`B_{i_1} + ⋯ + B_{i_m} ⊆ A - t` for all `1 ≤ m ≤ k` and all `i_1 < ⋯ < i_m`. -/
theorem thm_dR (hDyn : DynInput) {𝒟 : Set (Finset ℕ)} (h𝒟 : DensityRamsey 𝒟) {k : ℕ}
    (hk : 1 ≤ k) {A : Set ℕ} (hA : 0 < ubd A) :
    ∃ t : ℕ, 1 ≤ t ∧ ∃ B : ℕ → Finset ℕ, (∀ i, B i ∈ 𝒟) ∧
      (∀ i, ∀ x ∈ B i, ∀ y ∈ B (i + 1), x < y) ∧
      ∀ m, 1 ≤ m → m ≤ k → ∀ idx : Fin m → ℕ, StrictMono idx →
        ∀ b : Fin m → ℕ, (∀ l, b l ∈ B (idx l)) → ∑ l, b l ∈ shiftSet A t := by
  -- pass to `A' = A - 1`, so that the shift `t' ≥ 0` becomes `t' + 1 ≥ 1`
  set A' := shiftSet A 1 with hA'def
  have hA' : 0 < ubd A' := hA.trans_le (ubd_le_ubd_shift A)
  obtain ⟨Y, _, _, _, _, T, a, E, Φ, μ, σ, t, hE, hΦ, -, -, -, hσ, hAE, h2, h3, h4⟩ :=
    hDyn A' (fun n hn => hn.1) hA' k hk
  have hk0 : 0 < k := hk
  have hT : Continuous T := T.continuous
  have h4' : ∀ U : Fin k → Set Y, (∀ j, IsOpen (U j)) → 0 < σ (YV U) →
      0 < liminf (fun N => (#(Φ N) : ℝ)⁻¹ * ∑ n ∈ Φ N, σ.real (Oset (⇑T) U n)) atTop := h4
  choose! Bf Wf hBW using fun (V : Fin k → Set Y) (hV : (∀ j, IsOpen (V j)) ∧ 0 < σ (YV V))
    (M : ℕ) => step (⇑T) a σ Φ h𝒟 hk0 hT hΦ h2 h4' V hV.1 hV.2 M
  -- the sequence of boxes `V_i` and bounds `max B_{i-1}`
  let st : ℕ → (Fin k → Set Y) × ℕ := fun i => Nat.rec ((fun _ => T^[t] ⁻¹' E), 0)
    (fun _ p => (Wf p.1 p.2, (Bf p.1 p.2).sup id)) i
  have hst : ∀ i, st (i + 1) = (Wf (st i).1 (st i).2, (Bf (st i).1 (st i).2).sup id) :=
    fun i => rfl
  set box : ℕ → Fin k → Set Y := fun i => (st i).1 with hbox
  set blk : ℕ → Finset ℕ := fun i => Bf (st i).1 (st i).2 with hblk
  have hgood : ∀ i, (∀ j, IsOpen (box i j)) ∧ 0 < σ (YV (box i)) := by
    intro i
    induction i with
    | zero => exact ⟨fun _ => hE.preimage (hT.iterate t), h3⟩
    | succ i ih =>
      obtain ⟨-, -, hWo, hWpos, -⟩ := hBW _ ih (st i).2
      simp only [hbox, hst]
      exact ⟨hWo, hWpos⟩
  have hspec := fun i => hBW _ (hgood i) (st i).2
  have hanti1 : ∀ i j, box (i + 1) j ⊆ box i j := by
    intro i j
    simp only [hbox, hst]
    exact (hspec i).2.2.2.2.1 j
  have hanti : ∀ i i', i ≤ i' → ∀ j, box i' j ⊆ box i j := by
    intro i i' hii'
    induction i', hii' using Nat.le_induction with
    | base => exact fun j => le_rfl
    | succ i' _ ih => exact fun j => (hanti1 i' j).trans (ih j)
  have hI2 : ∀ i, ∀ n ∈ blk i, T^[n] a ∈ box i ⟨0, hk0⟩ ∧
      ∀ j : Fin k, ∀ hj : j.val + 1 < k, ∀ y ∈ box (i + 1) j, T^[n] y ∈ box i ⟨j.val + 1, hj⟩ := by
    intro i n hn
    have := (hspec i).2.2.2.2.2 n hn
    simp only [hbox, hst]
    exact this
  have hpos : ∀ i, ∀ n ∈ blk i, 1 ≤ n := fun i n hn => by
    have := (hspec i).2.1 n hn; omega
  refine ⟨t + 1, by omega, blk, fun i => (hspec i).1, ?_, ?_⟩
  · intro i x hx y hy
    have h1 : x ≤ (blk i).sup id := le_sup (f := id) hx
    have h2 : (st (i + 1)).2 < y := (hspec (i + 1)).2.1 y hy
    rw [hst] at h2
    exact lt_of_le_of_lt h1 h2
  · intro m hm1 hmk idx hidx b hb
    obtain ⟨m', rfl⟩ : ∃ m', m = m' + 1 := ⟨m - 1, by omega⟩
    have hc := chain (⇑T) a hk0 box blk hanti hI2 m' (by omega) idx hidx b hb
    have hc0 : T^[∑ l, b l] a ∈ T^[t] ⁻¹' E := hanti 0 (idx 0) (Nat.zero_le _) _ hc
    have hsum : 1 ≤ ∑ l, b l :=
      (hpos _ _ (hb 0)).trans (single_le_sum (f := b) (fun _ _ => Nat.zero_le _) (mem_univ 0))
    have hmem : t + ∑ l, b l ∈ A' := by
      rw [hAE]
      refine ⟨by omega, ?_⟩
      rw [Function.iterate_add_apply]
      exact hc0
    refine ⟨hsum, ?_⟩
    have := hmem.2
    rwa [show t + ∑ l, b l + 1 = ∑ l, b l + (t + 1) by ring] at this

/-! ## Corollary \ref{IB:cor:331}: Questions 3.31 and §3.6(a) -/

/-- Question 3.31 of the survey (Question \ref{IB:q:331}): if `𝒟` has the density Ramsey
property, then for every `A ⊆ ℕ` with `d*(A) > 0` there are `t ∈ ℕ = {1, 2, …}` and pairwise
disjoint `B_0, B_1, … ∈ 𝒟` such that `B_i + B_j ⊆ A - t` for all `i ≠ j`. -/
def Question331 : Prop :=
  ∀ 𝒟 : Set (Finset ℕ), DensityRamsey 𝒟 → ∀ A : Set ℕ, 0 < ubd A →
    ∃ t : ℕ, 1 ≤ t ∧ ∃ B : ℕ → Finset ℕ, (∀ i, B i ∈ 𝒟) ∧ Pairwise (fun i j => Disjoint (B i) (B j)) ∧
      ∀ i j, i ≠ j → ∀ x ∈ B i, ∀ y ∈ B j, x + y ∈ shiftSet A t

/-- Question §3.6(a) (Question \ref{IB:q:36a}), the `k`-fold analogue: if `𝒟` has the density
Ramsey property, `k ∈ ℕ` and `d*(A) > 0`, then there are `t ∈ ℕ` and pairwise disjoint
`B_0, B_1, … ∈ 𝒟` such that `B_{i_1} + ⋯ + B_{i_k} ⊆ A - t` for all pairwise distinct
`i_1, …, i_k`, i.e. for every injective `idx : Fin k → ℕ` and every choice `b_l ∈ B_{idx l}`,
`b_1 + ⋯ + b_k ∈ A - t`. -/
def Question36a : Prop :=
  ∀ 𝒟 : Set (Finset ℕ), DensityRamsey 𝒟 → ∀ k : ℕ, 1 ≤ k → ∀ A : Set ℕ, 0 < ubd A →
    ∃ t : ℕ, 1 ≤ t ∧ ∃ B : ℕ → Finset ℕ, (∀ i, B i ∈ 𝒟) ∧ Pairwise (fun i j => Disjoint (B i) (B j)) ∧
      ∀ idx : Fin k → ℕ, Function.Injective idx → ∀ b : Fin k → ℕ, (∀ l, b l ∈ B (idx l)) →
        ∑ l, b l ∈ shiftSet A t

/-- Consecutively ordered nonempty blocks are ordered: `i < j` implies `B_i < B_j` elementwise. -/
lemma lt_of_ordered {B : ℕ → Finset ℕ} (hne : ∀ i, (B i).Nonempty)
    (h : ∀ i, ∀ x ∈ B i, ∀ y ∈ B (i + 1), x < y) :
    ∀ i j, i < j → ∀ x ∈ B i, ∀ y ∈ B j, x < y := by
  intro i j hij
  induction j, hij using Nat.le_induction with
  | base => exact h i
  | succ j hj ih =>
    intro x hx y hy
    obtain ⟨z, hz⟩ := hne j
    exact (ih x hx z hz).trans (h j z hz y hy)

lemma pairwise_disjoint_of_ordered {B : ℕ → Finset ℕ} (hne : ∀ i, (B i).Nonempty)
    (h : ∀ i, ∀ x ∈ B i, ∀ y ∈ B (i + 1), x < y) : Pairwise (fun i j => Disjoint (B i) (B j)) := by
  intro i j hij
  rw [Finset.disjoint_left]
  intro x hxi hxj
  rcases lt_or_gt_of_ne hij with hlt | hlt
  · exact lt_irrefl x (lt_of_ordered hne h i j hlt x hxi x hxj)
  · exact lt_irrefl x (lt_of_ordered hne h j i hlt x hxj x hxi)

/-- Paper, Corollary \ref{IB:cor:331}, strong form of the answer to Question 3.31,
**conditional on Proposition \ref{IB:prop:dyn}** (`DynInput`): there are `t ≥ 1` and
`B_0, B_1, … ∈ 𝒟` with `max B_i < min B_{i+1}`, `B_i ⊆ A - t` for all `i`, and
`B_i + B_j ⊆ A - t` for all `i ≠ j`. -/
theorem cor331 (hDyn : DynInput) {𝒟 : Set (Finset ℕ)} (h𝒟 : DensityRamsey 𝒟) {A : Set ℕ}
    (hA : 0 < ubd A) :
    ∃ t : ℕ, 1 ≤ t ∧ ∃ B : ℕ → Finset ℕ, (∀ i, B i ∈ 𝒟) ∧
      (∀ i, ∀ x ∈ B i, ∀ y ∈ B (i + 1), x < y) ∧ (∀ i, (B i : Set ℕ) ⊆ shiftSet A t) ∧
      ∀ i j, i ≠ j → ∀ x ∈ B i, ∀ y ∈ B j, x + y ∈ shiftSet A t := by
  obtain ⟨t, ht, B, hB𝒟, hord, hsum⟩ := thm_dR hDyn h𝒟 (k := 2) (by norm_num) hA
  refine ⟨t, ht, B, hB𝒟, hord, fun i x hx => ?_, ?_⟩
  · have := hsum 1 le_rfl (by norm_num) (fun _ => i) (fun a b hab => absurd hab (by
      simp [Subsingleton.elim a b])) (fun _ => x) (fun _ => hx)
    simpa using this
  · have hlt : ∀ i j, i < j → ∀ x ∈ B i, ∀ y ∈ B j, x + y ∈ shiftSet A t := by
      intro i j hij x hx y hy
      have hmono : StrictMono ![i, j] := by
        rw [Fin.strictMono_iff_lt_succ]
        intro l
        fin_cases l
        simpa using hij
      have := hsum 2 (by norm_num) le_rfl ![i, j] hmono ![x, y] (fun l => by
        fin_cases l <;> simpa)
      simpa [Fin.sum_univ_two] using this
    intro i j hij x hx y hy
    rcases lt_or_gt_of_ne hij with h | h
    · exact hlt i j h x hx y hy
    · rw [add_comm]; exact hlt j i h y hy x hx

/-- Paper, Corollary \ref{IB:cor:331}: Question 3.31 has a positive answer,
**conditional on Proposition \ref{IB:prop:dyn}** (`DynInput`). -/
theorem question331_of_dyn (hDyn : DynInput) : Question331 := by
  intro 𝒟 h𝒟 A hA
  obtain ⟨t, ht, B, hB𝒟, hord, -, hsum⟩ := cor331 hDyn h𝒟 hA
  exact ⟨t, ht, B, hB𝒟, pairwise_disjoint_of_ordered (fun i => (h𝒟.1 _ (hB𝒟 i)).1) hord, hsum⟩

/-- Paper, Corollary \ref{IB:cor:331}: Question §3.6(a) has a positive answer,
**conditional on Proposition \ref{IB:prop:dyn}** (`DynInput`). Sums over distinct indices are
rewritten as sums over increasing indices. -/
theorem question36a_of_dyn (hDyn : DynInput) : Question36a := by
  intro 𝒟 h𝒟 k hk A hA
  obtain ⟨t, ht, B, hB𝒟, hord, hsum⟩ := thm_dR hDyn h𝒟 hk hA
  refine ⟨t, ht, B, hB𝒟, pairwise_disjoint_of_ordered (fun i => (h𝒟.1 _ (hB𝒟 i)).1) hord, ?_⟩
  intro idx hidx b hb
  set p := Tuple.sort idx
  have hmono : StrictMono (idx ∘ p) :=
    (Tuple.monotone_sort idx).strictMono_of_injective (hidx.comp p.injective)
  have := hsum k hk le_rfl (idx ∘ p) hmono (b ∘ p) (fun l => hb (p l))
  rwa [show ∑ l, (b ∘ p) l = ∑ l, b l from Equiv.sum_comp p b] at this

end Kmrr25.Q331


==> anc/lean/Kmrr25/Q413.lean <==
import Kmrr25.Basic

/-!
# Sumsets in the sets `A_x = {n : {n^γ x} ≤ 1 / log n}` (paper, Section \ref{IB:sec:q413})

For `γ > 0` and `x ∈ ℝ` let `A_x = {n ∈ ℕ : {n^γ x} ≤ 1 / log n}`, where `{t}` is the
fractional part. Question 4.13 of the survey asks for which `γ` the set `A_x` contains a sumset
`B + C` with `B, C` infinite for almost every `x`.

## Main results

* `thm413b` — Theorem \ref{IB:thm:413}\ref{IB:413b}: if `γ = d` is an integer and `x` is
  irrational, then `A_x` contains no set `B + F` with `B ⊆ ℕ` infinite and `F ⊆ ℤ`, `|F| = d + 1`.
* `thm413b_sumset` — the "in particular" clause: `A_x` contains no `B + C` with `B, C ⊆ ℕ`
  infinite.
* `divided_difference` — the divided-difference identity used in the proof: for distinct
  integers `c_0, …, c_d`, `∑_i (b + c_i)^d / ∏_{j ≠ i} (c_i - c_j) = 1`.
* `lem_thick` — Lemma \ref{IB:lem:thick}: a thick set contains `B + C` with `B, C` infinite.
* `rational_mem`, `rational_sumset` — the accompanying remark: for integer `γ = d ≥ 1` and
  rational `x = p/q` (`q ≥ 1`) one has `qℕ ⊆ A_x`, so `A_x` contains an infinite sumset.

## Conventions

* The paper's `ℕ` is `{1, 2, …}`. The set `A_x` is a subset of Lean's `ℕ` not containing `0`.
  For `n = 1` the condition `{n^γ x} ≤ 1/log n` is void (`1 / log 1 = +∞`), so `1 ∈ A_x` by
  definition; this only enlarges `A_x`, and the paper notes that it is irrelevant.
* `n^γ` is the real power `(n : ℝ) ^ γ`; for `γ = d ∈ ℕ` it is the ordinary power.
* `B + F` with `B ⊆ ℕ` and `F ⊆ ℤ` is the sumset `Kmrr25.sumset` of their images in `ℤ`, and
  `B + F ⊆ A_x` means inclusion in `ℤ`.
* The hypothesis `γ > 0` of the paper, i.e. `d ≥ 1`, is not needed for part (b): the proof
  works for every `d ∈ ℕ`, so it is omitted.

## Part (a)

Theorem \ref{IB:thm:413}\ref{IB:413a} (for non-integer `γ`, `A_x` is thick for almost every `x`,
proved by the second-moment method) is formalized in `Kmrr25.Q413a` (the deduction from the
second-moment estimate) and `Kmrr25.Q413SecondMoment` (the estimate itself, and the final
"if and only if" of Theorem \ref{IB:thm:413} as `Kmrr25.Q413SM.thm413_iff`). This file contains
Lemma \ref{IB:lem:thick} (`lem_thick`: a thick set contains `B + C` with `B, C` infinite).
-/

open Real Finset Polynomial

namespace Kmrr25.Q413

/-- The set `A_x = {n ∈ ℕ : {n^γ x} ≤ 1 / log n}` (paper notation). Here `ℕ = {1, 2, …}`, and for
`n = 1` the condition is void, so `1 ∈ A_x`. -/
def Ax (γ x : ℝ) : Set ℕ :=
  {n | 1 ≤ n ∧ (2 ≤ n → Int.fract ((n : ℝ) ^ γ * x) ≤ 1 / Real.log n)}

/-- Paper, proof of Theorem \ref{IB:thm:413}\ref{IB:413b}: the `d`-th divided difference of
`c ↦ (b + c)^d` at `d + 1` distinct nodes equals its leading coefficient `1`. -/
theorem divided_difference (d : ℕ) (F : Finset ℤ) (hF : F.card = d + 1) (b : ℝ) :
    ∑ c ∈ F, ((b + c) ^ d) / ∏ j ∈ F.erase c, ((c : ℝ) - j) = 1 := by
  have hinj : Set.InjOn (fun c : ℤ => (c : ℝ)) (F : Set ℤ) := fun a _ b _ h => by
    simpa using h
  have hdeg : ((X + C b) ^ d : ℝ[X]).degree < F.card := by
    rw [hF, degree_pow, degree_X_add_C, nsmul_eq_mul, mul_one]
    exact_mod_cast Nat.lt_succ_self d
  have h := Lagrange.coeff_eq_sum hinj hdeg
  rw [hF, Nat.add_sub_cancel] at h
  have h1 : ((X + C b) ^ d : ℝ[X]).coeff d = 1 := by
    have := (monic_X_add_C b).pow d
    simpa [natDegree_pow, natDegree_X_add_C] using this.coeff_natDegree
  rw [h1] at h
  rw [h]
  refine Finset.sum_congr rfl fun c _ => ?_
  simp [eval_pow, add_comm]

/-- The integer `∏_{c ∈ F} ∏_{j ∈ F, j ≠ c} (c - j)`, a common denominator of the weights of
the divided difference. -/
def denom (F : Finset ℤ) : ℤ := ∏ c ∈ F, ∏ j ∈ F.erase c, (c - j)

/-- The integer weights `μ_c = denom F / ∏_{j ≠ c} (c - j)`. -/
def mu (F : Finset ℤ) (c : ℤ) : ℤ := ∏ c' ∈ F.erase c, ∏ j ∈ F.erase c', (c' - j)

lemma prod_erase_ne_zero (F : Finset ℤ) (c : ℤ) : ∏ j ∈ F.erase c, ((c : ℝ) - j) ≠ 0 := by
  rw [Finset.prod_ne_zero_iff]
  intro j hj
  have : j ≠ c := Finset.ne_of_mem_erase hj
  rw [sub_ne_zero]
  exact_mod_cast this.symm

lemma denom_ne_zero (F : Finset ℤ) : denom F ≠ 0 := by
  have : ((denom F : ℤ) : ℝ) ≠ 0 := by
    unfold denom
    push_cast
    rw [Finset.prod_ne_zero_iff]
    exact fun c _ => prod_erase_ne_zero F c
  exact_mod_cast this

lemma mu_eq (F : Finset ℤ) {c : ℤ} (hc : c ∈ F) :
    ((mu F c : ℤ) : ℝ) = (denom F : ℝ) / ∏ j ∈ F.erase c, ((c : ℝ) - j) := by
  rw [eq_div_iff (prod_erase_ne_zero F c)]
  unfold mu denom
  push_cast
  exact Finset.prod_erase_mul F (fun c' => ∏ j ∈ F.erase c', ((c' : ℝ) - j)) hc

/-- The integer form of the divided-difference identity:
`∑_{c ∈ F} μ_c (b + c)^d = denom F`. -/
lemma sum_mu (d : ℕ) (F : Finset ℤ) (hF : F.card = d + 1) (b : ℝ) :
    ∑ c ∈ F, (mu F c : ℝ) * (b + c) ^ d = denom F := by
  have h := divided_difference d F hF b
  calc ∑ c ∈ F, (mu F c : ℝ) * (b + c) ^ d
      = ∑ c ∈ F, (denom F : ℝ) * ((b + c) ^ d / ∏ j ∈ F.erase c, ((c : ℝ) - j)) := by
        refine Finset.sum_congr rfl fun c hc => ?_
        rw [mu_eq F hc]
        ring
    _ = denom F := by rw [← Finset.mul_sum, h, mul_one]

/-- Every integer is at distance at least `min({y}, 1 - {y})` from `y`; this is positive when
`y` is irrational (`min_fract_pos`). -/
lemma dist_int_ge {y : ℝ} (m : ℤ) :
    min (Int.fract y) (1 - Int.fract y) ≤ |y - m| := by
  have hf := Int.floor_add_fract y
  rcases le_or_gt m ⌊y⌋ with h | h
  · have : (m : ℝ) ≤ ⌊y⌋ := by exact_mod_cast h
    rw [abs_of_nonneg (by linarith [Int.fract_nonneg y])]
    exact (min_le_left _ _).trans (by linarith)
  · have : (⌊y⌋ : ℝ) + 1 ≤ m := by exact_mod_cast h
    rw [abs_of_nonpos (by linarith [Int.fract_lt_one y])]
    exact (min_le_right _ _).trans (by linarith)

lemma min_fract_pos {y : ℝ} (hy : Irrational y) : 0 < min (Int.fract y) (1 - Int.fract y) := by
  have h0 : Int.fract y ≠ 0 := by
    intro h
    rw [Int.fract, sub_eq_zero] at h
    exact hy.ne_int _ h
  exact lt_min (lt_of_le_of_ne (Int.fract_nonneg y) (Ne.symm h0))
    (by linarith [Int.fract_lt_one y])

/-- Paper, Theorem \ref{IB:thm:413}\ref{IB:413b}. Let `γ = d ∈ ℕ` and `x ∉ ℚ`. Then `A_x` contains
no set `B + F` with `B ⊆ ℕ` infinite and `F ⊆ ℤ`, `|F| = d + 1`. -/
theorem thm413b (d : ℕ) (x : ℝ) (hx : Irrational x) (B : Set ℕ) (hB : B.Infinite)
    (F : Finset ℤ) (hF : F.card = d + 1) :
    ¬ sumset (((↑) : ℕ → ℤ) '' B) (F : Set ℤ) ⊆ ((↑) : ℕ → ℤ) '' Ax (d : ℝ) x := by
  intro hsub
  set D := denom F
  have hD : D ≠ 0 := denom_ne_zero F
  have hDx : Irrational ((D : ℝ) * x) := hx.intCast_mul hD
  set ε := min (Int.fract ((D : ℝ) * x)) (1 - Int.fract ((D : ℝ) * x))
  have hε : 0 < ε := min_fract_pos hDx
  set K : ℝ := ∑ c ∈ F, |(mu F c : ℝ)|
  have hK : 0 ≤ K := Finset.sum_nonneg fun c _ => abs_nonneg _
  set η : ℝ := ε / (K + 1)
  have hη : 0 < η := div_pos hε (by linarith)
  set T : ℝ := Real.exp (1 / η) + 2 + ∑ c ∈ F, |(c : ℝ)|
  obtain ⟨b, hbB, hbT⟩ := hB.exists_gt ⌈T⌉₊
  have hbT' : T < b := by
    have := Nat.le_ceil T
    have : (⌈T⌉₊ : ℝ) < b := by exact_mod_cast hbT
    linarith
  -- each `b + c` is a large element of `A_x`
  have hfr : ∀ c ∈ F, Int.fract (((b : ℝ) + c) ^ d * x) ≤ η := by
    intro c hc
    have hcabs : |(c : ℝ)| ≤ ∑ c ∈ F, |(c : ℝ)| :=
      Finset.single_le_sum (f := fun c : ℤ => |(c : ℝ)|) (fun _ _ => abs_nonneg _) hc
    have hcge : -(∑ c ∈ F, |(c : ℝ)|) ≤ c := by
      have := neg_abs_le (c : ℝ)
      linarith
    have hbig : Real.exp (1 / η) + 2 ≤ (b : ℝ) + c := by linarith
    obtain ⟨n, hn, hneq⟩ := hsub ⟨(b : ℤ), ⟨b, hbB, rfl⟩, c, hc, rfl⟩
    have hnR : (n : ℝ) = (b : ℝ) + c := by exact_mod_cast hneq
    have hexp := Real.exp_pos (1 / η)
    have hn2 : 2 ≤ n := by
      have : (2 : ℝ) ≤ n := by linarith
      exact_mod_cast this
    have hcond := hn.2 hn2
    rw [Real.rpow_natCast, hnR] at hcond
    have hlog : 1 / η ≤ Real.log ((b : ℝ) + c) := by
      rw [Real.le_log_iff_exp_le (by linarith)]
      linarith
    have hlogpos : 0 < Real.log ((b : ℝ) + c) := lt_of_lt_of_le (by positivity) hlog
    calc Int.fract (((b : ℝ) + c) ^ d * x) ≤ 1 / Real.log ((b : ℝ) + c) := hcond
      _ ≤ 1 / (1 / η) := one_div_le_one_div_of_le (by positivity) hlog
      _ = η := by rw [one_div_one_div]
  -- the integer `m = ∑ μ_c ⌊(b + c)^d x⌋` is within `K η < ε` of `D x`
  set m : ℤ := ∑ c ∈ F, mu F c * ⌊((b : ℝ) + c) ^ d * x⌋
  have hsum : (D : ℝ) * x - m = ∑ c ∈ F, (mu F c : ℝ) * Int.fract (((b : ℝ) + c) ^ d * x) := by
    have h1 := sum_mu d F hF (b : ℝ)
    have h2 : (D : ℝ) * x = ∑ c ∈ F, (mu F c : ℝ) * (((b : ℝ) + c) ^ d * x) := by
      rw [← h1, Finset.sum_mul]
      exact Finset.sum_congr rfl fun c _ => by ring
    rw [h2]
    simp only [m]
    push_cast
    rw [← Finset.sum_sub_distrib]
    refine Finset.sum_congr rfl fun c _ => ?_
    rw [Int.fract]
    ring
  have hle : |(D : ℝ) * x - m| ≤ K * η := by
    rw [hsum]
    refine (Finset.abs_sum_le_sum_abs _ _).trans ?_
    rw [Finset.sum_mul]
    refine Finset.sum_le_sum fun c hc => ?_
    rw [abs_mul, abs_of_nonneg (Int.fract_nonneg (((b : ℝ) + c) ^ d * x))]
    exact mul_le_mul_of_nonneg_left (hfr c hc) (abs_nonneg _)
  have hKη : K * η < ε := by
    have : K * η = ε * (K / (K + 1)) := by simp only [η]; field_simp
    rw [this]
    have : K / (K + 1) < 1 := by rw [div_lt_one (by linarith)]; linarith
    nlinarith
  have := dist_int_ge (y := (D : ℝ) * x) m
  linarith

/-- Paper, Theorem \ref{IB:thm:413}\ref{IB:413b}, "in particular": for `γ = d ∈ ℕ` and
`x ∉ ℚ`, the set `A_x` contains no `B + C` with `B, C ⊆ ℕ` infinite. -/
theorem thm413b_sumset (d : ℕ) (x : ℝ) (hx : Irrational x) (B C : Set ℕ) (hB : B.Infinite)
    (hC : C.Infinite) : ¬ sumset B C ⊆ Ax (d : ℝ) x := by
  intro hsub
  obtain ⟨F₀, hF₀C, hF₀card⟩ := hC.exists_subset_card_eq (d + 1)
  set F : Finset ℤ := F₀.map Nat.castEmbedding
  have hF : F.card = d + 1 := by simp [F, hF₀card]
  refine thm413b d x hx B hB F hF ?_
  rintro z ⟨_, ⟨b, hb, rfl⟩, c, hc, rfl⟩
  simp only [F, Finset.coe_map, Set.mem_image, Finset.mem_coe] at hc
  obtain ⟨c', hc', rfl⟩ := hc
  exact ⟨b + c', hsub ⟨b, hb, c', hF₀C hc', rfl⟩, by simp⟩

/-- Paper, remark after Theorem \ref{IB:thm:413}: for `γ = d ∈ ℕ`, `d ≥ 1`, and rational
`x = p/q` (`q ≥ 1`), every positive multiple of `q` lies in `A_x`. -/
theorem rational_mem (d : ℕ) (hd : 1 ≤ d) (p : ℤ) (q : ℕ) (hq : 1 ≤ q) (k : ℕ) (hk : 1 ≤ k) :
    q * k ∈ Ax (d : ℝ) ((p : ℝ) / q) := by
  refine ⟨Nat.one_le_iff_ne_zero.mpr (by positivity), fun hn => ?_⟩
  rw [Real.rpow_natCast]
  have hq0 : (q : ℝ) ≠ 0 := by positivity
  obtain ⟨e, rfl⟩ : ∃ e, d = e + 1 := ⟨d - 1, by omega⟩
  have hint : ((q * k : ℕ) : ℝ) ^ (e + 1) * ((p : ℝ) / q) =
      (((q : ℤ) ^ e * (k : ℤ) ^ (e + 1) * p : ℤ) : ℝ) := by
    push_cast
    field_simp
    ring
  rw [hint, Int.fract_intCast]
  exact div_nonneg zero_le_one (Real.log_nonneg (by exact_mod_cast (by omega : 1 ≤ q * k)))

/-- Paper, remark after Theorem \ref{IB:thm:413}: for `γ = d ∈ ℕ`, `d ≥ 1`, and rational
`x = p/q`, the set `A_x` contains `B + C` for infinite `B = C = qℕ`. -/
theorem rational_sumset (d : ℕ) (hd : 1 ≤ d) (p : ℤ) (q : ℕ) (hq : 1 ≤ q) :
    ∃ B C : Set ℕ, B.Infinite ∧ C.Infinite ∧ sumset B C ⊆ Ax (d : ℝ) ((p : ℝ) / q) := by
  set Q : Set ℕ := {n | ∃ k, 1 ≤ k ∧ n = q * k}
  have hQ : Q.Infinite := by
    have : Set.range (fun k : ℕ => q * (k + 1)) ⊆ Q := by
      rintro _ ⟨k, rfl⟩
      exact ⟨k + 1, by omega, rfl⟩
    refine Set.Infinite.mono this (Set.infinite_range_of_injective fun a b h => ?_)
    have := Nat.eq_of_mul_eq_mul_left (by omega) h
    omega
  refine ⟨Q, Q, hQ, hQ, ?_⟩
  rintro _ ⟨_, ⟨k, hk, rfl⟩, _, ⟨l, hl, rfl⟩, rfl⟩
  rw [← mul_add]
  exact rational_mem d hd p q hq (k + l) (by omega)

/-! ## Lemma \ref{IB:lem:thick} -/

/-- `A ⊆ ℕ` is thick if it contains arbitrarily long intervals of consecutive integers. -/
def Thick (A : Set ℕ) : Prop := ∀ L : ℕ, ∃ n, ∀ h ≤ L, n + h ∈ A

lemma Thick.exists_gt {A : Set ℕ} (hA : Thick A) (M L : ℕ) : ∃ n, M < n ∧ ∀ h ≤ L, n + h ∈ A := by
  obtain ⟨n, hn⟩ := hA (M + 1 + L)
  exact ⟨n + (M + 1), by omega, fun h hh => by rw [add_assoc]; exact hn _ (by omega)⟩

/-- Paper, Lemma \ref{IB:lem:thick}: a thick set `A ⊆ ℕ` contains `B + C` for some infinite
`B, C ⊆ ℕ`. -/
theorem lem_thick {A : Set ℕ} (hA : Thick A) :
    ∃ B C : Set ℕ, B.Infinite ∧ C.Infinite ∧ sumset B C ⊆ A := by
  -- `nb c`: some `b > c` starting an interval `[b, b + c] ⊆ A`
  choose nb hnb using fun c : ℕ => hA.exists_gt c c
  -- the pairs `(b_j, c_j)`, with `b_{j+1} = nb c_j` and `c_{j+1} = nb b_{j+1}`
  let seq : ℕ → ℕ × ℕ := fun j => Nat.rec (nb 0, nb (nb 0))
    (fun _ x => (nb x.2, nb (nb x.2))) j
  have hs0 : seq 0 = (nb 0, nb (nb 0)) := rfl
  have hs : ∀ j, seq (j + 1) = (nb (seq j).2, nb (nb (seq j).2)) := fun j => rfl
  set b : ℕ → ℕ := fun j => (seq j).1
  set c : ℕ → ℕ := fun j => (seq j).2
  have hcb : ∀ j, c j = nb (b j) := by
    intro j; cases j with
    | zero => rfl
    | succ j => simp only [c, b, hs]
  have hbc : ∀ j, b (j + 1) = nb (c j) := fun j => by simp only [b, c, hs]
  have hb_lt_c : ∀ j, b j < c j := fun j => by rw [hcb]; exact (hnb _).1
  have hc_lt_b : ∀ j, c j < b (j + 1) := fun j => by rw [hbc]; exact (hnb _).1
  have hbmono : StrictMono b := strictMono_nat_of_lt_succ fun j =>
    (hb_lt_c j).trans (hc_lt_b j)
  have hcmono : StrictMono c := strictMono_nat_of_lt_succ fun j =>
    (hc_lt_b j).trans (hb_lt_c (j + 1))
  -- intervals: `[b_{j+1}, b_{j+1} + c_j] ⊆ A` and `[c_j, c_j + b_j] ⊆ A`
  have hIb : ∀ j, ∀ h ≤ c j, b (j + 1) + h ∈ A := fun j => by rw [hbc]; exact (hnb _).2
  have hIc : ∀ j, ∀ h ≤ b j, c j + h ∈ A := fun j => by rw [hcb]; exact (hnb _).2
  refine ⟨Set.range b, Set.range c, Set.infinite_range_of_injective hbmono.injective,
    Set.infinite_range_of_injective hcmono.injective, ?_⟩
  rintro _ ⟨_, ⟨j, rfl⟩, _, ⟨i, rfl⟩, rfl⟩
  rcases lt_or_ge i j with hij | hij
  · obtain ⟨j', rfl⟩ : ∃ j', j = j' + 1 := ⟨j - 1, by omega⟩
    exact hIb j' (c i) (hcmono.monotone (by omega))
  · rw [add_comm]
    exact hIc i (b j) (hbmono.monotone hij)

end Kmrr25.Q413


==> anc/lean/Kmrr25/Q413SecondMoment.lean <==
import Kmrr25.Q413a

/-!
# The second-moment estimate for Theorem \ref{IB:thm:413}\ref{IB:413a}

Paper, Section \ref{IB:sec:q413}, proof of Theorem \ref{IB:thm:413}\ref{IB:413a}. We prove the
`Prop` `Kmrr25.Q413a.SecondMomentBound γ` (exactly as stated in `Kmrr25.Q413a`) for every
non-integer `γ > 0`. Combined with `Kmrr25.Q413a.thm413a_of_secondMoment` and with part (b)
(`Kmrr25.Q413.thm413b_sumset`) this gives Theorem \ref{IB:thm:413} in full.

## Main results

* `secondMomentBound` — for `γ > 0`, `γ ∉ ℤ`: `SecondMomentBound γ`, i.e. for every `L ≥ 1`
  and `X₀ > 0` the measure of the set of `x ∈ [-X₀, X₀]` lying in no `E_n`,
  `2^r ≤ n < 2^{r+1}`, tends to `0` as `r → ∞`.
* `thm413a`, `thm413a_sumset` — Theorem \ref{IB:thm:413}\ref{IB:413a}, unconditionally: for
  `γ > 0`, `γ ∉ ℤ`, the set `A_x` is thick for almost every `x`, hence contains `B + C` with
  `B, C ⊆ ℕ` infinite.
* `thm413_iff` — the final statement of Theorem \ref{IB:thm:413}: for `γ > 0`, `A_x` contains
  `B + C` with `B, C` infinite for almost every `x` if and only if `γ ∉ ℕ`.

## Method (differences from the paper)

The paper uses smooth windows `φ_{α,w}` with rapidly decaying Fourier coefficients, the
minorant `F_n ≤ 1_{E_n}`, a smooth cut-off `ψ` and Chebyshev's inequality. We use instead the
same second-moment method with finite trigonometric polynomials, so that no Fourier series or
Fourier transforms are needed:

1. The Fejér kernel `K_Q(t) = |∑_{m < Q} e(m t)|² / Q` (`fejer`): `0 ≤ K_Q ≤ Q`, `K_1 = 1`, and
   `K_Q(t) ≤ 1 / (4 Q w²)` if `t` has distance `≥ w` from `ℤ` (`fejer_out`).
2. `trig_integral`: if `|∑_i d_i λ_i| ≥ T` for every non-zero integer vector `d` with
   `|d_i| < Q_i`, then `∫_{-X}^{X} ∏_i K_{Q_i}(λ_i x - α_i) dx = 2X + O(∏ Q_i / (π T))`
   (the cut-off is the indicator of `[-X₀, X₀]`; its Fourier transform decays like `1/|ξ|`,
   which suffices).
3. `freq` (Lemma \ref{IB:lem:freq}), `dfreq` and `count_close` (the mean value theorem argument
   of Lemma \ref{IB:lem:bad}), and `bad_count` (Lemma \ref{IB:lem:bad}).
4. `F_n(x) = ∏_{j ≤ k} K_Q(c_j(n) x - α_j)` (`Fn`), with `α_0 = 3η/8`, `α_j = 0`. Here
   `F_n` is not a minorant of `1_{E_n}`; instead, outside `E_n` it is bounded by
   `U_n = ∑_{j₀} (4 Q ρ²)⁻¹ ∏_{j ≠ j₀} K_Q(c_j(n) x - α_j)` (`Fn_le_Un`), whose integral is
   small. With `G = ∑_{N ≤ n < 2N} F_n` one gets `∫ (G - N)² = o(N²)` (first and second moments,
   good and bad pairs) and `∫ ∑_n U_n = o(N)`; on the bad set `G ≤ ∑_n U_n`, so Markov's
   inequality applied to `(G - N)²/N² + ∑_n U_n / N` bounds its measure (`bad_measure_le`).
5. Parameters: `u = N^θ` with `θ = ς / (32 (k + 1))`, `Q = ⌊u⁴⌋`, `T = u^{16(k+1)}`,
   `T₁ = (b/2) u^{32(k+1)} = (b/2) N^ς`; the measure of the bad set is `O(u⁻²)`.

## Conventions

As in `Kmrr25.Q413a`: `γ ∉ ℤ` is `∀ m : ℤ, γ ≠ m`, `k = ⌊γ⌋₊`, `ς = γ - k`, "almost every"
refers to Lebesgue measure, `e(t) = exp(2 π i t)` (`ee`).
-/

open Real Finset Filter Topology MeasureTheory ComplexConjugate

noncomputable section

namespace Kmrr25.Q413SM

open Kmrr25.Q413 Kmrr25.Q413a

/-! ## The Fejér kernel -/

/-- `e(t) = exp(2 π i t)`. -/
def ee (t : ℝ) : ℂ := Complex.exp (((2 * π * t : ℝ) : ℂ) * Complex.I)

lemma norm_ee (t : ℝ) : ‖ee t‖ = 1 := Complex.norm_exp_ofReal_mul_I _

lemma ee_add (a b : ℝ) : ee (a + b) = ee a * ee b := by
  unfold ee; rw [← Complex.exp_add]; congr 1; push_cast; ring

lemma ee_zero : ee 0 = 1 := by simp [ee]

lemma ee_int (m : ℤ) : ee m = 1 := by
  unfold ee
  have : (((2 * π * m : ℝ) : ℂ) * Complex.I) = m * (2 * π * Complex.I) := by push_cast; ring
  rw [this, Complex.exp_int_mul_two_pi_mul_I]

lemma ee_nat_mul (m : ℕ) (t : ℝ) : ee (m * t) = ee t ^ m := by
  unfold ee; rw [← Complex.exp_nat_mul]; congr 1; push_cast; ring

lemma conj_ee (t : ℝ) : conj (ee t) = ee (-t) := by
  unfold ee; rw [← Complex.exp_conj]; congr 1
  rw [map_mul, Complex.conj_ofReal, Complex.conj_I]; push_cast; ring

lemma ee_sum {ι : Type*} (s : Finset ι) (f : ι → ℝ) : ee (∑ i ∈ s, f i) = ∏ i ∈ s, ee (f i) := by
  unfold ee; rw [← Complex.exp_sum]; congr 1; push_cast; rw [Finset.mul_sum, Finset.sum_mul]

lemma continuous_ee : Continuous ee := by unfold ee; fun_prop

/-- The Dirichlet-type sum `D_Q(t) = ∑_{m < Q} e(m t)`. -/
def dirichlet (Q : ℕ) (t : ℝ) : ℂ := ∑ m ∈ range Q, ee (m * t)

/-- The Fejér kernel `K_Q(t) = |D_Q(t)|² / Q`. -/
def fejer (Q : ℕ) (t : ℝ) : ℝ := ‖dirichlet Q t‖ ^ 2 / Q

lemma fejer_nonneg (Q : ℕ) (t : ℝ) : 0 ≤ fejer Q t := by unfold fejer; positivity

lemma continuous_fejer (Q : ℕ) : Continuous (fejer Q) := by
  unfold fejer dirichlet
  have := continuous_ee
  fun_prop

lemma norm_dirichlet_le (Q : ℕ) (t : ℝ) : ‖dirichlet Q t‖ ≤ Q := by
  unfold dirichlet
  refine (norm_sum_le _ _).trans ?_
  simp [norm_ee]

lemma fejer_le {Q : ℕ} (hQ : 1 ≤ Q) (t : ℝ) : fejer Q t ≤ Q := by
  unfold fejer
  have hQ' : (0 : ℝ) < Q := by exact_mod_cast hQ
  rw [div_le_iff₀ hQ']
  have := norm_dirichlet_le Q t
  nlinarith [norm_nonneg (dirichlet Q t)]

lemma fejer_one (t : ℝ) : fejer 1 t = 1 := by
  simp [fejer, dirichlet, ee_zero]

lemma fejer_expand (Q : ℕ) (t : ℝ) : (fejer Q t : ℂ) =
    ∑ p ∈ range Q ×ˢ range Q, (1 / (Q : ℂ)) * ee ((((p.1 : ℤ) - p.2 : ℤ) : ℝ) * t) := by
  unfold fejer
  rw [← Finset.mul_sum, Finset.sum_product]
  push_cast
  rw [← Complex.mul_conj', dirichlet, map_sum, Finset.sum_mul_sum, div_eq_inv_mul, one_div]
  congr 1
  refine Finset.sum_congr rfl fun a _ => Finset.sum_congr rfl fun b _ => ?_
  rw [conj_ee, ← ee_add]; congr 1; ring

/-- Lower bound `|e(t) - 1| ≥ 4 w` when `t` has distance `≥ w` from `ℤ`. -/
lemma norm_ee_sub_one_ge {t w : ℝ} (h : ∀ m : ℤ, w ≤ |t - m|) :
    4 * w ≤ ‖ee t - 1‖ := by
  set v := t - round t with hv
  have hvt : ee t = ee v := by
    have : t = v + (round t : ℤ) := by simp [hv]
    rw [this, ee_add, ee_int, mul_one]
  have hv2 : |v| ≤ 1 / 2 := abs_sub_round t
  have hvw : w ≤ |v| := h (round t)
  rw [hvt, ee, show (((2 * π * v : ℝ) : ℂ) * Complex.I) = Complex.I * ((2 * π * v : ℝ) : ℂ) from
    mul_comm _ _, Complex.norm_exp_I_mul_ofReal_sub_one, norm_mul, Real.norm_eq_abs, Real.norm_eq_abs]
  have hsin : 2 * |v| ≤ |Real.sin (2 * π * v / 2)| := by
    have e : 2 * π * v / 2 = π * v := by ring
    rw [e]
    rcases le_or_gt 0 v with h0 | h0
    · rw [abs_of_nonneg h0]
      have := Real.mul_le_sin (x := π * v) (by positivity) (by
        have := abs_of_nonneg h0 ▸ hv2; nlinarith [Real.pi_pos])
      have e2 : 2 / π * (π * v) = 2 * v := by field_simp
      rw [e2] at this
      exact this.trans (le_abs_self _)
    · rw [abs_of_neg h0]
      have := Real.mul_le_sin (x := π * (-v)) (by nlinarith [Real.pi_pos]) (by
        have := abs_of_neg h0 ▸ hv2; nlinarith [Real.pi_pos])
      have e2 : 2 / π * (π * -v) = 2 * -v := by field_simp
      rw [e2, mul_neg (π), Real.sin_neg] at this
      linarith [neg_le_abs (Real.sin (π * v))]
  rw [abs_two]
  linarith

lemma fejer_out {Q : ℕ} (hQ : 1 ≤ Q) {t w : ℝ} (hw0 : 0 < w)
    (h : ∀ m : ℤ, w ≤ |t - m|) : fejer Q t ≤ 1 / (4 * Q * w ^ 2) := by
  have h1 : dirichlet Q t * (ee t - 1) = ee t ^ Q - 1 := by
    rw [dirichlet, ← geom_sum_mul]
    congr 1
    exact Finset.sum_congr rfl fun m _ => ee_nat_mul m t
  have h2 : ‖ee t ^ Q - 1‖ ≤ 2 := by
    refine (norm_sub_le _ _).trans ?_
    rw [norm_pow, norm_ee]; norm_num
  have h3 := norm_ee_sub_one_ge h
  have h4 : ‖dirichlet Q t‖ * (4 * w) ≤ 2 := by
    calc ‖dirichlet Q t‖ * (4 * w) ≤ ‖dirichlet Q t‖ * ‖ee t - 1‖ :=
          mul_le_mul_of_nonneg_left h3 (norm_nonneg _)
      _ = ‖ee t ^ Q - 1‖ := by rw [← norm_mul, h1]
      _ ≤ 2 := h2
  have hQ' : (0 : ℝ) < Q := by exact_mod_cast hQ
  have h5 : ‖dirichlet Q t‖ ≤ 1 / (2 * w) := by
    rw [le_div_iff₀ (by positivity)]; linarith
  unfold fejer
  rw [div_le_div_iff₀ hQ' (by positivity)]
  have h6 : ‖dirichlet Q t‖ ^ 2 ≤ (1 / (2 * w)) ^ 2 :=
    pow_le_pow_left₀ (norm_nonneg _) h5 2
  have h7 : (1 / (2 * w)) ^ 2 * (4 * w ^ 2) = 1 := by field_simp; ring
  calc ‖dirichlet Q t‖ ^ 2 * (4 * Q * w ^ 2) = (‖dirichlet Q t‖ ^ 2 * (4 * w ^ 2)) * Q := by ring
    _ ≤ ((1 / (2 * w)) ^ 2 * (4 * w ^ 2)) * Q := by gcongr
    _ = 1 * Q := by rw [h7]


/-! ## Integrals of products of Fejér kernels -/

lemma integral_ee_bound {θ : ℝ} (hθ : θ ≠ 0) (X : ℝ) :
    ‖∫ x in (-X)..X, ee (θ * x)‖ ≤ 1 / (π * |θ|) := by
  set c : ℂ := ((2 * π * θ : ℝ) : ℂ) * Complex.I with hc
  have hc0 : c ≠ 0 := by
    rw [hc]; refine mul_ne_zero ?_ Complex.I_ne_zero
    exact_mod_cast (by positivity : (2 * π * θ) ≠ 0)
  have hcn : ‖c‖ = 2 * π * |θ| := by
    rw [hc, norm_mul, Complex.norm_I, mul_one, Complex.norm_real, Real.norm_eq_abs,
      abs_mul, abs_of_pos (by positivity : (0 : ℝ) < 2 * π)]
  have he : ∀ x : ℝ, ee (θ * x) = Complex.exp (c * x) := fun x => by
    rw [ee, hc]; congr 1; push_cast; ring
  simp_rw [he]
  rw [integral_exp_mul_complex hc0, norm_div, hcn]
  have h1 : ∀ y : ℝ, ‖Complex.exp (c * y)‖ = 1 := fun y => by rw [← he]; exact norm_ee _
  have h2 : ‖Complex.exp (c * ↑X) - Complex.exp (c * ↑(-X))‖ ≤ 2 := by
    refine (norm_sub_le _ _).trans ?_; rw [h1, h1]; norm_num
  have hθ' : 0 < |θ| := abs_pos.2 hθ
  rw [div_le_div_iff₀ (by positivity) (by positivity)]
  nlinarith [mul_le_mul_of_nonneg_right h2 (by positivity : (0:ℝ) ≤ π * |θ|)]

/-- The integer difference `q.1 - q.2`. -/
def dd (q : ℕ × ℕ) : ℤ := (q.1 : ℤ) - q.2

/-- **Trigonometric integral lemma.** If `|∑ d_i λ_i| ≥ T` for every non-zero integer vector `d`
with `|d_i| < Q_i`, then `∫_{-X}^{X} ∏_i K_{Q_i}(λ_i x - α_i) dx` is `2X` up to an error at most
`∏ Q_i / (π T)`. -/
theorem trig_integral {ι : Type*} [Fintype ι] [DecidableEq ι] (lam α : ι → ℝ) (Q : ι → ℕ)
    (hQ : ∀ i, 1 ≤ Q i) (X : ℝ) {T : ℝ} (hT : 0 < T)
    (hsep : ∀ d : ι → ℤ, (∀ i, |d i| < Q i) → d ≠ 0 → T ≤ |∑ i, (d i : ℝ) * lam i|) :
    |(∫ x in (-X)..X, ∏ i, fejer (Q i) (lam i * x - α i)) - 2 * X| ≤
      (∏ i, (Q i : ℝ)) / (π * T) := by
  set S : (i : ι) → Finset (ℕ × ℕ) := fun i => range (Q i) ×ˢ range (Q i) with hS
  set c : ℂ := ∏ i, (1 / (Q i : ℂ)) with hc
  set θ : (ι → ℕ × ℕ) → ℝ := fun P => ∑ i, (dd (P i) : ℝ) * lam i with hθ
  set φ : (ι → ℕ × ℕ) → ℝ := fun P => ∑ i, (dd (P i) : ℝ) * α i with hφ
  set term : (ι → ℕ × ℕ) → ℝ → ℂ := fun P x => c * ee (-φ P) * ee (θ P * x) with hterm
  have hQpos : ∀ i, (0 : ℝ) < Q i := fun i => by exact_mod_cast hQ i
  -- expansion
  have hexp : ∀ x : ℝ, ((∏ i, fejer (Q i) (lam i * x - α i) : ℝ) : ℂ) =
      ∑ P ∈ Fintype.piFinset S, term P x := by
    intro x
    push_cast
    simp_rw [fejer_expand]
    rw [Finset.prod_univ_sum]
    refine Finset.sum_congr rfl fun P _ => ?_
    rw [Finset.prod_mul_distrib, ← ee_sum]
    show _ = c * ee (-φ P) * ee (θ P * x)
    rw [mul_assoc, ← ee_add]
    congr 2
    rw [hφ, hθ, Finset.sum_mul, ← Finset.sum_neg_distrib, ← Finset.sum_add_distrib]
    refine Finset.sum_congr rfl fun i _ => ?_
    simp only [dd]; ring
  have hcont : ∀ P, Continuous (term P) := fun P => by
    have := continuous_ee
    rw [hterm]; fun_prop
  have hint : (∫ x in (-X)..X, ((∏ i, fejer (Q i) (lam i * x - α i) : ℝ) : ℂ)) =
      ∑ P ∈ Fintype.piFinset S, ∫ x in (-X)..X, term P x := by
    simp_rw [hexp]
    exact intervalIntegral.integral_finsetSum fun P _ => (hcont P).intervalIntegrable _ _
  -- the diagonal weights
  set δ : (ι → ℕ × ℕ) → ℂ := fun P => ∏ i, (if (P i).1 = (P i).2 then 1 / (Q i : ℂ) else 0)
    with hδ
  have hδsum : ∑ P ∈ Fintype.piFinset S, δ P = 1 := by
    simp only [hδ]
    rw [← Finset.prod_univ_sum (t := S)
      (f := fun i q => if q.1 = q.2 then 1 / (Q i : ℂ) else 0)]
    refine Finset.prod_eq_one fun i _ => ?_
    rw [hS, Finset.sum_product]
    simp only [Finset.sum_ite_eq, Finset.mem_range]
    rw [Finset.sum_congr rfl (fun x hx => if_pos (Finset.mem_range.1 hx)), Finset.sum_const, Finset.card_range, nsmul_eq_mul]
    have : (Q i : ℂ) ≠ 0 := by exact_mod_cast (show Q i ≠ 0 by have := hQ i; omega)
    field_simp
  have hcn : ‖c‖ = ∏ i, (1 / (Q i : ℝ)) := by
    rw [hc, norm_prod]; refine Finset.prod_congr rfl fun i _ => ?_
    rw [norm_div, norm_one, Complex.norm_natCast]
  -- termwise bound
  have hterm_bd : ∀ P ∈ Fintype.piFinset S,
      ‖(∫ x in (-X)..X, term P x) - (2 * X : ℝ) * δ P‖ ≤ (∏ i, (1 / (Q i : ℝ))) / (π * T) := by
    intro P hP
    rw [Fintype.mem_piFinset] at hP
    by_cases hdiag : ∀ i, (P i).1 = (P i).2
    · have hd0 : ∀ i, (dd (P i) : ℝ) = 0 := fun i => by simp [dd, hdiag i]
      have hθ0 : θ P = 0 := by simp [hθ, hd0]
      have hφ0 : φ P = 0 := by simp [hφ, hd0]
      have hδc : δ P = c := by
        rw [hδ, hc]; exact Finset.prod_congr rfl fun i _ => if_pos (hdiag i)
      have : (fun x => term P x) = fun _ => c := by
        funext x; simp [hterm, hθ0, hφ0, ee_zero]
      rw [this, intervalIntegral.integral_const, hδc]
      simp only [sub_neg_eq_add, Complex.real_smul]
      rw [show (X + X : ℝ) = 2 * X by ring, sub_self, norm_zero]
      positivity
    · push Not at hdiag
      obtain ⟨i₀, hi₀⟩ := hdiag
      have hδ0 : δ P = 0 := Finset.prod_eq_zero (Finset.mem_univ i₀) (if_neg hi₀)
      have hdne : (fun i => dd (P i)) ≠ 0 := fun h => hi₀ (by
        have := congrFun h i₀; simp [dd] at this; omega)
      have hdQ : ∀ i, |dd (P i)| < Q i := fun i => by
        have h1 := (Finset.mem_product.1 (hP i)).1
        have h2 := (Finset.mem_product.1 (hP i)).2
        rw [Finset.mem_range] at h1 h2
        simp only [dd]; rw [abs_lt]; constructor <;> omega
      have hθT : T ≤ |θ P| := hsep _ hdQ hdne
      have hθ0 : θ P ≠ 0 := fun h => by rw [h, abs_zero] at hθT; linarith
      rw [hδ0, mul_zero, sub_zero, hterm]
      simp only
      rw [intervalIntegral.integral_const_mul, norm_mul, norm_mul, hcn, norm_ee, mul_one]
      have hb := integral_ee_bound hθ0 X
      have hp : 0 ≤ ∏ i, (1 / (Q i : ℝ)) := Finset.prod_nonneg fun i _ => by positivity
      calc (∏ i, (1 / (Q i : ℝ))) * ‖∫ x in (-X)..X, ee (θ P * x)‖
          ≤ (∏ i, (1 / (Q i : ℝ))) * (1 / (π * |θ P|)) := mul_le_mul_of_nonneg_left hb hp
        _ ≤ (∏ i, (1 / (Q i : ℝ))) * (1 / (π * T)) := by
          gcongr
        _ = _ := by ring
  -- conclusion
  have hmain : ‖((∫ x in (-X)..X, ∏ i, fejer (Q i) (lam i * x - α i) : ℝ) : ℂ) - (2 * X : ℝ)‖
      ≤ (∏ i, (Q i : ℝ)) / (π * T) := by
    rw [← intervalIntegral.integral_ofReal, hint]
    have : ((2 * X : ℝ) : ℂ) = ∑ P ∈ Fintype.piFinset S, (2 * X : ℝ) * δ P := by
      rw [← Finset.mul_sum, hδsum, mul_one]
    rw [this, ← Finset.sum_sub_distrib]
    refine (norm_sum_le _ _).trans ((Finset.sum_le_sum hterm_bd).trans ?_)
    rw [Finset.sum_const, Fintype.card_piFinset, nsmul_eq_mul]
    have : ((∏ i, (S i).card : ℕ) : ℝ) * ∏ i, (1 / (Q i : ℝ)) = ∏ i, (Q i : ℝ) := by
      push_cast
      rw [← Finset.prod_mul_distrib]
      refine Finset.prod_congr rfl fun i _ => ?_
      rw [hS, Finset.card_product, Finset.card_range]
      have := hQpos i
      push_cast; field_simp
    rw [← mul_div_assoc, this]
  rw [← Complex.ofReal_sub, Complex.norm_real, Real.norm_eq_abs] at hmain
  exact hmain

/-! ## Frequency lower bounds -/

/-- A hierarchical lower bound: if `ℓ ≠ 0` has entries `|ℓ_j| ≤ Q`, the coefficients satisfy
`b ≤ |β_j| ≤ B`, and `s ≥ 1` is large compared with `Q`, then
`|∑_j ℓ_j β_j s^{e - j}| ≥ (b / 2) s^{e - K}` (the first non-zero term dominates). -/
lemma hier {K : ℕ} (β : Fin (K + 1) → ℝ) {b B e s Q : ℝ} (hb0 : 0 < b)
    (hb : ∀ j, b ≤ |β j|) (hB : ∀ j, |β j| ≤ B) (hs : 1 ≤ s)
    (ℓ : Fin (K + 1) → ℤ) (hℓ : ℓ ≠ 0) (hℓQ : ∀ j, |(ℓ j : ℝ)| ≤ Q)
    (hsQ : 2 * (K + 1) * Q * B ≤ b * s) :
    b / 2 * s ^ (e - K) ≤ |∑ j, (ℓ j : ℝ) * β j * s ^ (e - (j : ℕ))| := by
  classical
  have hne : (univ.filter fun j => ℓ j ≠ 0).Nonempty := by
    by_contra h
    rw [Finset.not_nonempty_iff_eq_empty, Finset.filter_eq_empty_iff] at h
    exact hℓ (funext fun j => by simpa using h (mem_univ j))
  set j0 := (univ.filter fun j => ℓ j ≠ 0).min' hne with hj0def
  have hj0 : ℓ j0 ≠ 0 := (mem_filter.1 (min'_mem _ hne)).2
  have hlt : ∀ j, j < j0 → ℓ j = 0 := fun j hj => by
    by_contra h
    exact absurd (min'_le _ j (mem_filter.2 ⟨mem_univ _, h⟩)) (not_le.2 hj)
  have hs0 : 0 < s := by linarith
  have hQ0 : 0 ≤ Q := (abs_nonneg _).trans (hℓQ j0)
  have hB0 : 0 ≤ B := (abs_nonneg _).trans (hB j0)
  set M := s ^ (e - (j0 : ℕ)) with hM
  have hMpos : 0 < M := rpow_pos_of_pos hs0 _
  have hmain : b * M ≤ |(ℓ j0 : ℝ) * β j0 * s ^ (e - (j0 : ℕ))| := by
    rw [abs_mul, abs_mul, abs_of_pos (rpow_pos_of_pos hs0 _)]
    have h1 : (1 : ℝ) ≤ |(ℓ j0 : ℝ)| := by exact_mod_cast Int.one_le_abs hj0
    have := hb j0
    have h2 : b ≤ |(ℓ j0 : ℝ)| * |β j0| := by nlinarith [abs_nonneg (β j0)]
    exact mul_le_mul_of_nonneg_right h2 hMpos.le
  have hother : ∀ j ∈ univ.erase j0,
      |(ℓ j : ℝ) * β j * s ^ (e - (j : ℕ))| ≤ Q * B * s ^ (e - (j0 : ℕ) - 1) := by
    intro j hj
    rcases lt_or_gt_of_ne (ne_of_mem_erase hj) with h | h
    · rw [hlt j h]; simp only [Int.cast_zero, zero_mul, abs_zero]; positivity
    · rw [abs_mul, abs_mul, abs_of_pos (rpow_pos_of_pos hs0 _)]
      have hexp : s ^ (e - (j : ℕ)) ≤ s ^ (e - (j0 : ℕ) - 1) := by
        refine rpow_le_rpow_of_exponent_le hs ?_
        have : (j0 : ℕ) + 1 ≤ (j : ℕ) := h
        have : ((j0 : ℕ) : ℝ) + 1 ≤ (j : ℕ) := by exact_mod_cast this
        linarith
      have h3 := hℓQ j
      have h4 := hB j
      exact mul_le_mul (mul_le_mul h3 h4 (abs_nonneg _) hQ0) hexp (rpow_pos_of_pos hs0 _).le
        (mul_nonneg hQ0 hB0)
  have hrest : |∑ j ∈ univ.erase j0, (ℓ j : ℝ) * β j * s ^ (e - (j : ℕ))| ≤ b / 2 * M := by
    refine (abs_sum_le_sum_abs _ _).trans ((Finset.sum_le_sum hother).trans ?_)
    rw [Finset.sum_const, Finset.card_erase_of_mem (mem_univ _), Finset.card_univ,
      Fintype.card_fin, nsmul_eq_mul]
    have hsM : s ^ (e - (j0 : ℕ) - 1) * s = M := by
      rw [hM, ← rpow_add_one hs0.ne']; ring_nf
    have hR : 0 ≤ s ^ (e - (j0 : ℕ) - 1) := (rpow_pos_of_pos hs0 _).le
    push_cast
    have : (K : ℝ) * (Q * B) ≤ (K + 1) * (Q * B) := by nlinarith [mul_nonneg hQ0 hB0]
    calc (K : ℝ) * (Q * B * s ^ (e - (j0 : ℕ) - 1))
        ≤ ((K + 1) * Q * B) * s ^ (e - (j0 : ℕ) - 1) := by nlinarith
      _ ≤ (b * s / 2) * s ^ (e - (j0 : ℕ) - 1) := by gcongr; linarith
      _ = b / 2 * M := by rw [← hsM]; ring
  have hsplit := Finset.add_sum_erase univ (fun j => (ℓ j : ℝ) * β j * s ^ (e - (j : ℕ)))
    (mem_univ j0)
  rw [← hsplit]
  have hMK : s ^ (e - K) ≤ M := by
    refine rpow_le_rpow_of_exponent_le hs ?_
    have : ((j0 : ℕ) : ℝ) ≤ K := by exact_mod_cast Nat.lt_succ_iff.1 j0.2
    linarith
  have := abs_sub_abs_le_abs_sub ((ℓ j0 : ℝ) * β j0 * s ^ (e - (j0 : ℕ)))
    (-∑ j ∈ univ.erase j0, (ℓ j : ℝ) * β j * s ^ (e - (j : ℕ)))
  rw [abs_neg, sub_neg_eq_add] at this
  nlinarith

lemma gbinom_ne_zero {γ : ℝ} (hγZ : ∀ m : ℤ, γ ≠ m) (j : ℕ) : gbinom γ j ≠ 0 := by
  unfold gbinom
  rw [descPochhammer_eval_eq_prod_range]
  refine div_ne_zero (prod_ne_zero_iff.2 fun i _ => sub_ne_zero.2 fun h => hγZ i ?_)
    (by positivity)
  rw [h]; norm_cast

lemma exists_bounds {K : ℕ} (β : Fin (K + 1) → ℝ) (h : ∀ j, β j ≠ 0) :
    ∃ b B : ℝ, 0 < b ∧ 0 ≤ B ∧ (∀ j, b ≤ |β j|) ∧ ∀ j, |β j| ≤ B := by
  obtain ⟨j1, -, hj1⟩ := Finset.exists_min_image univ (fun j => |β j|) univ_nonempty
  obtain ⟨j2, -, hj2⟩ := Finset.exists_max_image univ (fun j => |β j|) univ_nonempty
  exact ⟨|β j1|, |β j2|, abs_pos.2 (h j1), abs_nonneg _, fun j => hj1 j (mem_univ _),
    fun j => hj2 j (mem_univ _)⟩

/-- A finite set of naturals whose pairwise gaps are `≤ D` has at most `D + 1` elements. -/
lemma card_le_of_gap (S : Finset ℕ) {D : ℝ} (hD : 0 ≤ D)
    (h : ∀ a ∈ S, ∀ b ∈ S, a < b → ((b : ℝ) - a) ≤ D) : (S.card : ℝ) ≤ D + 1 := by
  rcases S.eq_empty_or_nonempty with rfl | hne
  · simp; linarith
  set m := S.min' hne
  have hsub : S ⊆ Finset.Icc m (m + ⌊D⌋₊) := by
    intro b hb
    have hmb : m ≤ b := S.min'_le b hb
    rw [Finset.mem_Icc]
    refine ⟨hmb, ?_⟩
    rcases hmb.eq_or_lt with h' | h'
    · omega
    · have := h m (S.min'_mem hne) b hb h'
      have : b - m ≤ ⌊D⌋₊ := Nat.le_floor (by push_cast [hmb]; linarith)
      omega
  have := Finset.card_le_card hsub
  rw [Nat.card_Icc] at this
  have hf := Nat.floor_le hD
  have : (S.card : ℝ) ≤ ((m + ⌊D⌋₊ + 1 - m : ℕ) : ℝ) := by exact_mod_cast this
  rw [show m + ⌊D⌋₊ + 1 - m = ⌊D⌋₊ + 1 by omega] at this
  push_cast at this
  linarith


/-- `Ξ_s(ℓ) = ∑_{j ≤ k} ℓ_j c_j(s)` with `c_j(s) = binom(γ, j) s^{γ - j}`. -/
def Xi (γ s : ℝ) (ℓ : Fin (⌊γ⌋₊ + 1) → ℤ) : ℝ := ∑ j, (ℓ j : ℝ) * cj γ j s

/-- The derivative of `s ↦ Ξ_s(ℓ)`. -/
def dXi (γ s : ℝ) (ℓ : Fin (⌊γ⌋₊ + 1) → ℤ) : ℝ :=
  ∑ j, (ℓ j : ℝ) * (gbinom γ j * (γ - (j : ℕ))) * s ^ (γ - 1 - (j : ℕ))

lemma hasDerivAt_Xi (γ : ℝ) (ℓ : Fin (⌊γ⌋₊ + 1) → ℤ) {s : ℝ} (hs : 0 < s) :
    HasDerivAt (fun s => Xi γ s ℓ) (dXi γ s ℓ) s := by
  unfold Xi dXi cj
  have : ∀ j : Fin (⌊γ⌋₊ + 1), HasDerivAt (fun s : ℝ => (ℓ j : ℝ) * (gbinom γ j * s ^ (γ - (j : ℕ))))
      ((ℓ j : ℝ) * (gbinom γ j * (γ - (j : ℕ))) * s ^ (γ - 1 - (j : ℕ))) s := fun j => by
    have h := ((Real.hasDerivAt_rpow_const (p := γ - (j : ℕ)) (Or.inl hs.ne')).const_mul
      (gbinom γ j)).const_mul (ℓ j : ℝ)
    refine h.congr_deriv ?_
    rw [show γ - 1 - (j : ℕ) = γ - (j : ℕ) - 1 by ring]; ring
  exact HasDerivAt.fun_sum (u := univ) fun j _ => this j

/-- Paper, Lemma \ref{IB:lem:freq} (in a uniform form): `|Ξ_s(ℓ)| ≥ (b / 2) s^ς` for
`0 ≠ ℓ`, `|ℓ_j| ≤ Q`, once `s` is large compared with `Q`. -/
lemma freq {γ : ℝ} (hγZ : ∀ m : ℤ, γ ≠ m) : ∃ b B : ℝ, 0 < b ∧ 0 ≤ B ∧
    ∀ (Q s : ℝ) (ℓ : Fin (⌊γ⌋₊ + 1) → ℤ), ℓ ≠ 0 → (∀ j, |(ℓ j : ℝ)| ≤ Q) → 1 ≤ s →
      2 * ((⌊γ⌋₊ : ℝ) + 1) * Q * B ≤ b * s → b / 2 * s ^ (γ - ⌊γ⌋₊) ≤ |Xi γ s ℓ| := by
  obtain ⟨b, B, hb, hB0, hb1, hB1⟩ :=
    exists_bounds (fun j : Fin (⌊γ⌋₊ + 1) => gbinom γ j) fun j => gbinom_ne_zero hγZ j
  refine ⟨b, B, hb, hB0, fun Q s ℓ hℓ hℓQ hs hsQ => ?_⟩
  have := hier (fun j : Fin (⌊γ⌋₊ + 1) => gbinom γ j) (e := γ) hb hb1 hB1 hs ℓ hℓ hℓQ hsQ
  unfold Xi cj
  simpa only [mul_assoc] using this

lemma dfreq {γ : ℝ} (hγZ : ∀ m : ℤ, γ ≠ m) : ∃ b B : ℝ, 0 < b ∧ 0 ≤ B ∧
    ∀ (Q s : ℝ) (ℓ : Fin (⌊γ⌋₊ + 1) → ℤ), ℓ ≠ 0 → (∀ j, |(ℓ j : ℝ)| ≤ Q) → 1 ≤ s →
      2 * ((⌊γ⌋₊ : ℝ) + 1) * Q * B ≤ b * s →
        b / 2 * s ^ (γ - ⌊γ⌋₊ - 1) ≤ |dXi γ s ℓ| := by
  obtain ⟨b, B, hb, hB0, hb1, hB1⟩ :=
    exists_bounds (fun j : Fin (⌊γ⌋₊ + 1) => gbinom γ j * (γ - (j : ℕ))) fun j =>
      mul_ne_zero (gbinom_ne_zero hγZ j) (sub_ne_zero.2 fun h => hγZ (j : ℕ) (by simp [h]))
  refine ⟨b, B, hb, hB0, fun Q s ℓ hℓ hℓQ hs hsQ => ?_⟩
  have := hier (fun j : Fin (⌊γ⌋₊ + 1) => gbinom γ j * (γ - (j : ℕ))) (e := γ - 1) hb hb1 hB1
    hs ℓ hℓ hℓQ hsQ
  unfold dXi
  rw [show γ - ⌊γ⌋₊ - 1 = γ - 1 - ⌊γ⌋₊ by ring]
  exact this

/-- Paper, proof of Lemma \ref{IB:lem:bad}: if `|∂_s Ξ_s(ℓ)| ≥ δ` on `[N, 2N]`, then at most
`2T/δ + 1` integers `n' ∈ [N, 2N)` satisfy `|A + Ξ_{n'}(ℓ)| < T`. -/
lemma count_close (γ : ℝ) (N : ℕ) (hN : 1 ≤ N) (ℓ : Fin (⌊γ⌋₊ + 1) → ℤ) (A T δ : ℝ)
    (hT : 0 ≤ T) (hδ : 0 < δ) (hd : ∀ s : ℝ, (N : ℝ) ≤ s → s ≤ 2 * N → δ ≤ |dXi γ s ℓ|) :
    (((Ico N (2 * N)).filter (fun n' : ℕ => |A + Xi γ n' ℓ| < T)).card : ℝ) ≤ 2 * T / δ + 1 := by
  refine card_le_of_gap _ (by positivity) fun a ha b hb hab => ?_
  rw [mem_filter, mem_Ico] at ha hb
  have hN' : (1 : ℝ) ≤ N := by exact_mod_cast hN
  have ha1 : (N : ℝ) ≤ a := by exact_mod_cast ha.1.1
  have hb2 : (b : ℝ) ≤ 2 * N := by exact_mod_cast hb.1.2.le
  have hab' : (a : ℝ) < b := by exact_mod_cast hab
  have hderiv : ∀ s ∈ Set.Icc (a : ℝ) b, HasDerivAt (fun s => Xi γ s ℓ) (dXi γ s ℓ) s :=
    fun s hs => hasDerivAt_Xi γ ℓ (by linarith [hs.1])
  obtain ⟨c, hc, hceq⟩ := exists_hasDerivAt_eq_slope (fun s => Xi γ s ℓ) (dXi γ · ℓ) hab'
    (fun s hs => (hderiv s hs).continuousAt.continuousWithinAt)
    (fun s hs => hderiv s ⟨hs.1.le, hs.2.le⟩)
  have hcd := hd c (by linarith [hc.1]) (by linarith [hc.2])
  rw [hceq, abs_div, abs_of_pos (by linarith : (0 : ℝ) < b - a), le_div_iff₀ (by linarith)] at hcd
  have h2 : |Xi γ b ℓ - Xi γ a ℓ| < 2 * T := by
    have := abs_sub_le (A + Xi γ b ℓ) 0 (A + Xi γ a ℓ)
    rw [show A + Xi γ b ℓ - (A + Xi γ a ℓ) = Xi γ b ℓ - Xi γ a ℓ by ring] at this
    simp only [sub_zero, zero_sub, abs_neg] at this
    linarith [hb.2, ha.2]
  rw [le_div_iff₀ hδ]
  nlinarith


/-! ## The functions `F_n` and their moments -/

/-- The shifts: `α_0 = 3η/8` (the centre of `[η/4, η/2]`) and `α_j = 0` for `j ≥ 1`. -/
def alv (γ : ℝ) (N : ℕ) (j : Fin (⌊γ⌋₊ + 1)) : ℝ := if (j : ℕ) = 0 then 3 * eta N / 8 else 0

/-- `F_n(x) = ∏_{j ≤ k} K_Q(c_j(n) x - α_j)`, a non-negative trigonometric polynomial in `x`
concentrated near `E_n`. -/
def Fn (γ : ℝ) (Q N n : ℕ) (x : ℝ) : ℝ :=
  ∏ j : Fin (⌊γ⌋₊ + 1), fejer Q (cj γ j n * x - alv γ N j)

/-- The degree vector `(Q, …, Q)` with the `j₀`-th entry replaced by `1`. -/
def degv (γ : ℝ) (Q : ℕ) (j₀ : Fin (⌊γ⌋₊ + 1)) : Fin (⌊γ⌋₊ + 1) → ℕ :=
  Function.update (fun _ => Q) j₀ 1

/-- A majorant of `F_n` outside `E_n`: `U_n = ∑_{j₀} (4 Q ρ²)⁻¹ ∏_{j ≠ j₀} K_Q(c_j(n) x - α_j)`. -/
def Un (γ : ℝ) (L Q N n : ℕ) (x : ℝ) : ℝ :=
  ∑ j₀ : Fin (⌊γ⌋₊ + 1), 1 / (4 * Q * rho γ L N ^ 2) *
    ∏ j, fejer (degv γ Q j₀ j) (cj γ j n * x - alv γ N j)

lemma continuous_Fn (γ : ℝ) (Q N n : ℕ) : Continuous (Fn γ Q N n) := by
  unfold Fn
  exact continuous_finsetProd _ fun j _ =>
    (continuous_fejer Q).comp ((continuous_const.mul continuous_id).sub continuous_const)

lemma continuous_Un (γ : ℝ) (L Q N n : ℕ) : Continuous (Un γ L Q N n) := by
  unfold Un
  refine continuous_finsetSum _ fun j₀ _ => continuous_const.mul ?_
  exact continuous_finsetProd _ fun j _ =>
    (continuous_fejer _).comp ((continuous_const.mul continuous_id).sub continuous_const)

lemma Fn_nonneg (γ : ℝ) (Q N n : ℕ) (x : ℝ) : 0 ≤ Fn γ Q N n x :=
  Finset.prod_nonneg fun _ _ => fejer_nonneg _ _

lemma Fn_le {γ : ℝ} {Q : ℕ} (hQ : 1 ≤ Q) (N n : ℕ) (x : ℝ) :
    Fn γ Q N n x ≤ (Q : ℝ) ^ (⌊γ⌋₊ + 1) := by
  unfold Fn
  calc ∏ j : Fin (⌊γ⌋₊ + 1), fejer Q (cj γ j n * x - alv γ N j) ≤ ∏ _j : Fin (⌊γ⌋₊ + 1), (Q : ℝ) :=
        Finset.prod_le_prod (fun _ _ => fejer_nonneg _ _) fun _ _ => fejer_le hQ _
    _ = (Q : ℝ) ^ (⌊γ⌋₊ + 1) := by simp

lemma rho_pos {γ : ℝ} {L N : ℕ} (hL : 1 ≤ L) (hN : 1 ≤ N) : 0 < rho γ L N := by
  unfold rho
  have := eta_pos hN
  have : (0 : ℝ) < L := by exact_mod_cast hL
  positivity

lemma rho_le {γ : ℝ} {L N : ℕ} (hL : 1 ≤ L) (hN : 1 ≤ N) : rho γ L N ≤ eta N / 8 := by
  unfold rho
  have hη := eta_pos hN
  have hL1 : (1 : ℝ) ≤ (L : ℝ) ^ ⌊γ⌋₊ := one_le_pow₀ (by exact_mod_cast hL)
  have hk : (0 : ℝ) ≤ ⌊γ⌋₊ := Nat.cast_nonneg _
  rw [div_le_div_iff₀ (by positivity) (by norm_num)]
  have : (8 : ℝ) ≤ 16 * ((⌊γ⌋₊ : ℝ) + 1) * (L : ℝ) ^ ⌊γ⌋₊ := by nlinarith
  nlinarith

lemma Un_nonneg {γ : ℝ} {L N : ℕ} (hL : 1 ≤ L) (hN : 1 ≤ N) (Q n : ℕ) (x : ℝ) :
    0 ≤ Un γ L Q N n x := by
  have := rho_pos (γ := γ) hL hN
  exact Finset.sum_nonneg fun _ _ =>
    mul_nonneg (by positivity) (Finset.prod_nonneg fun _ _ => fejer_nonneg _ _)

/-- If `x ∉ E_n`, some coordinate `c_j(n) x - α_j` has distance `≥ ρ` from `ℤ`. -/
lemma out_coord {γ : ℝ} {L N : ℕ} (hL : 1 ≤ L) (hN : 1 ≤ N) (n : ℕ) {x : ℝ}
    (hx : x ∉ En γ L N n) :
    ∃ j₀ : Fin (⌊γ⌋₊ + 1), ∀ m : ℤ, rho γ L N ≤ |cj γ j₀ n * x - alv γ N j₀ - m| := by
  have hη := eta_pos hN
  have hη1 := eta_lt_one hN
  have hρ := rho_le (γ := γ) hL hN
  simp only [En, Set.mem_ofPred_eq, not_and_or] at hx
  push Not at hx
  rcases hx with h0 | ⟨j, hj1, hjk, hj⟩
  · refine ⟨⟨0, by omega⟩, fun m => ?_⟩
    simp only [alv, if_true]
    set t := cj γ 0 n * x
    have hf := Int.floor_add_fract t
    have hf0 := Int.fract_nonneg t
    have hf1 := Int.fract_lt_one t
    rw [Set.mem_Icc, not_and_or, not_le, not_le] at h0
    refine hρ.trans ?_
    obtain hz | hz | hz : ⌊t⌋ - m ≤ -1 ∨ ⌊t⌋ - m = 0 ∨ 1 ≤ ⌊t⌋ - m := by omega
    · have : ((⌊t⌋ - m : ℤ) : ℝ) ≤ -1 := by exact_mod_cast hz
      push_cast at this
      exact le_abs.2 (Or.inr (by linarith))
    · have : ((⌊t⌋ - m : ℤ) : ℝ) = 0 := by exact_mod_cast hz
      push_cast at this
      rcases h0 with h0 | h0
      · exact le_abs.2 (Or.inr (by linarith))
      · exact le_abs.2 (Or.inl (by linarith))
    · have : (1 : ℝ) ≤ ((⌊t⌋ - m : ℤ) : ℝ) := by exact_mod_cast hz
      push_cast at this
      exact le_abs.2 (Or.inl (by linarith))
  · refine ⟨⟨j, by omega⟩, fun m => ?_⟩
    have hj0 : j ≠ 0 := by omega
    simp only [alv, hj0, if_false, sub_zero]
    exact hj.le.trans (round_le _ m)

lemma Fn_le_Un {γ : ℝ} {L Q N : ℕ} (hL : 1 ≤ L) (hN : 1 ≤ N) (hQ : 1 ≤ Q) (n : ℕ) {x : ℝ}
    (hx : x ∉ En γ L N n) : Fn γ Q N n x ≤ Un γ L Q N n x := by
  obtain ⟨j₀, hj₀⟩ := out_coord hL hN n hx
  have hρ := rho_pos (γ := γ) hL hN
  have h1 : fejer Q (cj γ j₀ n * x - alv γ N j₀) ≤ 1 / (4 * Q * rho γ L N ^ 2) :=
    fejer_out hQ hρ hj₀
  unfold Fn Un
  rw [← Finset.mul_prod_erase univ _ (mem_univ j₀)]
  refine le_trans ?_ (Finset.single_le_sum (f := fun j₀ => 1 / (4 * Q * rho γ L N ^ 2) *
    ∏ j, fejer (degv γ Q j₀ j) (cj γ j n * x - alv γ N j)) (fun j _ => mul_nonneg
      (by positivity) (Finset.prod_nonneg fun _ _ => fejer_nonneg _ _)) (mem_univ j₀))
  rw [← Finset.mul_prod_erase univ _ (mem_univ j₀), degv, Function.update_self, fejer_one,
    one_mul]
  have : ∏ j ∈ univ.erase j₀, fejer (Function.update (fun _ => Q) j₀ 1 j)
      (cj γ j n * x - alv γ N j) = ∏ j ∈ univ.erase j₀, fejer Q (cj γ j n * x - alv γ N j) :=
    Finset.prod_congr rfl fun j hj => by rw [Function.update_of_ne (ne_of_mem_erase hj)]
  rw [this]
  exact mul_le_mul_of_nonneg_right h1 (Finset.prod_nonneg fun _ _ => fejer_nonneg _ _)

/-- First moment: integrals of `∏_j K_{Q'_j}(c_j(n) x - α_j)` with `1 ≤ Q'_j ≤ Q`. -/
lemma moment_one {γ : ℝ} (Q N n : ℕ) (Q' : Fin (⌊γ⌋₊ + 1) → ℕ)
    (hQ' : ∀ j, 1 ≤ Q' j ∧ Q' j ≤ Q) (X₀ : ℝ) {T₁ : ℝ} (hT₁ : 0 < T₁)
    (hfreq : ∀ ℓ : Fin (⌊γ⌋₊ + 1) → ℤ, ℓ ≠ 0 → (∀ j, |ℓ j| < Q) → T₁ ≤ |Xi γ n ℓ|) :
    |(∫ x in (-X₀)..X₀, ∏ j, fejer (Q' j) (cj γ j n * x - alv γ N j)) - 2 * X₀| ≤
      (Q : ℝ) ^ (⌊γ⌋₊ + 1) / (π * T₁) := by
  have h := trig_integral (fun j : Fin (⌊γ⌋₊ + 1) => cj γ j n) (alv γ N) Q' (fun j => (hQ' j).1)
    X₀ hT₁ (fun d hd hd0 => hfreq d hd0 fun j => (hd j).trans_le (by exact_mod_cast (hQ' j).2))
  refine h.trans (div_le_div_of_nonneg_right ?_ (by positivity))
  calc ∏ j, (Q' j : ℝ) ≤ ∏ _j : Fin (⌊γ⌋₊ + 1), (Q : ℝ) :=
        Finset.prod_le_prod (fun _ _ => Nat.cast_nonneg _) fun j _ => by
          exact_mod_cast (hQ' j).2
    _ = (Q : ℝ) ^ (⌊γ⌋₊ + 1) := by simp

/-- The frequencies of the pair `(n, n')`. -/
def lam2 (γ : ℝ) (n n' : ℕ) : Fin (⌊γ⌋₊ + 1) ⊕ Fin (⌊γ⌋₊ + 1) → ℝ :=
  Sum.elim (fun j => cj γ j n) (fun j => cj γ j n')

/-- A pair `(n, n')` is *good* if `|Ξ_n(ℓ) + Ξ_{n'}(ℓ')| ≥ T` for all non-zero `(ℓ, ℓ')` in the
box `|ℓ_j|, |ℓ'_j| < Q`. -/
def Good (γ : ℝ) (Q : ℕ) (T : ℝ) (n n' : ℕ) : Prop :=
  ∀ d : Fin (⌊γ⌋₊ + 1) ⊕ Fin (⌊γ⌋₊ + 1) → ℤ, (∀ i, |d i| < Q) → d ≠ 0 →
    T ≤ |∑ i, (d i : ℝ) * lam2 γ n n' i|

/-- Second moment for good pairs. -/
lemma moment_two_good {γ : ℝ} {Q : ℕ} (hQ : 1 ≤ Q) (N n n' : ℕ) (X₀ : ℝ) {T : ℝ} (hT : 0 < T)
    (hg : Good γ Q T n n') :
    |(∫ x in (-X₀)..X₀, Fn γ Q N n x * Fn γ Q N n' x) - 2 * X₀| ≤
      (Q : ℝ) ^ (2 * (⌊γ⌋₊ + 1)) / (π * T) := by
  have h := trig_integral (lam2 γ n n') (Sum.elim (alv γ N) (alv γ N)) (fun _ => Q)
    (fun _ => hQ) X₀ hT hg
  have e : ∀ x, Fn γ Q N n x * Fn γ Q N n' x = ∏ i, fejer ((fun _ => Q) i)
      (lam2 γ n n' i * x - Sum.elim (alv γ N) (alv γ N) i) := fun x => by
    rw [Fintype.prod_sum_type]; rfl
  simp_rw [e]
  refine h.trans (le_of_eq ?_)
  simp only [Finset.prod_const, Finset.card_univ, Fintype.card_sum, Fintype.card_fin]
  ring_nf


open Classical in
/-- Paper, Lemma \ref{IB:lem:bad}: if `|Ξ_n(ℓ)| ≥ T₁ ≥ T` for `0 ≠ ℓ` in the box and, for each
`ℓ' ≠ 0` in the box and each `A`, at most `D` integers `n' ∈ [N, 2N)` satisfy
`|A + Ξ_{n'}(ℓ')| < T`, then there are at most `N (2Q)^{2(k+1)} D` bad pairs. -/
lemma bad_count {γ : ℝ} (N Q : ℕ) {T T₁ D : ℝ} (hD : 0 ≤ D) (hTT₁ : T ≤ T₁)
    (hfreq : ∀ n ∈ Ico N (2 * N), ∀ ℓ : Fin (⌊γ⌋₊ + 1) → ℤ, ℓ ≠ 0 → (∀ j, |ℓ j| < Q) →
      T₁ ≤ |Xi γ n ℓ|)
    (hcount : ∀ ℓ' : Fin (⌊γ⌋₊ + 1) → ℤ, ℓ' ≠ 0 → (∀ j, |ℓ' j| < Q) → ∀ A : ℝ,
      (((Ico N (2 * N)).filter (fun n' : ℕ => |A + Xi γ n' ℓ'| < T)).card : ℝ) ≤ D) :
    ((((Ico N (2 * N)) ×ˢ (Ico N (2 * N))).filter (fun p : ℕ × ℕ => ¬ Good γ Q T p.1 p.2)).card : ℝ) ≤
      N * (2 * Q) ^ (2 * (⌊γ⌋₊ + 1)) * D := by
  set I := Ico N (2 * N) with hI
  set box := Fintype.piFinset (fun _ : Fin (⌊γ⌋₊ + 1) ⊕ Fin (⌊γ⌋₊ + 1) => Ioo (-(Q : ℤ)) Q)
    with hbox_def
  set S : ℕ → ((Fin (⌊γ⌋₊ + 1) ⊕ Fin (⌊γ⌋₊ + 1)) → ℤ) → Finset ℕ := fun n d =>
    I.filter (fun n' => (fun j => d (Sum.inr j)) ≠ 0 ∧
      |Xi γ n (fun j => d (Sum.inl j)) + Xi γ n' (fun j => d (Sum.inr j))| < T) with hS_def
  have hsub : (I ×ˢ I).filter (fun p : ℕ × ℕ => ¬ Good γ Q T p.1 p.2) ⊆
      I.biUnion (fun n => box.biUnion (fun d => (S n d).image (fun n' => (n, n')))) := by
    intro p hp
    rw [mem_filter, mem_product] at hp
    obtain ⟨⟨h1, h2⟩, hbad⟩ := hp
    simp only [Good, not_forall, not_le] at hbad
    obtain ⟨d, hdQ, hd0, hdT⟩ := hbad
    have hsplit : ∑ i, (d i : ℝ) * lam2 γ p.1 p.2 i =
        Xi γ p.1 (fun j => d (Sum.inl j)) + Xi γ p.2 (fun j => d (Sum.inr j)) := by
      rw [Fintype.sum_sum_type]; rfl
    rw [hsplit] at hdT
    have hr : (fun j => d (Sum.inr j)) ≠ 0 := by
      intro hr
      have hl : (fun j => d (Sum.inl j)) ≠ 0 := by
        intro hl; apply hd0; funext i
        cases i with
        | inl j => exact congrFun hl j
        | inr j => exact congrFun hr j
      have hXr : Xi γ p.2 (fun j => d (Sum.inr j)) = 0 := by rw [hr]; simp [Xi]
      rw [hXr, add_zero] at hdT
      have := hfreq p.1 h1 _ hl (fun j => hdQ (Sum.inl j))
      linarith
    rw [mem_biUnion]
    refine ⟨p.1, h1, ?_⟩
    rw [mem_biUnion]
    refine ⟨d, ?_, ?_⟩
    · rw [hbox_def, Fintype.mem_piFinset]; intro i; rw [mem_Ioo]; exact abs_lt.1 (hdQ i)
    · rw [mem_image]; exact ⟨p.2, mem_filter.2 ⟨h2, hr, hdT⟩, rfl⟩
  have hS : ∀ n, ∀ d ∈ box, ((S n d).card : ℝ) ≤ D := by
    intro n d hd
    by_cases hr : (fun j => d (Sum.inr j)) = 0
    · have : S n d = ∅ := by
        rw [hS_def, Finset.filter_eq_empty_iff]; intro x _ h; exact h.1 hr
      rw [this, card_empty, Nat.cast_zero]; exact hD
    · have hdQ : ∀ j, |d (Sum.inr j)| < Q := by
        intro j; rw [hbox_def, Fintype.mem_piFinset] at hd; exact abs_lt.2 (mem_Ioo.1 (hd _))
      refine le_trans ?_ (hcount _ hr hdQ (Xi γ n (fun j => d (Sum.inl j))))
      exact_mod_cast card_le_card (fun x hx => by
        rw [hS_def, mem_filter] at hx; rw [mem_filter]; exact ⟨hx.1, hx.2.2⟩)
  have hbox : (box.card : ℝ) ≤ (2 * Q) ^ (2 * (⌊γ⌋₊ + 1)) := by
    have : box.card ≤ (2 * Q) ^ (2 * (⌊γ⌋₊ + 1)) := by
      rw [hbox_def, Fintype.card_piFinset, prod_const, card_univ, Fintype.card_sum,
        Fintype.card_fin, Int.card_Ioo, show ⌊γ⌋₊ + 1 + (⌊γ⌋₊ + 1) = 2 * (⌊γ⌋₊ + 1) by ring]
      exact Nat.pow_le_pow_left (by omega) _
    exact_mod_cast this
  have hcard : ((((Ico N (2 * N)) ×ˢ (Ico N (2 * N))).filter
      (fun p : ℕ × ℕ => ¬ Good γ Q T p.1 p.2)).card : ℝ) ≤ ∑ n ∈ I, ∑ d ∈ box, ((S n d).card : ℝ) := by
    have : (((Ico N (2 * N)) ×ˢ (Ico N (2 * N))).filter (fun p : ℕ × ℕ => ¬ Good γ Q T p.1 p.2)).card ≤
        ∑ n ∈ I, ∑ d ∈ box, (S n d).card := by
      refine (card_le_card hsub).trans (card_biUnion_le.trans (sum_le_sum fun n _ => ?_))
      exact card_biUnion_le.trans (sum_le_sum fun d _ => card_image_le)
    exact_mod_cast this
  refine hcard.trans ?_
  calc ∑ n ∈ I, ∑ d ∈ box, ((S n d).card : ℝ) ≤ ∑ _n ∈ I, ∑ _d ∈ box, D :=
        sum_le_sum fun n _ => sum_le_sum fun d hd => hS n d hd
    _ = N * (box.card * D) := by
        rw [sum_const, sum_const, hI, Nat.card_Ico, nsmul_eq_mul, nsmul_eq_mul,
          show 2 * N - N = N by omega]
    _ ≤ N * ((2 * Q) ^ (2 * (⌊γ⌋₊ + 1)) * D) := by gcongr
    _ = _ := by ring


/-! ## The second-moment bound for a fixed dyadic block -/

open Classical in
/-- The measure of the bad set for one dyadic block `[N, 2N)`, `N = 2^r`, in terms of the
parameters `Q`, `T`, `T₁`, `D` (paper: first and second moments and Chebyshev's inequality).
Here `V = 2X₀`, `ε₁ = Q^{k+1}/(π T₁)` and `ε₂ = Q^{2(k+1)}/(π T)`. -/
theorem bad_measure_le {γ : ℝ} {L : ℕ} (hL : 1 ≤ L) {X₀ : ℝ} (hX₀ : 0 < X₀) (r N Q : ℕ)
    (hN : N = 2 ^ r) (hQ : 1 ≤ Q) {T T₁ D : ℝ} (hT : 0 < T) (hTT₁ : T ≤ T₁) (hD : 0 ≤ D)
    (hfreq : ∀ n ∈ Ico N (2 * N), ∀ ℓ : Fin (⌊γ⌋₊ + 1) → ℤ, ℓ ≠ 0 → (∀ j, |ℓ j| < Q) →
      T₁ ≤ |Xi γ n ℓ|)
    (hcount : ∀ ℓ' : Fin (⌊γ⌋₊ + 1) → ℤ, ℓ' ≠ 0 → (∀ j, |ℓ' j| < Q) → ∀ A : ℝ,
      (((Ico N (2 * N)).filter (fun n' : ℕ => |A + Xi γ n' ℓ'| < T)).card : ℝ) ≤ D) :
    volume (badSet γ L X₀ r) ≤ ENNReal.ofReal (4 / 3 *
      ((Q : ℝ) ^ (2 * (⌊γ⌋₊ + 1)) / (π * T) + 2 * ((Q : ℝ) ^ (⌊γ⌋₊ + 1) / (π * T₁)) +
        (N * (2 * Q) ^ (2 * (⌊γ⌋₊ + 1)) * D) *
          ((Q : ℝ) ^ (⌊γ⌋₊ + 1) * (2 * X₀ + (Q : ℝ) ^ (⌊γ⌋₊ + 1) / (π * T₁))) / (N : ℝ) ^ 2 +
        ((⌊γ⌋₊ : ℝ) + 1) * (2 * X₀ + (Q : ℝ) ^ (⌊γ⌋₊ + 1) / (π * T₁)) /
          (4 * Q * rho γ L N ^ 2))) := by
  have hN1 : 1 ≤ N := by rw [hN]; exact Nat.one_le_two_pow
  have hNr : (1 : ℝ) ≤ N := by exact_mod_cast hN1
  have hT₁ : 0 < T₁ := hT.trans_le hTT₁
  have hρ := rho_pos (γ := γ) hL hN1
  have hQr : (1 : ℝ) ≤ Q := by exact_mod_cast hQ
  set K := ⌊γ⌋₊ with hK
  set I := Ico N (2 * N) with hI
  have hIcard : (I.card : ℝ) = N := by
    rw [hI, Nat.card_Ico, show 2 * N - N = N by omega]
  set V := 2 * X₀ with hV
  set ε₁ := (Q : ℝ) ^ (K + 1) / (π * T₁) with hε₁
  set ε₂ := (Q : ℝ) ^ (2 * (K + 1)) / (π * T) with hε₂
  have hε₁0 : 0 ≤ ε₁ := by positivity
  have hε₂0 : 0 ≤ ε₂ := by positivity
  set ρ := rho γ L N with hρdef
  set G : ℝ → ℝ := fun x => ∑ n ∈ I, Fn γ Q N n x with hG
  set U : ℝ → ℝ := fun x => ∑ n ∈ I, Un γ L Q N n x with hU
  have hGc : Continuous G := continuous_finsetSum _ fun n _ => continuous_Fn γ Q N n
  have hUc : Continuous U := continuous_finsetSum _ fun n _ => continuous_Un γ L Q N n
  have hii : ∀ f : ℝ → ℝ, Continuous f → IntervalIntegrable f volume (-X₀) X₀ :=
    fun f hf => hf.intervalIntegrable _ _
  have hconst : ∀ c : ℝ, ∫ _x in (-X₀)..X₀, c = V * c := fun c => by
    rw [intervalIntegral.integral_const, smul_eq_mul, hV]; ring
  -- first moment
  have hF1 : ∀ n ∈ I, |(∫ x in (-X₀)..X₀, Fn γ Q N n x) - V| ≤ ε₁ := fun n hn =>
    moment_one Q N n (fun _ => Q) (fun _ => ⟨hQ, le_rfl⟩) X₀ hT₁ (hfreq n hn)
  have hG1 : (N : ℝ) * (V - ε₁) ≤ ∫ x in (-X₀)..X₀, G x := by
    rw [hG, intervalIntegral.integral_finsetSum fun n _ => hii _ (continuous_Fn γ Q N n)]
    calc (N : ℝ) * (V - ε₁) = ∑ _n ∈ I, (V - ε₁) := by rw [sum_const, nsmul_eq_mul, hIcard]
      _ ≤ _ := sum_le_sum fun n hn => by linarith [(abs_le.1 (hF1 n hn)).1]
  -- second moment
  have hpair : ∀ p ∈ I ×ˢ I, (∫ x in (-X₀)..X₀, Fn γ Q N p.1 x * Fn γ Q N p.2 x) ≤
      (V + ε₂) + (if ¬ Good γ Q T p.1 p.2 then (Q : ℝ) ^ (K + 1) * (V + ε₁) else 0) := by
    intro p hp
    rw [mem_product] at hp
    by_cases hg : Good γ Q T p.1 p.2
    · rw [if_neg (not_not.2 hg), add_zero]
      linarith [(abs_le.1 (moment_two_good hQ N p.1 p.2 X₀ hT hg)).2]
    · rw [if_pos hg]
      have h1 : (∫ x in (-X₀)..X₀, Fn γ Q N p.1 x * Fn γ Q N p.2 x) ≤
          ∫ x in (-X₀)..X₀, Fn γ Q N p.1 x * (Q : ℝ) ^ (K + 1) :=
        intervalIntegral.integral_mono_on (by linarith)
          (hii _ ((continuous_Fn γ Q N p.1).mul (continuous_Fn γ Q N p.2)))
          (hii _ ((continuous_Fn γ Q N p.1).mul continuous_const)) fun x _ =>
            mul_le_mul_of_nonneg_left (Fn_le hQ N p.2 x) (Fn_nonneg γ Q N p.1 x)
      rw [intervalIntegral.integral_mul_const] at h1
      have h2 := (abs_le.1 (hF1 p.1 hp.1)).2
      have hV0 : 0 ≤ V + ε₂ := by positivity
      have hQK : (0 : ℝ) ≤ (Q : ℝ) ^ (K + 1) := by positivity
      nlinarith
  have hbad := bad_count (γ := γ) N Q hD hTT₁ hfreq hcount
  set nb := ((((Ico N (2 * N)) ×ˢ (Ico N (2 * N))).filter
    (fun p : ℕ × ℕ => ¬ Good γ Q T p.1 p.2)).card : ℝ) with hnb
  have hG2 : (∫ x in (-X₀)..X₀, G x ^ 2) ≤
      (N : ℝ) ^ 2 * (V + ε₂) + nb * ((Q : ℝ) ^ (K + 1) * (V + ε₁)) := by
    have e : ∀ x, G x ^ 2 = ∑ p ∈ I ×ˢ I, Fn γ Q N p.1 x * Fn γ Q N p.2 x := fun x => by
      rw [hG, sq, sum_mul_sum, sum_product]
    simp_rw [e]
    rw [intervalIntegral.integral_finsetSum fun p _ =>
      hii _ ((continuous_Fn γ Q N p.1).mul (continuous_Fn γ Q N p.2))]
    refine (sum_le_sum hpair).trans (le_of_eq ?_)
    rw [sum_add_distrib, sum_const, card_product, nsmul_eq_mul, ← sum_filter, sum_const,
      nsmul_eq_mul, hnb]
    push_cast
    rw [hIcard]; ring
  have hvar : (∫ x in (-X₀)..X₀, (G x - N) ^ 2) ≤
      (N : ℝ) ^ 2 * (ε₂ + 2 * ε₁) + nb * ((Q : ℝ) ^ (K + 1) * (V + ε₁)) := by
    have e : ∀ x, (G x - N) ^ 2 = G x ^ 2 - 2 * N * G x + (N : ℝ) ^ 2 := fun x => by ring
    simp_rw [e]
    have i1 : IntervalIntegrable (fun x => G x ^ 2 - 2 * N * G x) volume (-X₀) X₀ :=
      hii _ (by fun_prop)
    have i2 : IntervalIntegrable (fun x => G x ^ 2) volume (-X₀) X₀ := hii _ (by fun_prop)
    have i3 : IntervalIntegrable (fun x => 2 * (N : ℝ) * G x) volume (-X₀) X₀ :=
      hii _ (by fun_prop)
    have i4 : IntervalIntegrable (fun _ => (N : ℝ) ^ 2) volume (-X₀) X₀ := hii _ (by fun_prop)
    rw [intervalIntegral.integral_add i1 i4, intervalIntegral.integral_sub i2 i3,
      intervalIntegral.integral_const_mul, hconst]
    nlinarith
  -- the majorant `U`
  have hU1 : (∫ x in (-X₀)..X₀, U x) ≤ N * (((K : ℝ) + 1) * (V + ε₁) / (4 * Q * ρ ^ 2)) := by
    rw [hU, intervalIntegral.integral_finsetSum fun n _ => hii _ (continuous_Un γ L Q N n)]
    calc ∑ n ∈ I, (∫ x in (-X₀)..X₀, Un γ L Q N n x)
        ≤ ∑ _n ∈ I, ((K : ℝ) + 1) * (V + ε₁) / (4 * Q * ρ ^ 2) := by
          refine sum_le_sum fun n hn => ?_
          unfold Un
          have hc : ∀ j₀ : Fin (K + 1), Continuous (fun x => 1 / (4 * Q * ρ ^ 2) *
              ∏ j, fejer (degv γ Q j₀ j) (cj γ j n * x - alv γ N j)) := fun j₀ =>
            continuous_const.mul (continuous_finsetProd _ fun j _ => (continuous_fejer _).comp
              ((continuous_const.mul continuous_id).sub continuous_const))
          rw [intervalIntegral.integral_finsetSum fun j₀ _ => hii _ (hc j₀)]
          calc ∑ j₀ : Fin (K + 1), (∫ x in (-X₀)..X₀, 1 / (4 * Q * ρ ^ 2) *
                ∏ j, fejer (degv γ Q j₀ j) (cj γ j n * x - alv γ N j))
              ≤ ∑ _j₀ : Fin (K + 1), 1 / (4 * Q * ρ ^ 2) * (V + ε₁) := by
                refine sum_le_sum fun j₀ _ => ?_
                rw [intervalIntegral.integral_const_mul]
                have hdeg : ∀ j, 1 ≤ degv γ Q j₀ j ∧ degv γ Q j₀ j ≤ Q := fun j => by
                  unfold degv
                  by_cases hj : j = j₀
                  · rw [hj, Function.update_self]; exact ⟨le_rfl, hQ⟩
                  · rw [Function.update_of_ne hj]; exact ⟨hQ, le_rfl⟩
                have := (abs_le.1 (moment_one Q N n (degv γ Q j₀) hdeg X₀ hT₁ (hfreq n hn))).2
                exact mul_le_mul_of_nonneg_left (by linarith) (by positivity)
            _ = ((K : ℝ) + 1) * (V + ε₁) / (4 * Q * ρ ^ 2) := by
                rw [sum_const, card_univ, Fintype.card_fin, nsmul_eq_mul]; push_cast; ring
      _ = _ := by rw [sum_const, nsmul_eq_mul, hIcard]
  -- pointwise bound on the bad set
  set W : ℝ → ℝ := fun x => (G x - N) ^ 2 / (N : ℝ) ^ 2 + U x / N with hW
  have hWc : Continuous W := ((hGc.sub continuous_const).pow 2).div_const _ |>.add
    (hUc.div_const _)
  have hW0 : ∀ x, 0 ≤ W x := fun x => by
    have : 0 ≤ U x := sum_nonneg fun n _ => Un_nonneg hL hN1 Q n x
    rw [hW]; positivity
  have hbadW : badSet γ L X₀ r ⊆ {x | 3 / 4 ≤ W x} ∩ Set.Icc (-X₀) X₀ := by
    intro x hx
    refine ⟨?_, hx.1⟩
    have hGU : G x ≤ U x := sum_le_sum fun n hn => by
      rw [hI, mem_Ico] at hn
      have := hx.2 n (by rw [← hN]; exact hn.1) (by rw [pow_succ, ← hN]; omega)
      rw [← hN] at this
      exact Fn_le_Un hL hN1 hQ n this
    have hN0 : (0 : ℝ) < N := by linarith
    show 3 / 4 ≤ (G x - N) ^ 2 / (N : ℝ) ^ 2 + U x / N
    have e1 : (G x - N) ^ 2 / (N : ℝ) ^ 2 = ((G x - N) / N) ^ 2 := by rw [div_pow]
    have e2 : 1 + (G x - N) / N ≤ U x / N := by
      rw [show (1 : ℝ) + (G x - N) / N = G x / N by field_simp; ring]
      exact div_le_div_of_nonneg_right hGU hN0.le
    rw [e1]
    nlinarith [sq_nonneg ((G x - N) / N + 1 / 2)]
  -- Markov's inequality
  set μ := volume.restrict (Set.Icc (-X₀) X₀) with hμ
  have hWint : Integrable W μ := hWc.integrableOn_Icc
  have hmarkov := mul_meas_ge_le_integral_of_nonneg (μ := μ)
    (Filter.Eventually.of_forall hW0) hWint (3 / 4)
  have hint_eq : ∫ x, W x ∂μ = ∫ x in (-X₀)..X₀, W x := by
    rw [hμ, integral_Icc_eq_integral_Ioc, intervalIntegral.integral_of_le (by linarith)]
  have hWbound : (∫ x in (-X₀)..X₀, W x) ≤ (ε₂ + 2 * ε₁) +
      nb * ((Q : ℝ) ^ (K + 1) * (V + ε₁)) / (N : ℝ) ^ 2 +
        ((K : ℝ) + 1) * (V + ε₁) / (4 * Q * ρ ^ 2) := by
    have hN0 : (0 : ℝ) < N := by linarith
    have i1 : IntervalIntegrable (fun x => (G x - N) ^ 2 / (N : ℝ) ^ 2) volume (-X₀) X₀ :=
      hii _ (by fun_prop)
    have i2 : IntervalIntegrable (fun x => U x / N) volume (-X₀) X₀ := hii _ (by fun_prop)
    rw [hW, intervalIntegral.integral_add i1 i2, intervalIntegral.integral_div,
      intervalIntegral.integral_div]
    have h1 : (∫ x in (-X₀)..X₀, (G x - N) ^ 2) / (N : ℝ) ^ 2 ≤
        (ε₂ + 2 * ε₁) + nb * ((Q : ℝ) ^ (K + 1) * (V + ε₁)) / (N : ℝ) ^ 2 := by
      rw [div_le_iff₀ (by positivity), add_mul, div_mul_cancel₀ _ (by positivity)]
      linarith
    have h2 : (∫ x in (-X₀)..X₀, U x) / N ≤ ((K : ℝ) + 1) * (V + ε₁) / (4 * Q * ρ ^ 2) := by
      rw [div_le_iff₀ hN0]; linarith
    linarith
  have hfin : μ {x | 3 / 4 ≤ W x} ≠ ⊤ := by
    refine ((measure_mono (Set.subset_univ _)).trans_lt ?_).ne
    rw [hμ, Measure.restrict_apply_univ]; exact measure_Icc_lt_top
  calc volume (badSet γ L X₀ r) ≤ volume ({x | 3 / 4 ≤ W x} ∩ Set.Icc (-X₀) X₀) :=
        measure_mono hbadW
    _ ≤ μ {x | 3 / 4 ≤ W x} := Measure.le_restrict_apply _ _
    _ = ENNReal.ofReal (μ.real {x | 3 / 4 ≤ W x}) := (ENNReal.ofReal_toReal hfin).symm
    _ ≤ _ := by
      refine ENNReal.ofReal_le_ofReal ?_
      rw [hint_eq] at hmarkov
      have hnbb : nb * ((Q : ℝ) ^ (K + 1) * (V + ε₁)) ≤
          (N * (2 * Q) ^ (2 * (K + 1)) * D) * ((Q : ℝ) ^ (K + 1) * (V + ε₁)) :=
        mul_le_mul_of_nonneg_right hbad (by positivity)
      have : nb * ((Q : ℝ) ^ (K + 1) * (V + ε₁)) / (N : ℝ) ^ 2 ≤
          (N * (2 * Q) ^ (2 * (K + 1)) * D) * ((Q : ℝ) ^ (K + 1) * (V + ε₁)) / (N : ℝ) ^ 2 :=
        div_le_div_of_nonneg_right hnbb (by positivity)
      linarith


/-! ## The second-moment estimate -/

set_option maxHeartbeats 400000 in
/-- Paper, proof of Theorem \ref{IB:thm:413}\ref{IB:413a}: the second-moment estimate
`Kmrr25.Q413a.SecondMomentBound γ` holds for every non-integer `γ > 0`. -/
theorem secondMomentBound {γ : ℝ} (hγ : 0 < γ) (hγZ : ∀ m : ℤ, γ ≠ m) :
    SecondMomentBound γ := by
  intro L hL X₀ hX₀
  obtain ⟨b, B, hb, hB, hfr⟩ := freq hγZ
  obtain ⟨b', B', hb', hB', hdfr⟩ := dfreq hγZ
  set k := ⌊γ⌋₊ with hk
  set ς := γ - k with hς
  have hkγ : (k : ℝ) ≤ γ := Nat.floor_le hγ.le
  have hkne : (k : ℝ) ≠ γ := fun h => hγZ k (by rw [← h]; norm_cast)
  have hς0 : 0 < ς := by rw [hς]; exact sub_pos.2 (lt_of_le_of_ne hkγ hkne)
  have hς1 : ς < 1 := by rw [hς]; linarith [Nat.lt_floor_add_one γ]
  set θ := ς / (32 * ((k : ℝ) + 1)) with hθ
  have hθ0 : 0 < θ := by positivity
  set c₁ := 2 / (π * b) with hc₁
  set c₂ := 4 / (b' * 2 ^ (ς - 1)) with hc₂
  set c₃ := (4 : ℝ) ^ θ / θ with hc₃
  set A3 := 4 ^ (k + 1) * (2 * X₀ + c₁) * (c₂ + 1) with hA3
  set A4 := ((k : ℝ) + 1) * (2 * X₀ + c₁) * (16 * ((k : ℝ) + 1) * (L : ℝ) ^ k) ^ 2 * c₃ ^ 2 / 2
    with hA4
  set C := 4 / 3 * (1 / π + 2 * c₁ + A3 + A4) with hC
  set M := max 2 (max (2 / b) (max (2 * ((k : ℝ) + 1) * B / b) (2 * ((k : ℝ) + 1) * B' / b')))
    with hM
  have key : ∀ r : ℕ, M ≤ (((2 ^ r : ℕ) : ℝ) ^ θ) →
      volume (badSet γ L X₀ r) ≤ ENNReal.ofReal (C / (((2 ^ r : ℕ) : ℝ) ^ θ) ^ 2) := by
    intro r hMu
    set N : ℕ := 2 ^ r with hNdef
    obtain ⟨u, hu⟩ : ∃ u : ℝ, u = (N : ℝ) ^ θ := ⟨_, rfl⟩
    rw [← hu] at hMu ⊢
    have hN1 : 1 ≤ N := Nat.one_le_two_pow
    have hx1 : (1 : ℝ) ≤ N := by exact_mod_cast hN1
    have hx0 : (0 : ℝ) < N := by linarith
    have hu2 : 2 ≤ u := le_trans (le_max_left _ _) hMu
    have hu1 : 1 ≤ u := by linarith
    have hu0 : 0 < u := by linarith
    have hub : 2 / b ≤ u := le_trans (le_trans (le_max_left _ _) (le_max_right _ _)) hMu
    have huB : 2 * ((k : ℝ) + 1) * B / b ≤ u := le_trans (le_trans (le_trans (le_max_left _ _)
      (le_max_right _ _)) (le_max_right _ _)) hMu
    have huB' : 2 * ((k : ℝ) + 1) * B' / b' ≤ u := le_trans (le_trans (le_trans
      (le_max_right _ _) (le_max_right _ _)) (le_max_right _ _)) hMu
    have hupow : ∀ i j : ℕ, i ≤ j → u ^ i ≤ u ^ j := fun i j h => pow_le_pow_right₀ hu1 h
    have hxς : (N : ℝ) ^ ς = u ^ (32 * (k + 1)) := by
      rw [hu, ← Real.rpow_mul_natCast hx0.le]; congr 1; rw [hθ]; push_cast; field_simp
    have hxu : u ^ (32 * (k + 1)) ≤ N := by
      rw [← hxς]
      calc (N : ℝ) ^ ς ≤ (N : ℝ) ^ (1 : ℝ) := Real.rpow_le_rpow_of_exponent_le hx1 hς1.le
        _ = N := Real.rpow_one _
    -- the parameter `Q`
    set Q : ℕ := ⌊u ^ 4⌋₊ with hQdef
    have hu16 : (16 : ℝ) ≤ u ^ 4 := by
      have := pow_le_pow_left₀ (by norm_num) hu2 4; norm_num at this; linarith
    have hQu : (Q : ℝ) ≤ u ^ 4 := Nat.floor_le (by positivity)
    have hQl : u ^ 4 / 2 ≤ Q := by
      have := Nat.lt_floor_add_one (u ^ 4)
      linarith
    have hQ1 : 1 ≤ Q := by
      have : (1 : ℝ) ≤ Q := by linarith
      exact_mod_cast this
    have hQ0 : (0 : ℝ) < Q := by exact_mod_cast hQ1
    clear_value Q
    have hcond : ∀ B₀ b₀ : ℝ, 0 < b₀ → 2 * ((k : ℝ) + 1) * B₀ / b₀ ≤ u → ∀ s : ℝ,
        (N : ℝ) ≤ s → 2 * ((k : ℝ) + 1) * Q * B₀ ≤ b₀ * s := by
      intro B₀ b₀ hb₀ hu' s hs
      have h1 : 2 * ((k : ℝ) + 1) * B₀ ≤ u * b₀ := (div_le_iff₀ hb₀).1 hu'
      have h2 : u ^ 5 ≤ N := (hupow 5 _ (by omega)).trans hxu
      have hB₀ : 0 ≤ 2 * ((k : ℝ) + 1) * B₀ ∨ 2 * ((k : ℝ) + 1) * B₀ < 0 := le_or_gt _ _
      rcases hB₀ with hB₀ | hB₀
      · calc 2 * ((k : ℝ) + 1) * Q * B₀ = (2 * ((k : ℝ) + 1) * B₀) * Q := by ring
          _ ≤ (u * b₀) * u ^ 4 := mul_le_mul h1 hQu hQ0.le (by positivity)
          _ = b₀ * u ^ 5 := by ring
          _ ≤ b₀ * s := by gcongr; linarith
      · have : 0 ≤ b₀ * s := by have : (0 : ℝ) ≤ s := by linarith
                                positivity
        nlinarith
    -- the parameters `T`, `T₁`, `δ`, `D`
    set T : ℝ := u ^ (16 * (k + 1)) with hT
    set T₁ : ℝ := b / 2 * u ^ (32 * (k + 1)) with hT₁
    set δ : ℝ := b' / 2 * (2 * (N : ℝ)) ^ (ς - 1) with hδ
    set D : ℝ := 2 * T / δ + 1 with hD
    have hT0 : 0 < T := by positivity
    have hδ0 : 0 < δ := by positivity
    have hD0 : 0 ≤ D := by positivity
    have hTT₁ : T ≤ T₁ := by
      have h1 : 1 ≤ b / 2 * u ^ (16 * (k + 1)) := by
        have : 2 / b ≤ u ^ (16 * (k + 1)) := hub.trans (by simpa using hupow 1 _ (by omega))
        rw [div_le_iff₀ hb] at this; linarith
      calc T = 1 * u ^ (16 * (k + 1)) := by rw [hT]; ring
        _ ≤ (b / 2 * u ^ (16 * (k + 1))) * u ^ (16 * (k + 1)) := by gcongr
        _ = T₁ := by
          rw [hT₁, show 32 * (k + 1) = 16 * (k + 1) + 16 * (k + 1) by ring, pow_add]; ring
    clear_value T T₁ δ D
    have hfreq : ∀ n ∈ Ico N (2 * N), ∀ ℓ : Fin (k + 1) → ℤ, ℓ ≠ 0 → (∀ j, |ℓ j| < Q) →
        T₁ ≤ |Xi γ n ℓ| := by
      intro n hn ℓ hℓ hℓQ
      rw [mem_Ico] at hn
      have hn1 : (N : ℝ) ≤ n := by exact_mod_cast hn.1
      have hℓQ' : ∀ j, |(ℓ j : ℝ)| ≤ Q := fun j => by
        have := hℓQ j; rw [← Int.cast_abs]; exact_mod_cast this.le
      have := hfr Q n ℓ hℓ hℓQ' (hx1.trans hn1) (hcond B b hb huB n hn1)
      have h2 : (N : ℝ) ^ ς ≤ (n : ℝ) ^ ς := Real.rpow_le_rpow hx0.le hn1 hς0.le
      rw [hxς] at h2
      calc T₁ = b / 2 * u ^ (32 * (k + 1)) := hT₁
        _ ≤ b / 2 * (n : ℝ) ^ ς := by gcongr
        _ ≤ _ := this
    have hcount : ∀ ℓ' : Fin (k + 1) → ℤ, ℓ' ≠ 0 → (∀ j, |ℓ' j| < Q) → ∀ A : ℝ,
        (((Ico N (2 * N)).filter (fun n' : ℕ => |A + Xi γ n' ℓ'| < T)).card : ℝ) ≤ D := by
      intro ℓ' hℓ' hℓQ A
      have hℓQ' : ∀ j, |(ℓ' j : ℝ)| ≤ Q := fun j => by
        have := hℓQ j; rw [← Int.cast_abs]; exact_mod_cast this.le
      rw [hD]
      refine count_close γ N hN1 ℓ' A T δ hT0.le hδ0 fun s hs1 hs2 => ?_
      have := hdfr Q s ℓ' hℓ' hℓQ' (hx1.trans hs1) (hcond B' b' hb' huB' s hs1)
      have h2 : (2 * (N : ℝ)) ^ (ς - 1) ≤ s ^ (ς - 1) :=
        Real.rpow_le_rpow_of_nonpos (by linarith) hs2 (by linarith)
      calc δ = b' / 2 * (2 * (N : ℝ)) ^ (ς - 1) := hδ
        _ ≤ b' / 2 * s ^ (ς - 1) := by gcongr
        _ ≤ _ := this
    have hmain := bad_measure_le (γ := γ) hL hX₀ r N Q rfl hQ1 hT0 hTT₁ hD0 hfreq hcount
    refine hmain.trans (ENNReal.ofReal_le_ofReal ?_)
    rw [← hk]
    have hm1 : 1 ≤ k + 1 := by omega
    clear hfreq hcount hmain hfr hdfr
    have hc₁0 : 0 ≤ c₁ := by rw [hc₁]; positivity
    have hc₂0 : 0 ≤ c₂ := by rw [hc₂]; positivity
    have hc₃0 : 0 ≤ c₃ := by rw [hc₃]; positivity
    have hA30 : 0 ≤ A3 := by rw [hA3]; positivity
    clear_value A3 A4 C c₁ c₂ c₃ N
    generalize hm : k + 1 = m at hxς hxu hT hT₁ hA3 hm1 ⊢
    have hb2 : 0 < b / 2 := by positivity
    have hT₁0 : 0 < T₁ := hT0.trans_le hTT₁
    have hupa : ∀ i j l : ℕ, i = j + l → u ^ i = u ^ j * u ^ l := fun i j l h => by
      rw [h, pow_add]
    -- `ε₁`
    have hQk : (Q : ℝ) ^ m ≤ u ^ (4 * m) := by
      rw [pow_mul u 4 m]; exact pow_le_pow_left₀ hQ0.le hQu _
    have hQk2 : (Q : ℝ) ^ (2 * m) ≤ u ^ (8 * m) := by
      rw [show 8 * m = 4 * (2 * m) by ring, pow_mul u 4 (2 * m)]
      exact pow_le_pow_left₀ hQ0.le hQu _
    have hε₁ : (Q : ℝ) ^ m / (π * T₁) ≤ c₁ / u ^ 2 := by
      calc (Q : ℝ) ^ m / (π * T₁) ≤ u ^ (4 * m) / (π * T₁) := by gcongr
        _ = c₁ / u ^ (28 * m) := by
          rw [hT₁, hc₁, hupa (32 * m) (4 * m) (28 * m) (by ring)]
          field_simp
        _ ≤ c₁ / u ^ 2 := div_le_div_of_nonneg_left hc₁0 (by positivity) (hupow 2 _ (by omega))
    have hε₁' : (Q : ℝ) ^ m / (π * T₁) ≤ c₁ := by
      exact hε₁.trans (div_le_self hc₁0 (one_le_pow₀ hu1))
    have hε₂ : (Q : ℝ) ^ (2 * m) / (π * T) ≤ (1 / π) / u ^ 2 := by
      calc (Q : ℝ) ^ (2 * m) / (π * T) ≤ u ^ (8 * m) / (π * T) := by gcongr
        _ = (1 / π) / u ^ (8 * m) := by
          rw [hT, hupa (16 * m) (8 * m) (8 * m) (by ring)]
          field_simp
        _ ≤ (1 / π) / u ^ 2 :=
          div_le_div_of_nonneg_left (by positivity) (by positivity) (hupow 2 _ (by omega))
    -- the bad-pair term
    have hδN : δ * N = b' / 2 * 2 ^ (ς - 1) * u ^ (32 * m) := by
      rw [hδ, Real.mul_rpow (by norm_num) hx0.le, ← hxς, Real.rpow_sub_one hx0.ne']
      field_simp
    have hDN : D / N ≤ (c₂ + 1) / u ^ (16 * m) := by
      have e : D / N = c₂ / u ^ (16 * m) + 1 / N := by
        rw [hD, add_div, div_div, hδN, hc₂, hT,
          hupa (32 * m) (16 * m) (16 * m) (by ring)]
        field_simp
        ring
      have h1 : 1 / (N : ℝ) ≤ 1 / u ^ (16 * m) :=
        one_div_le_one_div_of_le (by positivity) ((hupow _ _ (by omega)).trans hxu)
      rw [e, add_div]
      linarith only [h1]
    have hP : (2 * (Q : ℝ)) ^ (2 * m) * (Q : ℝ) ^ m ≤
        4 ^ m * u ^ (12 * m) := by
      have h4 : (2 * (Q : ℝ)) ^ (2 * m) = 4 ^ m * (Q : ℝ) ^ (2 * m) := by
        rw [mul_pow, pow_mul]; norm_num
      rw [h4, hupa (12 * m) (8 * m) (4 * m) (by ring), mul_assoc]
      exact mul_le_mul_of_nonneg_left (mul_le_mul hQk2 hQk (by positivity) (by positivity))
        (by positivity)
    have hE : 2 * X₀ + (Q : ℝ) ^ m / (π * T₁) ≤ 2 * X₀ + c₁ := by linarith only [hε₁']
    have hE0 : 0 ≤ 2 * X₀ + (Q : ℝ) ^ m / (π * T₁) := by positivity
    have h3 : (N * (2 * Q) ^ (2 * m) * D) *
        ((Q : ℝ) ^ m * (2 * X₀ + (Q : ℝ) ^ m / (π * T₁))) / (N : ℝ) ^ 2 ≤
          A3 / u ^ 2 := by
      have e : (N * (2 * Q) ^ (2 * m) * D) *
          ((Q : ℝ) ^ m * (2 * X₀ + (Q : ℝ) ^ m / (π * T₁))) / (N : ℝ) ^ 2 =
          ((2 * (Q : ℝ)) ^ (2 * m) * (Q : ℝ) ^ m) *
            (2 * X₀ + (Q : ℝ) ^ m / (π * T₁)) * (D / N) := by
        field_simp
      rw [e]
      calc ((2 * (Q : ℝ)) ^ (2 * m) * (Q : ℝ) ^ m) *
            (2 * X₀ + (Q : ℝ) ^ m / (π * T₁)) * (D / N)
          ≤ (4 ^ m * u ^ (12 * m)) * (2 * X₀ + c₁) *
              ((c₂ + 1) / u ^ (16 * m)) := by
            gcongr
        _ = A3 / u ^ (4 * m) := by
          rw [hA3, hupa (16 * m) (12 * m) (4 * m) (by ring)]
          field_simp
        _ ≤ A3 / u ^ 2 := by
          have h42 : u ^ 2 ≤ u ^ (4 * m) := hupow 2 (4 * m) (by omega)
          exact div_le_div_of_nonneg_left hA30 (by positivity) h42
    -- the `U` term
    have hlog0 : 0 < Real.log (4 * N) := Real.log_pos (by linarith only [hx1])
    have hlog : Real.log (4 * N) ≤ c₃ * u := by
      have := Real.log_le_rpow_div (x := 4 * N) (by positivity) hθ0
      rw [Real.mul_rpow (by norm_num) hx0.le, ← hu] at this
      rw [hc₃]; calc _ ≤ _ := this
        _ = _ := by ring
    have hρ : 1 / rho γ L N ^ 2 = (16 * ((k : ℝ) + 1) * (L : ℝ) ^ k) ^ 2 * Real.log (4 * N) ^ 2 := by
      rw [rho, eta, ← hk]
      field_simp
    have h4 : ((k : ℝ) + 1) * (2 * X₀ + (Q : ℝ) ^ m / (π * T₁)) /
        (4 * Q * rho γ L N ^ 2) ≤ A4 / u ^ 2 := by
      have hρ0 := rho_pos (γ := γ) hL hN1
      have e : ((k : ℝ) + 1) * (2 * X₀ + (Q : ℝ) ^ m / (π * T₁)) /
          (4 * Q * rho γ L N ^ 2) = ((k : ℝ) + 1) * (2 * X₀ + (Q : ℝ) ^ m / (π * T₁)) /
            (4 * Q) * (1 / rho γ L N ^ 2) := by
        field_simp
      rw [e, hρ]
      have hl2 : Real.log (4 * N) ^ 2 ≤ (c₃ * u) ^ 2 := pow_le_pow_left₀ hlog0.le hlog 2
      calc ((k : ℝ) + 1) * (2 * X₀ + (Q : ℝ) ^ m / (π * T₁)) / (4 * Q) *
            ((16 * ((k : ℝ) + 1) * (L : ℝ) ^ k) ^ 2 * Real.log (4 * N) ^ 2)
          ≤ ((k : ℝ) + 1) * (2 * X₀ + c₁) / (4 * (u ^ 4 / 2)) *
            ((16 * ((k : ℝ) + 1) * (L : ℝ) ^ k) ^ 2 * (c₃ * u) ^ 2) := by
            gcongr
        _ = A4 / u ^ 2 := by
          rw [hA4]; field_simp; ring
    -- conclusion
    have eC : C / u ^ 2 = 4 / 3 * ((1 / π) / u ^ 2 + 2 * (c₁ / u ^ 2) + A3 / u ^ 2 +
        A4 / u ^ 2) := by
      rw [hC]; field_simp
    rw [eC]
    gcongr ?_ * ?_
    linarith only [hε₁, hε₂, h3, h4]
  have hu : Tendsto (fun r : ℕ => (((2 ^ r : ℕ) : ℝ) ^ θ)) atTop atTop :=
    (tendsto_rpow_atTop hθ0).comp (tendsto_natCast_atTop_atTop.comp
      (tendsto_pow_atTop_atTop_of_one_lt one_lt_two))
  have hlim : Tendsto (fun r : ℕ => ENNReal.ofReal (C / (((2 ^ r : ℕ) : ℝ) ^ θ) ^ 2)) atTop
      (𝓝 0) := by
    rw [← ENNReal.ofReal_zero]
    exact ENNReal.tendsto_ofReal (tendsto_const_nhds.div_atTop
      ((tendsto_pow_atTop two_ne_zero).comp hu))
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_const_nhds hlim
    (Eventually.of_forall fun _ => zero_le) ?_
  filter_upwards [hu.eventually_ge_atTop M] with r hr using key r hr


/-! ## Theorem \ref{IB:thm:413}: unconditional statements -/

/-- Paper, Theorem \ref{IB:thm:413}\ref{IB:413a}: if `γ > 0` is not an integer, then for almost
every `x ∈ ℝ` the set `A_x = {n : {n^γ x} ≤ 1 / log n}` is thick. -/
theorem thm413a (γ : ℝ) (hγ : 0 < γ) (hγZ : ∀ m : ℤ, γ ≠ m) : ∀ᵐ x : ℝ, Thick (Ax γ x) :=
  thm413a_of_secondMoment γ hγ hγZ (secondMomentBound hγ hγZ)

/-- Paper, Theorem \ref{IB:thm:413}\ref{IB:413a}, second clause: if `γ > 0` is not an integer,
then for almost every `x` the set `A_x` contains `B + C` for some infinite `B, C ⊆ ℕ`. -/
theorem thm413a_sumset (γ : ℝ) (hγ : 0 < γ) (hγZ : ∀ m : ℤ, γ ≠ m) :
    ∀ᵐ x : ℝ, ∃ B C : Set ℕ, B.Infinite ∧ C.Infinite ∧ sumset B C ⊆ Ax γ x :=
  thm413a_sumset_of_secondMoment γ hγ hγZ (secondMomentBound hγ hγZ)

lemma ae_irrational : ∀ᵐ x : ℝ, Irrational x := by
  have : {x : ℝ | ¬ Irrational x} ⊆ Set.range ((↑) : ℚ → ℝ) := fun x hx => by
    simpa [Irrational] using hx
  exact measure_mono_null this ((Set.countable_range _).measure_zero volume)

/-- Paper, Theorem \ref{IB:thm:413}, final statement: for `γ > 0`, the set `A_x` contains an
infinite sumset `B + C` (`B, C ⊆ ℕ` infinite) for almost every `x ∈ ℝ` if and only if
`γ ∉ ℕ`. -/
theorem thm413_iff (γ : ℝ) (hγ : 0 < γ) :
    (∀ᵐ x : ℝ, ∃ B C : Set ℕ, B.Infinite ∧ C.Infinite ∧ sumset B C ⊆ Ax γ x) ↔
      ∀ d : ℕ, γ ≠ d := by
  constructor
  · intro h d hd
    obtain ⟨x, ⟨B, C, hB, hC, hsub⟩, hx⟩ := (h.and ae_irrational).exists
    rw [hd] at hsub
    exact thm413b_sumset d x hx B C hB hC hsub
  · intro h
    refine thm413a_sumset γ hγ fun m hm => ?_
    rcases Int.eq_nat_or_neg m with ⟨d, rfl | rfl⟩
    · exact h d (by rw [hm]; norm_cast)
    · have : (0 : ℝ) < ((-(d : ℤ) : ℤ) : ℝ) := hm ▸ hγ
      push_cast at this
      linarith [(Nat.cast_nonneg d : (0 : ℝ) ≤ d)]

end Kmrr25.Q413SM


==> anc/lean/Kmrr25/Q413a.lean <==
import Kmrr25.Q413

/-!
# Theorem \ref{IB:thm:413}\ref{IB:413a}: thickness of `A_x` for non-integer `γ` (partial)

Paper, Section \ref{IB:sec:q413}, proof of Theorem \ref{IB:thm:413}\ref{IB:413a}. Here
`A_x = {n ∈ ℕ : {n^γ x} ≤ 1 / log n}` is `Kmrr25.Q413.Ax γ x`, and thickness is
`Kmrr25.Q413.Thick`.

## What is formalized

* `taylor_rpow` — the Taylor expansion \eqref{IB:eq:taylor} of `(n + h)^γ` with Lagrange
  remainder, with `c_j(n) = binom(γ, j) n^{γ - j}` (`cj`, `gbinom`).
* `lem_En` — Lemma \ref{IB:lem:En}, in full: for `N ≥ N₀`, `N ≤ n < 2N`, `x ∈ E_n` and
  `|x| ≤ X₀`, the block `{n, …, n + L - 1}` lies in `A_x`. The sets `E_n` (`En`) and the
  parameters `η = 1/log(4N)`, `ρ = η / (16 (k + 1) L^k)` (`eta`, `rho`) are those of the paper.
* `thm413a_of_secondMoment`, `thm413a_sumset_of_secondMoment` — Theorem
  \ref{IB:thm:413}\ref{IB:413a} (`A_x` thick for almost every `x`, hence `A_x ⊇ B + C` with
  `B, C` infinite) **conditional on** `SecondMomentBound γ`, i.e. the final paragraph of the
  proof: the passage from the second-moment estimate to the almost-everywhere statement
  (the `limsup` of the events, Lemma \ref{IB:lem:En}, intersection over `L` and `X₀`, and
  Lemma \ref{IB:lem:thick}).

## The second-moment estimate

The second-moment estimate itself is stated here as the `Prop` `SecondMomentBound γ`: for every
`L ≥ 1` and `X₀ > 0`, the measure of the set of `x ∈ [-X₀, X₀]` lying in no `E_n`,
`2^r ≤ n < 2^{r+1}`, tends to `0`. In the paper this is the computation with the smooth windows
`φ_{α,w}`, the functions `F_n`, `Z_N`, the Fourier bounds \eqref{IB:eq:window} and
\eqref{IB:eq:tail}, Lemma \ref{IB:lem:freq}, Lemma \ref{IB:lem:bad}, the first and second
moments and Chebyshev's inequality. The results of this file take it as an explicit hypothesis;
it is proved for every non-integer `γ > 0` in `Kmrr25.Q413SecondMoment` (`secondMomentBound`),
by a variant of the paper's computation with Fejér kernels in place of smooth windows. That file
also contains the unconditional Theorem \ref{IB:thm:413}\ref{IB:413a} and the final "if and
only if" of Theorem \ref{IB:thm:413}.

## Conventions

* `γ ∉ ℤ` is `∀ m : ℤ, γ ≠ m`; `k = ⌊γ⌋₊`. "Almost every `x ∈ ℝ`" refers to Lebesgue measure
  (`volume`). `‖t‖` (distance to `ℤ`) is `|t - round t|`.
* `N` ranges over `ℕ` in `lem_En` (the paper only needs powers of `2`).
-/

open Real Finset Filter Topology MeasureTheory

noncomputable section

namespace Kmrr25.Q413a

open Kmrr25.Q413

/-- The generalized binomial coefficient `binom(γ, j) = γ (γ - 1) ⋯ (γ - j + 1) / j!`. -/
def gbinom (γ : ℝ) (j : ℕ) : ℝ := (descPochhammer ℝ j).eval γ / (j.factorial : ℝ)

/-- `c_j(n) = binom(γ, j) n^{γ - j}`. -/
def cj (γ : ℝ) (j : ℕ) (n : ℝ) : ℝ := gbinom γ j * n ^ (γ - j)

/-- Taylor's formula with Lagrange remainder for `t ↦ t^γ` (paper, \eqref{IB:eq:taylor}):
for `n > 0`, `h ≥ 0` there is `ξ ∈ [n, n + h]` with
`(n + h)^γ = ∑_{j ≤ k} c_j(n) h^j + binom(γ, k + 1) ξ^{γ - k - 1} h^{k + 1}`. -/
lemma taylor_rpow (γ : ℝ) (k : ℕ) {n h : ℝ} (hn : 0 < n) (hh : 0 ≤ h) :
    ∃ ξ ∈ Set.Icc n (n + h), (n + h) ^ γ =
      ∑ j ∈ range (k + 1), cj γ j n * h ^ j + gbinom γ (k + 1) * ξ ^ (γ - (k + 1 : ℕ)) *
        h ^ (k + 1) := by
  rcases hh.eq_or_lt with rfl | hh
  · refine ⟨n, ⟨le_rfl, by simp⟩, ?_⟩
    rw [sum_range_succ', sum_eq_zero fun j _ => by simp]
    simp [cj, gbinom]
  set f : ℝ → ℝ := fun x => x ^ γ with hf
  have hne : n ≠ n + h := by linarith
  have hsub : Set.uIcc n (n + h) ⊆ Set.Ioi 0 := by
    rw [Set.uIcc_of_le (by linarith)]
    exact fun x hx => lt_of_lt_of_le hn hx.1
  have hcd : ContDiffOn ℝ (k + 1 : ℕ) f (Set.uIcc n (n + h)) := fun x hx =>
    (contDiffAt_rpow_const_of_ne (ne_of_gt (hsub hx))).contDiffWithinAt
  obtain ⟨ξ, hξ, hT⟩ := taylor_mean_remainder_lagrange_iteratedDeriv hne (by exact_mod_cast hcd)
  rw [Set.uIoo_of_le (by linarith)] at hξ
  refine ⟨ξ, ⟨hξ.1.le, hξ.2.le⟩, ?_⟩
  have hu : UniqueDiffOn ℝ (Set.uIcc n (n + h)) := uniqueDiffOn_uIcc hne
  have hmem : n ∈ Set.uIcc n (n + h) := Set.left_mem_uIcc
  rw [taylor_within_apply] at hT
  have hterm : ∀ j ∈ range (k + 1), ((j.factorial : ℝ)⁻¹ * (n + h - n) ^ j) •
      iteratedDerivWithin j f (Set.uIcc n (n + h)) n = cj γ j n * h ^ j := by
    intro j _
    rw [iteratedDerivWithin_eq_iteratedDeriv hu
      (contDiffAt_rpow_const_of_ne (ne_of_gt hn)) hmem, iteratedDeriv_eq_iterate,
      iter_deriv_rpow_const, smul_eq_mul, cj, gbinom]
    ring_nf
  rw [sum_congr rfl hterm, iteratedDeriv_eq_iterate, iter_deriv_rpow_const] at hT
  rw [gbinom]
  have : (n + h - n) = h := by ring
  rw [this] at hT
  push_cast at hT ⊢
  field_simp at hT ⊢
  linarith

/-! ## The sets `E_n` and Lemma \ref{IB:lem:En} -/

/-- `η_N = 1 / log(4N)`. -/
def eta (N : ℕ) : ℝ := 1 / Real.log (4 * N)

/-- `ρ_N = η_N / (16 (k + 1) L^k)` with `k = ⌊γ⌋`. -/
def rho (γ : ℝ) (L N : ℕ) : ℝ := eta N / (16 * ((⌊γ⌋₊ : ℝ) + 1) * (L : ℝ) ^ ⌊γ⌋₊)

/-- The set `E_n` (for `N ≤ n < 2N`): the `x ∈ ℝ` with `{c_0(n) x} ∈ [η/4, η/2]` and
`‖c_j(n) x‖ ≤ ρ` for `1 ≤ j ≤ k = ⌊γ⌋`, where `‖t‖ = |t - round t|` is the distance to `ℤ`. -/
def En (γ : ℝ) (L N n : ℕ) : Set ℝ :=
  {x | Int.fract (cj γ 0 n * x) ∈ Set.Icc (eta N / 4) (eta N / 2) ∧
    ∀ j, 1 ≤ j → j ≤ ⌊γ⌋₊ → |cj γ j n * x - round (cj γ j n * x)| ≤ rho γ L N}

lemma tendsto_rpow_mul_log {s : ℝ} (hs : s < 0) :
    Tendsto (fun N : ℕ => (N : ℝ) ^ s * Real.log (4 * N)) atTop (𝓝 0) := by
  have h1 : Tendsto (fun N : ℝ => N ^ s) atTop (𝓝 0) := by
    simpa using tendsto_rpow_neg_atTop (y := -s) (by linarith)
  have h2 : Tendsto (fun N : ℝ => Real.log N / N ^ (-s)) atTop (𝓝 0) :=
    (isLittleO_log_rpow_atTop (by linarith : 0 < -s)).tendsto_div_nhds_zero
  have h3 : Tendsto (fun N : ℝ => N ^ s * Real.log 4 + Real.log N / N ^ (-s)) atTop (𝓝 0) := by
    simpa using (h1.mul_const (Real.log 4)).add h2
  have h4 : Tendsto (fun N : ℝ => N ^ s * Real.log (4 * N)) atTop (𝓝 0) := by
    refine h3.congr' ?_
    filter_upwards [eventually_gt_atTop 0] with N hN
    rw [Real.log_mul (by norm_num) hN.ne', Real.rpow_neg hN.le, div_eq_mul_inv, inv_inv]
    ring
  exact h4.comp tendsto_natCast_atTop_atTop

lemma eta_pos {N : ℕ} (hN : 1 ≤ N) : 0 < eta N := by
  unfold eta
  have : (1 : ℝ) < 4 * N := by
    have : (1 : ℝ) ≤ N := by exact_mod_cast hN
    linarith
  exact one_div_pos.2 (Real.log_pos this)

lemma eta_lt_one {N : ℕ} (hN : 1 ≤ N) : eta N < 1 := by
  unfold eta
  have hN' : (1 : ℝ) ≤ N := by exact_mod_cast hN
  have h4 : (4 : ℝ) ≤ 4 * N := by linarith
  have hl : 1 < Real.log (4 * N) := by
    have : Real.log 4 ≤ Real.log (4 * N) := Real.log_le_log (by norm_num) h4
    have h4e : 1 < Real.log 4 := by
      rw [Real.lt_log_iff_exp_lt (by norm_num)]
      have := Real.exp_one_lt_d9
      linarith
    linarith
  rw [div_lt_one (by linarith)]
  exact hl

/-- Paper, Lemma \ref{IB:lem:En}. Let `γ > 0`, `γ ∉ ℤ`, `L ≥ 1` and `X₀ ∈ ℝ`. There is `N₀`
such that for `N ≥ N₀`, `N ≤ n < 2N` and `x ∈ E_n` with `|x| ≤ X₀` we have
`{n, n + 1, …, n + L - 1} ⊆ A_x`. -/
theorem lem_En (γ : ℝ) (hγ : 0 < γ) (hγZ : ∀ m : ℤ, γ ≠ m) (L : ℕ) (hL : 1 ≤ L) (X₀ : ℝ) :
    ∃ N₀ : ℕ, ∀ N, N₀ ≤ N → ∀ n : ℕ, N ≤ n → n < 2 * N → ∀ x ∈ En γ L N n, |x| ≤ X₀ →
      ∀ h < L, n + h ∈ Ax γ x := by
  set k := ⌊γ⌋₊ with hk
  have hkγ : (k : ℝ) ≤ γ := Nat.floor_le hγ.le
  have hγk : γ < k + 1 := Nat.lt_floor_add_one γ
  have hkne : (k : ℝ) ≠ γ := fun h => hγZ k (by rw [← h]; norm_cast)
  set ς := γ - k with hς
  have hς1 : ς - 1 < 0 := by rw [hς]; linarith
  set gb := gbinom γ (k + 1)
  set K₁ : ℝ := (|X₀| + 1) * |gb| * (L : ℝ) ^ (k + 1) with hK₁
  have hK₁0 : 0 ≤ K₁ := by positivity
  have hev := (tendsto_rpow_mul_log hς1).eventually
    (gt_mem_nhds (show (0 : ℝ) < 1 / (16 * (K₁ + 1)) by positivity))
  obtain ⟨N₁, hN₁⟩ := eventually_atTop.1 hev
  refine ⟨max N₁ (max L 2), fun N hN n hNn hn2N x hx hxX h hh => ?_⟩
  have hN1 : N₁ ≤ N := le_of_max_le_left hN
  have hNL : L ≤ N := (le_max_left _ _).trans (le_of_max_le_right hN)
  have hN2 : 2 ≤ N := (le_max_right _ _).trans (le_of_max_le_right hN)
  have hNr : (2 : ℝ) ≤ N := by exact_mod_cast hN2
  have hnr : (N : ℝ) ≤ n := by exact_mod_cast hNn
  have hnpos : (0 : ℝ) < n := by linarith
  set η := eta N with hη
  have hη0 : 0 < η := eta_pos (by omega)
  have hη1 : η < 1 := eta_lt_one (by omega)
  have hlog : 0 < Real.log (4 * N) := Real.log_pos (by linarith)
  have hηlog : η * Real.log (4 * N) = 1 := by
    rw [hη, eta]; field_simp
  -- Taylor expansion
  obtain ⟨ξ, hξ, hT⟩ := taylor_rpow γ k hnpos (Nat.cast_nonneg h : (0 : ℝ) ≤ h)
  set R := gb * ξ ^ (γ - (k + 1 : ℕ)) * (h : ℝ) ^ (k + 1) with hR
  have hhL : (h : ℝ) ≤ L := by exact_mod_cast hh.le
  have hL1 : (1 : ℝ) ≤ L := by exact_mod_cast hL
  -- bound on the remainder
  have hRb : |R * x| ≤ η / 16 := by
    have hexp : γ - ((k + 1 : ℕ) : ℝ) = ς - 1 := by rw [hς]; push_cast; ring
    have hξpos : 0 < ξ := lt_of_lt_of_le hnpos hξ.1
    have h1 : ξ ^ (ς - 1) ≤ (N : ℝ) ^ (ς - 1) :=
      Real.rpow_le_rpow_of_nonpos (by linarith) (hnr.trans hξ.1) hς1.le
    have h2 : (h : ℝ) ^ (k + 1) ≤ (L : ℝ) ^ (k + 1) := pow_le_pow_left₀ (Nat.cast_nonneg _) hhL _
    have h3 := hN₁ N hN1
    have hNs : 0 ≤ (N : ℝ) ^ (ς - 1) := Real.rpow_nonneg (Nat.cast_nonneg _) _
    have h4 : K₁ * (N : ℝ) ^ (ς - 1) ≤ η / 16 := by
      have : (N : ℝ) ^ (ς - 1) * Real.log (4 * N) * (16 * (K₁ + 1)) < 1 := by
        rwa [lt_div_iff₀ (by positivity)] at h3
      have h5 : K₁ * (N : ℝ) ^ (ς - 1) * (16 * Real.log (4 * N)) ≤ 1 := by
        nlinarith [mul_nonneg hNs hlog.le]
      have : η / 16 = 1 / (16 * Real.log (4 * N)) := by rw [hη, eta]; field_simp
      rw [this, le_div_iff₀ (by positivity)]
      exact h5
    rw [hR, hexp, abs_mul, abs_mul, abs_mul, abs_of_nonneg (Real.rpow_nonneg hξpos.le (ς - 1)),
      abs_of_nonneg (pow_nonneg (Nat.cast_nonneg h : (0 : ℝ) ≤ h) (k + 1))]
    calc |gb| * ξ ^ (ς - 1) * (h : ℝ) ^ (k + 1) * |x|
        ≤ |gb| * (N : ℝ) ^ (ς - 1) * (L : ℝ) ^ (k + 1) * (|X₀| + 1) := by
          gcongr
          · exact hxX.trans ((le_abs_self X₀).trans (by linarith))
      _ = K₁ * (N : ℝ) ^ (ς - 1) := by rw [hK₁]; ring
      _ ≤ η / 16 := h4
  -- the small terms `θ_j h^j`, `1 ≤ j ≤ k`
  set a : ℕ → ℝ := fun j => cj γ (j + 1) n * x with ha
  have hθb : |∑ j ∈ range k, (a j - round (a j)) * (h : ℝ) ^ (j + 1)| ≤ η / 16 := by
    have hρ : rho γ L N * (k : ℝ) * (L : ℝ) ^ k ≤ η / 16 := by
      rw [rho, ← hk, ← hη]
      have hLk : 0 < (L : ℝ) ^ k := by positivity
      rw [div_mul_eq_mul_div, div_mul_eq_mul_div, div_le_div_iff₀ (by positivity) (by norm_num)]
      have : (k : ℝ) ≤ k + 1 := by linarith
      nlinarith [mul_le_mul_of_nonneg_left this (mul_nonneg hη0.le hLk.le)]
    refine (abs_sum_le_sum_abs _ _).trans ?_
    calc ∑ j ∈ range k, |(a j - round (a j)) * (h : ℝ) ^ (j + 1)|
        ≤ ∑ j ∈ range k, rho γ L N * (L : ℝ) ^ k := by
          refine sum_le_sum fun j hj => ?_
          rw [mem_range] at hj
          rw [abs_mul, abs_of_nonneg (pow_nonneg (Nat.cast_nonneg h : (0 : ℝ) ≤ h) (j + 1))]
          refine mul_le_mul (hx.2 (j + 1) (by omega) (by omega)) ?_ (by positivity)
            ((abs_nonneg _).trans (hx.2 (j + 1) (by omega) (by omega)))
          exact (pow_le_pow_left₀ (Nat.cast_nonneg _) hhL _).trans
            (pow_le_pow_right₀ hL1 (by omega))
      _ = rho γ L N * (k : ℝ) * (L : ℝ) ^ k := by rw [sum_const, card_range, nsmul_eq_mul]; ring
      _ ≤ η / 16 := hρ
  -- the decomposition `(n + h)^γ x = M + θ₀ + δ`
  set θ₀ := Int.fract (cj γ 0 n * x)
  set δ := ∑ j ∈ range k, (a j - round (a j)) * (h : ℝ) ^ (j + 1) + R * x with hδ
  set M : ℤ := ⌊cj γ 0 n * x⌋ + ∑ j ∈ range k, round (a j) * (h : ℤ) ^ (j + 1) with hM
  have hdec : ((n : ℝ) + h) ^ γ * x = M + (θ₀ + δ) := by
    rw [hT, sum_range_succ']
    have e1 : ∑ j ∈ range k, a j * (h : ℝ) ^ (j + 1) =
        ∑ j ∈ range k, (round (a j) : ℝ) * (h : ℝ) ^ (j + 1) +
          ∑ j ∈ range k, (a j - round (a j)) * (h : ℝ) ^ (j + 1) := by
      rw [← sum_add_distrib]; exact sum_congr rfl fun j _ => by ring
    have e2 : (∑ j ∈ range k, cj γ (j + 1) n * (h : ℝ) ^ (j + 1) + cj γ 0 n * (h : ℝ) ^ 0 + R) * x
        = cj γ 0 n * x + ∑ j ∈ range k, a j * (h : ℝ) ^ (j + 1) + R * x := by
      simp only [ha, pow_zero, mul_one]
      rw [add_mul, add_mul, sum_mul]
      have : ∀ j ∈ range k, cj γ (j + 1) n * (h : ℝ) ^ (j + 1) * x =
          cj γ (j + 1) n * x * (h : ℝ) ^ (j + 1) := fun j _ => by ring
      rw [sum_congr rfl this]
      ring
    rw [e2, e1, hδ, hM]
    have := Int.floor_add_fract (cj γ 0 n * x)
    push_cast
    linarith
  have hθ₀ := hx.1
  have hδb : |δ| ≤ η / 8 := by
    rw [hδ]
    refine (abs_add_le _ _).trans ?_
    linarith
  have hlo : η / 8 ≤ θ₀ + δ := by
    have := neg_abs_le δ; linarith [hθ₀.1]
  have hhi : θ₀ + δ ≤ 5 * η / 8 := by
    have := le_abs_self δ; linarith [hθ₀.2]
  have hfr : Int.fract (((n : ℝ) + h) ^ γ * x) = θ₀ + δ := by
    rw [Int.fract_eq_iff]
    refine ⟨by linarith, by linarith, M, ?_⟩
    rw [hdec]; ring
  -- conclusion
  refine ⟨by omega, fun h2 => ?_⟩
  push_cast
  rw [hfr]
  have hnh2 : (2 : ℝ) ≤ (n : ℝ) + h := by
    have : (2 : ℝ) ≤ n := hNr.trans hnr
    linarith [(Nat.cast_nonneg h : (0 : ℝ) ≤ h)]
  have hnh4 : (n : ℝ) + h ≤ 4 * N := by
    have h1 : (n : ℝ) + 1 ≤ 2 * N := by exact_mod_cast hn2N
    have h2 : (L : ℝ) ≤ N := by exact_mod_cast hNL
    linarith
  have hlognh : 0 < Real.log ((n : ℝ) + h) := Real.log_pos (by linarith)
  have hle : η ≤ 1 / Real.log ((n : ℝ) + h) := by
    rw [hη, eta]
    exact one_div_le_one_div_of_le hlognh (Real.log_le_log (by linarith) hnh4)
  linarith

/-! ## From the second-moment estimate to Theorem \ref{IB:thm:413}\ref{IB:413a} -/

/-- The set of `x ∈ [-X₀, X₀]` lying in no `E_n` with `2^r ≤ n < 2^{r+1}` (with `N = 2^r`),
i.e. (up to the comparison `0 ≤ F_n ≤ 1_{E_n}`) the event `Z_N = 0` of the paper. -/
def badSet (γ : ℝ) (L : ℕ) (X₀ : ℝ) (r : ℕ) : Set ℝ :=
  {x | x ∈ Set.Icc (-X₀) X₀ ∧ ∀ n : ℕ, 2 ^ r ≤ n → n < 2 ^ (r + 1) → x ∉ En γ L (2 ^ r) n}

/-- The **second-moment estimate** of the paper's proof of Theorem \ref{IB:thm:413}\ref{IB:413a},
in the form in which it is used: for every `L ≥ 1` and `X₀ > 0`, the Lebesgue measure of the set
of `x ∈ [-X₀, X₀]` lying in no `E_n`, `2^r ≤ n < 2^{r+1}`, tends to `0` as `r → ∞`.

In the paper this is the outcome of the first- and second-moment computation for
`Z_N = ∑_{N ≤ n < 2N} F_n` (Fourier expansion of the smooth windows, \eqref{IB:eq:window},
\eqref{IB:eq:tail}, Lemmas \ref{IB:lem:freq} and \ref{IB:lem:bad}, and Chebyshev's inequality,
giving `P_ψ(Z_N = 0) → 0`; since `F_n > 0` forces `x ∈ E_n`, applying this with `X₀ + 1` and
`ψ = 1` on `[-X₀, X₀]` gives the statement here). This `Prop` is a hypothesis of
`thm413a_of_secondMoment` below; it is proved in `Kmrr25.Q413SecondMoment`
(`secondMomentBound`). -/
def SecondMomentBound (γ : ℝ) : Prop :=
  ∀ L : ℕ, 1 ≤ L → ∀ X₀ : ℝ, 0 < X₀ → Tendsto (fun r => volume (badSet γ L X₀ r)) atTop (𝓝 0)

/-- For fixed `L` and `X₀`: almost every `x ∈ [-X₀, X₀]` has `{n, …, n + L - 1} ⊆ A_x` for some
`n` (paper, last paragraph of the proof of Theorem \ref{IB:thm:413}\ref{IB:413a}). -/
lemma ae_block (γ : ℝ) (hγ : 0 < γ) (hγZ : ∀ m : ℤ, γ ≠ m) (hSM : SecondMomentBound γ)
    (L : ℕ) (hL : 1 ≤ L) (X₀ : ℝ) (hX₀ : 0 < X₀) :
    ∀ᵐ x : ℝ, x ∈ Set.Icc (-X₀) X₀ → ∃ n, ∀ h < L, n + h ∈ Ax γ x := by
  -- `limsup` of the good events: the set of `x` eventually bad has measure zero
  set S : Set ℝ := ⋃ R : ℕ, ⋂ r ∈ Set.Ici R, badSet γ L X₀ r with hS
  have hS0 : volume S = 0 := by
    refine measure_iUnion_null fun R => ?_
    refine le_antisymm (ge_of_tendsto (hSM L hL X₀ hX₀) ?_) zero_le
    filter_upwards [eventually_ge_atTop R] with r hr
    exact measure_mono (Set.biInter_subset_of_mem (Set.mem_Ici.2 hr))
  obtain ⟨N₀, hN₀⟩ := lem_En γ hγ hγZ L hL X₀
  filter_upwards [measure_eq_zero_iff_ae_notMem.1 hS0] with x hxS hxI
  -- `x` is not eventually bad, so it is good for some `r` with `2^r ≥ N₀`
  have hfreq : ∃ᶠ r in atTop, x ∉ badSet γ L X₀ r := by
    rw [Filter.frequently_atTop]
    intro R
    by_contra hcon
    push Not at hcon
    exact hxS (Set.mem_iUnion.2 ⟨R, Set.mem_iInter₂.2 fun r hr => hcon r hr⟩)
  obtain ⟨r, hr, hrN⟩ := (hfreq.and_eventually (eventually_ge_atTop N₀)).exists
  have hN : N₀ ≤ 2 ^ r := hrN.trans (Nat.lt_two_pow_self).le
  have : ∃ n : ℕ, 2 ^ r ≤ n ∧ n < 2 ^ (r + 1) ∧ x ∈ En γ L (2 ^ r) n := by
    by_contra hcon
    push Not at hcon
    exact hr ⟨hxI, fun n h1 h2 hx => (hcon n h1 h2) hx⟩
  obtain ⟨n, hn1, hn2, hxE⟩ := this
  refine ⟨n, hN₀ (2 ^ r) hN n hn1 (by rw [pow_succ] at hn2; omega) x hxE ?_⟩
  exact abs_le.2 hxI

/-- Paper, Theorem \ref{IB:thm:413}\ref{IB:413a}, **conditional on the second-moment estimate**
`SecondMomentBound γ`: if `γ > 0` is not an integer, then for almost every `x ∈ ℝ` the set
`A_x` is thick. -/
theorem thm413a_of_secondMoment (γ : ℝ) (hγ : 0 < γ) (hγZ : ∀ m : ℤ, γ ≠ m)
    (hSM : SecondMomentBound γ) : ∀ᵐ x : ℝ, Thick (Ax γ x) := by
  have h : ∀ᵐ x : ℝ, ∀ L : ℕ, ∀ X : ℕ, x ∈ Set.Icc (-((X : ℝ) + 1)) ((X : ℝ) + 1) →
      ∃ n, ∀ h < L + 1, n + h ∈ Ax γ x := by
    rw [ae_all_iff]; intro L
    rw [ae_all_iff]; intro X
    exact ae_block γ hγ hγZ hSM (L + 1) (by omega) _ (by positivity)
  filter_upwards [h] with x hx
  intro L
  have hxI : x ∈ Set.Icc (-((⌈|x|⌉₊ : ℝ) + 1)) ((⌈|x|⌉₊ : ℝ) + 1) := by
    have := Nat.le_ceil |x|
    exact abs_le.1 (by linarith)
  obtain ⟨n, hn⟩ := hx L _ hxI
  exact ⟨n, fun h hh => hn h (by omega)⟩

/-- Paper, Theorem \ref{IB:thm:413}\ref{IB:413a}, second clause, **conditional on the
second-moment estimate**: for non-integer `γ > 0` and almost every `x`, `A_x` contains `B + C`
for some infinite `B, C ⊆ ℕ` (via Lemma \ref{IB:lem:thick}, `Kmrr25.Q413.lem_thick`). -/
theorem thm413a_sumset_of_secondMoment (γ : ℝ) (hγ : 0 < γ) (hγZ : ∀ m : ℤ, γ ≠ m)
    (hSM : SecondMomentBound γ) :
    ∀ᵐ x : ℝ, ∃ B C : Set ℕ, B.Infinite ∧ C.Infinite ∧ sumset B C ⊆ Ax γ x := by
  filter_upwards [thm413a_of_secondMoment γ hγ hγZ hSM] with x hx
  exact lem_thick hx

end Kmrr25.Q413a


==> anc/lean/Kmrr25/Q510.lean <==
import Kmrr25.Basic

/-!
# Question 5.10: sets with dense fibres and no translate of `{(b₁, b₂) : b₁ < b₂ ∈ B}`

This file formalizes Section \ref{G:sec:q510} of the paper: Lemma \ref{G:lem:criterion},
Examples \ref{G:ex:4k} and \ref{G:ex:blocks}, Proposition \ref{G:prop:examples} and
Theorem \ref{G:thm:q510}.

The paper's `ℕ = {1, 2, …}`; all sets below are subsets of Lean's `ℕ` not containing `0`
(`mem_G₀_or_G₁`, `mem_sqBlocks` show that `G₀ ⊔ G₁` and `G'₀ ⊔ G'₁` cover `{1, 2, …}`). The
infinite sets `B` in the non-existence statements are arbitrary subsets of Lean's `ℕ` (so `0`
is even allowed), and translations `t` range over `ℤ²`.

* `criterion`: Lemma \ref{G:lem:criterion}; `fibre_eq_left`, `fibre_eq_right`: `A_n = S_c` for
  `n ∈ G_c`.
* `q510_example_4k`: Proposition \ref{G:prop:examples}(i) and Theorem \ref{G:thm:q510} for
  `A = (G₀ × S₀) ∪ (G₁ × S₁)`: the bound `S_c ∩ (G_c + s) < 15|s|`, the Følner property of
  `[1, 4^N]`, fibre densities `1/2` and `1/6` along it, and the absence of the configuration.
  The densities come from the exact count `card_block4`.
* `q510_example_blocks`: Proposition \ref{G:prop:examples}(ii) and Theorem \ref{G:thm:q510} for
  `A' = (G'₀ × S'₀) ∪ (G'₁ × S'₁)`: the bound `(2|s| + 1)²`, natural density `1/4` of every
  fibre, and the absence of the configuration.
* `q510_negative`: the resulting negative answer to Question 5.10.

Densities along a sequence of finite sets `Φ_N` are defined directly as limits of
`|S ∩ Φ_N| / |Φ_N|` (`HasDensityAlong`), and a Følner sequence in `ℕ` is a sequence of finite
sets with `|(Φ_N + t) ∩ Φ_N| / |Φ_N| → 1` for all `t ∈ ℕ` (`IsFolnerNat`).
-/

open Filter Topology Finset
open scoped Classical

noncomputable section

namespace Kmrr25.Q510

/-! ### The configuration and the criterion -/

/-- The fibre `A_n = {m | (n, m) ∈ A}` of `A ⊆ ℕ²` over `n`. -/
def fibre (A : Set (ℕ × ℕ)) (n : ℕ) : Set ℕ := {m | (n, m) ∈ A}

/-- `A ⊆ ℕ²` contains the translate by `t ∈ ℤ²` of the configuration
`{(b₁, b₂) | b₁, b₂ ∈ B, b₁ < b₂}`: `(b₁ + t₁, b₂ + t₂) ∈ A` for all `b₁ < b₂` in `B`
(points computed in `ℤ²`). -/
def ContainsConfig (A : Set (ℕ × ℕ)) (B : Set ℕ) (t : ℤ × ℤ) : Prop :=
  ∀ b₁ ∈ B, ∀ b₂ ∈ B, b₁ < b₂ → ∃ p ∈ A, (p.1 : ℤ) = b₁ + t.1 ∧ (p.2 : ℤ) = b₂ + t.2

/-- `S ∩ (G + s)` for `S, G ⊆ ℕ` and `s ∈ ℤ`. -/
def shiftInter (S G : Set ℕ) (s : ℤ) : Set ℕ := {m | m ∈ S ∧ ∃ g ∈ G, (m : ℤ) = g + s}

/-- The core of the criterion: if all rows of `A` indexed by `G` lie in `S` and an infinite
`B'` satisfies the configuration with every `b + t₁` (`b ∈ B'`) in `G`, then
`S ∩ (G + (t₂ - t₁))` is infinite. -/
theorem shiftInter_infinite {A : Set (ℕ × ℕ)} {G S : Set ℕ}
    (hA : ∀ n ∈ G, ∀ m, (n, m) ∈ A → m ∈ S) {B : Set ℕ} (hB : B.Infinite) {t : ℤ × ℤ}
    (hBG : ∀ b ∈ B, ∃ g ∈ G, (g : ℤ) = b + t.1) (hc : ContainsConfig A B t) :
    (shiftInter S G (t.2 - t.1)).Infinite := by
  obtain ⟨b₀, hb₀⟩ := hB.nonempty
  have hB' : (B \ Set.Iic b₀).Infinite := hB.sdiff (Set.finite_Iic b₀)
  let φ : ℕ → ℕ := fun b => ((b : ℤ) + t.2).toNat
  have key : ∀ b ∈ B \ Set.Iic b₀, 0 ≤ (b : ℤ) + t.2 ∧ φ b ∈ shiftInter S G (t.2 - t.1) := by
    rintro b ⟨hb, hb'⟩
    simp only [Set.mem_Iic, not_le] at hb'
    obtain ⟨p, hpA, hp1, hp2⟩ := hc b₀ hb₀ b hb hb'
    obtain ⟨g₀, hg₀, hg₀'⟩ := hBG b₀ hb₀
    obtain ⟨g, hg, hg'⟩ := hBG b hb
    have hp1' : p.1 = g₀ := by omega
    have hpS : p.2 ∈ S := hA g₀ hg₀ p.2 (by rw [← hp1']; exact hpA)
    have hφ : φ b = p.2 := by simp only [φ]; omega
    refine ⟨by omega, ?_⟩
    rw [hφ]
    exact ⟨hpS, g, hg, by omega⟩
  have hinj : Set.InjOn φ (B \ Set.Iic b₀) := by
    intro b hb b' hb' h
    have h1 := (key b hb).1
    have h2 := (key b' hb').1
    simp only [φ] at h
    omega
  exact (hB'.image hinj).mono (by rintro _ ⟨b, hb, rfl⟩; exact (key b hb).2)

/-- Paper, Lemma \ref{G:lem:criterion} (fibres). If `G₀, G₁` are disjoint then the fibre of
`A = (G₀ × S₀) ∪ (G₁ × S₁)` over `n ∈ G₀` is `S₀`. -/
theorem fibre_eq_left {G₀ G₁ S₀ S₁ : Set ℕ} (hd : Disjoint G₀ G₁) {n : ℕ} (hn : n ∈ G₀) :
    fibre (G₀ ×ˢ S₀ ∪ G₁ ×ˢ S₁) n = S₀ := by
  ext m
  simp only [fibre, Set.mem_union, Set.mem_prod, Set.mem_ofPred_eq]
  constructor
  · rintro (⟨-, h⟩ | ⟨h, -⟩)
    · exact h
    · exact absurd h (Set.disjoint_left.mp hd hn)
  · intro h; exact Or.inl ⟨hn, h⟩

/-- Paper, Lemma \ref{G:lem:criterion} (fibres). If `G₀, G₁` are disjoint then the fibre of
`A = (G₀ × S₀) ∪ (G₁ × S₁)` over `n ∈ G₁` is `S₁`. -/
theorem fibre_eq_right {G₀ G₁ S₀ S₁ : Set ℕ} (hd : Disjoint G₀ G₁) {n : ℕ} (hn : n ∈ G₁) :
    fibre (G₀ ×ˢ S₀ ∪ G₁ ×ˢ S₁) n = S₁ := by
  rw [Set.union_comm]
  exact fibre_eq_left hd.symm hn

/-- **Paper, Lemma \ref{G:lem:criterion}.** Let `G₀, G₁ ⊆ ℕ` be disjoint and let `S₀, S₁ ⊆ ℕ`
be such that `S_c ∩ (G_c + s)` is finite for every `s ∈ ℤ` and `c ∈ {0, 1}`. Then for
`A = (G₀ × S₀) ∪ (G₁ × S₁)` there are no infinite `B ⊆ ℕ` and `t ∈ ℤ²` with
`(b₁ + t₁, b₂ + t₂) ∈ A` for all `b₁ < b₂` in `B`. -/
theorem criterion {G₀ G₁ S₀ S₁ : Set ℕ} (hd : Disjoint G₀ G₁)
    (h₀ : ∀ s : ℤ, (shiftInter S₀ G₀ s).Finite) (h₁ : ∀ s : ℤ, (shiftInter S₁ G₁ s).Finite) :
    ¬ ∃ (B : Set ℕ) (t : ℤ × ℤ), B.Infinite ∧ ContainsConfig (G₀ ×ˢ S₀ ∪ G₁ ×ˢ S₁) B t := by
  rintro ⟨B, t, hB, hc⟩
  set A := G₀ ×ˢ S₀ ∪ G₁ ×ˢ S₁
  let B₀ := {b ∈ B | ∃ g ∈ G₀, (g : ℤ) = b + t.1}
  let B₁ := {b ∈ B | ∃ g ∈ G₁, (g : ℤ) = b + t.1}
  have hcover : B ⊆ B₀ ∪ B₁ := by
    intro b hb
    obtain ⟨b', hb', hbb'⟩ := hB.exists_gt b
    obtain ⟨p, hpA, hp1, -⟩ := hc b hb b' hb' hbb'
    rcases hpA with ⟨hp, -⟩ | ⟨hp, -⟩
    · exact Or.inl ⟨hb, p.1, hp, hp1⟩
    · exact Or.inr ⟨hb, p.1, hp, hp1⟩
  have hsub : ∀ B' ⊆ B, ContainsConfig A B' t := fun B' hB' b₁ hb₁ b₂ hb₂ h =>
    hc b₁ (hB' hb₁) b₂ (hB' hb₂) h
  rcases Set.infinite_union.mp (hB.mono hcover) with hB₀ | hB₁
  · refine shiftInter_infinite (A := A) (G := G₀) (S := S₀) ?_ hB₀ (fun b hb => hb.2)
      (hsub _ (fun b hb => hb.1)) (h₀ _)
    intro n hn m hm
    rw [← fibre_eq_left (S₀ := S₀) (S₁ := S₁) hd hn]
    exact hm
  · refine shiftInter_infinite (A := A) (G := G₁) (S := S₁) ?_ hB₁ (fun b hb => hb.2)
      (hsub _ (fun b hb => hb.1)) (h₁ _)
    intro n hn m hm
    rw [← fibre_eq_right (S₀ := S₀) (S₁ := S₁) hd hn]
    exact hm


/-! ### Densities along a sequence of finite sets -/

/-- A Følner sequence in `ℕ` in the sense of the paper: finite sets `Φ N` with
`|(Φ_N + t) ∩ Φ_N| / |Φ_N| → 1` for every `t ∈ ℕ`. -/
def IsFolnerNat (Φ : ℕ → Finset ℕ) : Prop :=
  ∀ t : ℕ, Tendsto (fun N => (#((Φ N).image (· + t) ∩ Φ N) : ℝ) / #(Φ N)) atTop (𝓝 1)

/-- The relative density `|F ∩ S| / |F|`. -/
def relDens (F : Finset ℕ) (S : Set ℕ) : ℝ := (#{m ∈ F | m ∈ S} : ℝ) / #F

/-- `S` has density `δ` along `Φ`: `|S ∩ Φ_N| / |Φ_N| → δ`. For `Φ_N = [1, N]` this is natural
density. -/
def HasDensityAlong (Φ : ℕ → Finset ℕ) (S : Set ℕ) (δ : ℝ) : Prop :=
  Tendsto (fun N => relDens (Φ N) S) atTop (𝓝 δ)

/-- Computing `relDens` with an arbitrary decidable predicate describing `S`. -/
theorem relDens_eq (F : Finset ℕ) (S : Set ℕ) (P : ℕ → Prop) [DecidablePred P]
    (h : ∀ x, x ∈ S ↔ P x) : relDens F S = (#{x ∈ F | P x} : ℝ) / #F := by
  unfold relDens
  congr 3
  exact Finset.filter_congr (fun x _ => h x)

/-- `[1, M_N]` is a Følner sequence whenever `M_N → ∞`. -/
theorem isFolnerNat_Icc {M : ℕ → ℕ} (hM : Tendsto M atTop atTop) :
    IsFolnerNat (fun N => Finset.Icc 1 (M N)) := by
  have hM' : Tendsto (fun N => ((M N : ℕ) : ℝ)) atTop atTop :=
    (tendsto_natCast_atTop_atTop (R := ℝ)).comp hM
  intro t
  have hlim : Tendsto (fun N => (1 : ℝ) - t / (M N : ℝ)) atTop (𝓝 1) := by
    simpa using (tendsto_const_nhds (x := (1 : ℝ))).sub
      ((tendsto_const_nhds (x := (t : ℝ))).div_atTop hM')
  refine hlim.congr' ?_
  filter_upwards [tendsto_atTop.mp hM (t + 1)] with N hN
  have himg : (Finset.Icc 1 (M N)).image (· + t) ∩ Finset.Icc 1 (M N) =
      Finset.Icc (1 + t) (M N) := by
    rw [Finset.image_add_right_Icc]
    ext x
    simp only [Finset.mem_inter, Finset.mem_Icc]
    omega
  rw [himg, Nat.card_Icc, Nat.card_Icc]
  have hp : (0 : ℝ) < (M N : ℝ) := by exact_mod_cast (show 0 < M N by omega)
  rw [show M N + 1 - (1 + t) = M N - t by omega, show M N + 1 - 1 = M N by omega,
    Nat.cast_sub (by omega)]
  field_simp


/-! ### Example \ref{G:ex:4k} (scale `4^k`) -/

/-- `G₀ = ⋃_{k ≥ 0} [4^k, 2·4^k)`. -/
def G₀ : Set ℕ := {n | ∃ k : ℕ, 4 ^ k ≤ n ∧ n < 2 * 4 ^ k}

/-- `G₁ = ⋃_{k ≥ 0} [2·4^k, 4^{k+1})`. -/
def G₁ : Set ℕ := {n | ∃ k : ℕ, 2 * 4 ^ k ≤ n ∧ n < 4 ^ (k + 1)}

/-- `S₀ = ⋃_{k ≥ 1} [9·4^{k-1}, 15·4^{k-1})` (written with `j = k - 1`). -/
def S₀ : Set ℕ := {m | ∃ j : ℕ, 9 * 4 ^ j ≤ m ∧ m < 15 * 4 ^ j}

/-- `S₁ = ⋃_{k ≥ 1} [5·4^{k-1}, 7·4^{k-1})` (written with `j = k - 1`). -/
def S₁ : Set ℕ := {m | ∃ j : ℕ, 5 * 4 ^ j ≤ m ∧ m < 7 * 4 ^ j}

/-- The set `A = (G₀ × S₀) ∪ (G₁ × S₁) ⊆ ℕ²` of Example \ref{G:ex:4k}. -/
def A : Set (ℕ × ℕ) := G₀ ×ˢ S₀ ∪ G₁ ×ˢ S₁

theorem pow4_cases (j k : ℕ) : 4 ^ k ≤ 4 ^ j ∨ 4 * 4 ^ j ≤ 4 ^ k := by
  rcases le_or_gt k j with h | h
  · exact Or.inl (Nat.pow_le_pow_right (by norm_num) h)
  · right
    calc 4 * 4 ^ j = 4 ^ (j + 1) := by ring
      _ ≤ 4 ^ k := Nat.pow_le_pow_right (by norm_num) h

theorem G₀_disjoint_G₁ : Disjoint G₀ G₁ := by
  rw [Set.disjoint_left]
  rintro n ⟨k, hk1, hk2⟩ ⟨k', hk1', hk2'⟩
  have h4 : 4 ^ (k' + 1) = 4 * 4 ^ k' := by ring
  rcases pow4_cases k' k with h | h <;> omega

/-- `ℕ = G₀ ⊔ G₁` (here `ℕ = {1, 2, …}`). -/
theorem mem_G₀_or_G₁ {n : ℕ} (hn : 1 ≤ n) : n ∈ G₀ ∨ n ∈ G₁ := by
  have h1 := Nat.pow_log_le_self 4 (show n ≠ 0 by omega)
  have h2 := Nat.lt_pow_succ_log_self (show 1 < 4 by norm_num) n
  rcases lt_or_ge n (2 * 4 ^ Nat.log 4 n) with h | h
  · exact Or.inl ⟨_, h1, h⟩
  · exact Or.inr ⟨_, h, h2⟩

/-- Paper, Proposition \ref{G:prop:examples}(i), `c = 0`: every element of `S₀ ∩ (G₀ + s)` is
smaller than `15|s|`. -/
theorem shiftInter_S₀_lt {s : ℤ} {m : ℕ} (hm : m ∈ shiftInter S₀ G₀ s) : (m : ℤ) < 15 * |s| := by
  obtain ⟨⟨j, hj1, hj2⟩, g, ⟨k, hk1, hk2⟩, hmg⟩ := hm
  have h16 : 4 ^ (j + 1) = 4 * 4 ^ j := by ring
  have hc : 4 ^ k ≤ 4 * 4 ^ j ∨ 16 * 4 ^ j ≤ 4 ^ k := by
    rcases pow4_cases (j + 1) k with h | h
    · exact Or.inl (h16 ▸ h)
    · right; rw [h16] at h; omega
  generalize 4 ^ j = X at *
  generalize 4 ^ k = Y at *
  rcases abs_cases s with ⟨h, _⟩ | ⟨h, _⟩ <;> rw [h] <;> omega

/-- Paper, Proposition \ref{G:prop:examples}(i), `c = 1`: every element of `S₁ ∩ (G₁ + s)` is
smaller than `15|s|`. -/
theorem shiftInter_S₁_lt {s : ℤ} {m : ℕ} (hm : m ∈ shiftInter S₁ G₁ s) : (m : ℤ) < 15 * |s| := by
  obtain ⟨⟨j, hj1, hj2⟩, g, ⟨k, hk1, hk2⟩, hmg⟩ := hm
  have h4 : 4 ^ (k + 1) = 4 * 4 ^ k := by ring
  have hc := pow4_cases j k
  generalize 4 ^ j = X at *
  generalize 4 ^ (k + 1) = Z at *
  generalize 4 ^ k = Y at *
  rcases abs_cases s with ⟨h, _⟩ | ⟨h, _⟩ <;> rw [h] <;> omega

theorem finite_of_lt {T : Set ℕ} (c : ℤ) (h : ∀ m ∈ T, (m : ℤ) < c) : T.Finite :=
  (Set.finite_lt_nat c.toNat).subset fun m hm => by
    have := h m hm
    simp only [Set.mem_ofPred_eq]
    omega


/-- A union of blocks `⋃_{j ≥ 0} [a·4^j, b·4^j)`. -/
def block4 (a b : ℕ) : Set ℕ := {m | ∃ j : ℕ, a * 4 ^ j ≤ m ∧ m < b * 4 ^ j}

theorem block4_Ioc {a b : ℕ} (ha : 4 < a) (hb : b ≤ 16) (N : ℕ) :
    {m ∈ Finset.Ioc (4 ^ (N + 1)) (4 ^ (N + 2)) | m ∈ block4 a b} =
      Finset.Ico (a * 4 ^ N) (b * 4 ^ N) := by
  have e1 : 4 ^ (N + 1) = 4 * 4 ^ N := by ring
  have e2 : 4 ^ (N + 2) = 16 * 4 ^ N := by ring
  have haN := Nat.mul_le_mul_right (4 ^ N) (show 5 ≤ a by omega)
  have hbN := Nat.mul_le_mul_right (4 ^ N) hb
  ext m
  rw [Finset.mem_filter, Finset.mem_Ioc, Finset.mem_Ico]
  simp only [block4, Set.mem_ofPred_eq]
  constructor
  · rintro ⟨⟨h1, h2⟩, j, hj1, hj2⟩
    rcases lt_trichotomy j N with h | rfl | h
    · have hp : 4 * 4 ^ j ≤ 4 ^ N := by
        calc 4 * 4 ^ j = 4 ^ (j + 1) := by ring
          _ ≤ 4 ^ N := Nat.pow_le_pow_right (by norm_num) h
      have := Nat.mul_le_mul_right (4 ^ j) hb
      omega
    · exact ⟨hj1, hj2⟩
    · have hp : 4 * 4 ^ N ≤ 4 ^ j := by
        calc 4 * 4 ^ N = 4 ^ (N + 1) := by ring
          _ ≤ 4 ^ j := Nat.pow_le_pow_right (by norm_num) h
      have := Nat.mul_le_mul_right (4 ^ j) (show 5 ≤ a by omega)
      omega
  · rintro ⟨h1, h2⟩
    exact ⟨⟨by omega, by omega⟩, N, h1, h2⟩

theorem block4_small {a b : ℕ} (ha : 4 < a) {m : ℕ} (hm : m ≤ 4) : m ∉ block4 a b := by
  rintro ⟨j, hj, -⟩
  have h1 : 1 ≤ 4 ^ j := Nat.one_le_pow _ _ (by norm_num)
  have := Nat.mul_le_mul_left a h1
  omega

/-- Exact count: `3 |block4 a b ∩ [1, 4^{N+1}]| + (b - a) = (b - a) 4^N`. -/
theorem card_block4 {a b : ℕ} (ha : 4 < a) (hb : b ≤ 16) (N : ℕ) :
    3 * #{m ∈ Finset.Icc 1 (4 ^ (N + 1)) | m ∈ block4 a b} + (b - a) = (b - a) * 4 ^ N := by
  induction N with
  | zero =>
    have : #{m ∈ Finset.Icc 1 (4 ^ (0 + 1)) | m ∈ block4 a b} = 0 := by
      rw [Finset.card_eq_zero, Finset.filter_eq_empty_iff]
      intro m hm
      simp only [Finset.mem_Icc] at hm
      exact block4_small ha (by simpa using hm.2)
    rw [this]; simp
  | succ N ih =>
    have hsplit : Finset.Icc 1 (4 ^ (N + 1 + 1)) =
        Finset.Icc 1 (4 ^ (N + 1)) ∪ Finset.Ioc (4 ^ (N + 1)) (4 ^ (N + 2)) := by
      have h1 : 1 ≤ 4 ^ (N + 1) := Nat.one_le_pow _ _ (by norm_num)
      have h2 : 4 ^ (N + 1) ≤ 4 ^ (N + 2) := Nat.pow_le_pow_right (by norm_num) (by omega)
      have h3 : 4 ^ (N + 1 + 1) = 4 ^ (N + 2) := rfl
      ext x
      simp only [Finset.mem_Icc, Finset.mem_union, Finset.mem_Ioc]
      omega
    rw [hsplit, Finset.filter_union, Finset.card_union_of_disjoint, block4_Ioc ha hb,
      Nat.card_Ico]
    · have e1 : 4 ^ (N + 1) = 4 * 4 ^ N := by ring
      rw [e1, ← Nat.sub_mul]
      rw [e1] at ih
      nlinarith
    · apply Finset.disjoint_filter_filter
      rw [Finset.disjoint_left]
      intro x hx hx'
      simp only [Finset.mem_Icc, Finset.mem_Ioc] at hx hx'
      omega

/-- The density of `block4 a b` along `Φ_N = [1, 4^N]` is `(b - a) / 12`. -/
theorem hasDensityAlong_block4 {a b : ℕ} (ha : 4 < a) (hb : b ≤ 16) :
    HasDensityAlong (fun N => Finset.Icc 1 (4 ^ N)) (block4 a b) (((b - a : ℕ) : ℝ) / 12) := by
  unfold HasDensityAlong
  rw [← Filter.tendsto_add_atTop_iff_nat 1]
  have hlim : Tendsto (fun N : ℕ => ((b - a : ℕ) : ℝ) / 12 * (1 - (1 / 4 : ℝ) ^ N)) atTop
      (𝓝 (((b - a : ℕ) : ℝ) / 12)) := by
    have := tendsto_pow_atTop_nhds_zero_of_lt_one (show (0 : ℝ) ≤ 1 / 4 by norm_num)
      (show (1 / 4 : ℝ) < 1 by norm_num)
    simpa using (tendsto_const_nhds (x := ((b - a : ℕ) : ℝ) / 12)).mul
      ((tendsto_const_nhds (x := (1 : ℝ))).sub this)
  refine hlim.congr (fun N => ?_)
  have h := card_block4 ha hb N
  unfold relDens
  rw [Nat.card_Icc, Nat.add_sub_cancel]
  set f := #{m ∈ Finset.Icc 1 (4 ^ (N + 1)) | m ∈ block4 a b}
  set d := b - a
  have h' : (3 : ℝ) * f + d = d * 4 ^ N := by exact_mod_cast h
  have hp : (0 : ℝ) < 4 ^ N := by positivity
  push_cast
  rw [div_pow, one_pow, pow_succ]
  field_simp
  linear_combination (-4 : ℝ) * h'


/-- Paper, Proposition \ref{G:prop:examples}(i), density part: `d_Φ(S₀) = 1/2` along
`Φ_N = [1, 4^N]`. -/
theorem hasDensityAlong_S₀ : HasDensityAlong (fun N => Finset.Icc 1 (4 ^ N)) S₀ (1 / 2) := by
  have := hasDensityAlong_block4 (a := 9) (b := 15) (by norm_num) (by norm_num)
  norm_num at this
  exact this

/-- Paper, Proposition \ref{G:prop:examples}(i), density part: `d_Φ(S₁) = 1/6` along
`Φ_N = [1, 4^N]`. -/
theorem hasDensityAlong_S₁ : HasDensityAlong (fun N => Finset.Icc 1 (4 ^ N)) S₁ (1 / 6) := by
  have := hasDensityAlong_block4 (a := 5) (b := 7) (by norm_num) (by norm_num)
  norm_num at this
  exact this

/-- `Φ_N = [1, 4^N]` is a Følner sequence in `ℕ`. -/
theorem isFolnerNat_pow4 : IsFolnerNat (fun N => Finset.Icc 1 (4 ^ N)) :=
  isFolnerNat_Icc (tendsto_pow_atTop_atTop_of_one_lt (by norm_num))

/-- **Paper, Proposition \ref{G:prop:examples}(i) and Theorem \ref{G:thm:q510} for the set `A`
of Example \ref{G:ex:4k}.**
* `Φ_N = [1, 4^N]` is a Følner sequence;
* every element of `S_c ∩ (G_c + s)` is smaller than `15|s|` (`c = 0, 1`, `s ∈ ℤ`);
* every fibre `A_n`, `n ≥ 1`, has density along `Φ`, equal to `1/2` if `n ∈ G₀` and to `1/6`
  if `n ∈ G₁` (so `liminf_n d_Φ(A_n) = 1/6 > 0`, condition (G:eq:22));
* there is no infinite `B ⊆ ℕ` and no `t ∈ ℤ²` with `(b₁ + t₁, b₂ + t₂) ∈ A` for all
  `b₁ < b₂` in `B`. -/
theorem q510_example_4k :
    IsFolnerNat (fun N => Finset.Icc 1 (4 ^ N)) ∧
    (∀ (s : ℤ) (m : ℕ), m ∈ shiftInter S₀ G₀ s → (m : ℤ) < 15 * |s|) ∧
    (∀ (s : ℤ) (m : ℕ), m ∈ shiftInter S₁ G₁ s → (m : ℤ) < 15 * |s|) ∧
    (∀ n : ℕ, 1 ≤ n →
      (n ∈ G₀ ∧ HasDensityAlong (fun N => Finset.Icc 1 (4 ^ N)) (fibre A n) (1 / 2)) ∨
      (n ∈ G₁ ∧ HasDensityAlong (fun N => Finset.Icc 1 (4 ^ N)) (fibre A n) (1 / 6))) ∧
    ¬ ∃ (B : Set ℕ) (t : ℤ × ℤ), B.Infinite ∧ ContainsConfig A B t := by
  refine ⟨isFolnerNat_pow4, fun s m hm => shiftInter_S₀_lt hm, fun s m hm => shiftInter_S₁_lt hm,
    fun n hn => ?_, criterion G₀_disjoint_G₁ (fun s => finite_of_lt _ fun m hm =>
      shiftInter_S₀_lt hm) (fun s => finite_of_lt _ fun m hm => shiftInter_S₁_lt hm)⟩
  rcases mem_G₀_or_G₁ hn with h | h
  · left
    refine ⟨h, ?_⟩
    rw [A, fibre_eq_left G₀_disjoint_G₁ h]
    exact hasDensityAlong_S₀
  · right
    refine ⟨h, ?_⟩
    rw [A, fibre_eq_right G₀_disjoint_G₁ h]
    exact hasDensityAlong_S₁


/-! ### Example \ref{G:ex:blocks} (square blocks) -/

/-- The union of the square blocks `J_k = [k², (k+1)²)`, `k ≥ 1`, with `k ≡ p (mod 2)`.
`G'_c = sqBlocks c`. -/
def sqBlocks (p : ℕ) : Set ℕ := {n | ∃ k : ℕ, 1 ≤ k ∧ k % 2 = p ∧ k ^ 2 ≤ n ∧ n < (k + 1) ^ 2}

/-- The middle parts `{k² + r | k ≤ 2r < 3k}` of the blocks `J_k`, `k ≥ 1`, `k ≡ p (mod 2)`.
The paper's `S'_c` is `sqMid (1 - c)`. (The paper allows `r ∈ ℤ`, but `k ≤ 2r` forces
`r ≥ 0`.) -/
def sqMid (p : ℕ) : Set ℕ :=
  {m | ∃ k : ℕ, 1 ≤ k ∧ k % 2 = p ∧ ∃ r : ℕ, m = k ^ 2 + r ∧ k ≤ 2 * r ∧ 2 * r < 3 * k}

/-- The set `A' = (G'₀ × S'₀) ∪ (G'₁ × S'₁) ⊆ ℕ²` of Example \ref{G:ex:blocks}. -/
def A' : Set (ℕ × ℕ) := sqBlocks 0 ×ˢ sqMid 1 ∪ sqBlocks 1 ×ˢ sqMid 0

theorem zero_not_mem_sqMid (p : ℕ) : 0 ∉ sqMid p := by
  rintro ⟨k, hk, -, r, hr, -⟩
  have := Nat.one_le_pow 2 k hk
  omega

theorem sq_block_unique {k K x : ℕ} (h1 : k ^ 2 ≤ x) (h2 : x < (k + 1) ^ 2) (h3 : K ^ 2 ≤ x)
    (h4 : x < (K + 1) ^ 2) : k = K := by
  rcases lt_trichotomy k K with h | h | h
  · have := Nat.pow_le_pow_left (show k + 1 ≤ K by omega) 2
    omega
  · exact h
  · have := Nat.pow_le_pow_left (show K + 1 ≤ k by omega) 2
    omega

theorem sqBlocks_disjoint : Disjoint (sqBlocks 0) (sqBlocks 1) := by
  rw [Set.disjoint_left]
  rintro n ⟨k, -, hk, h1, h2⟩ ⟨k', -, hk', h1', h2'⟩
  have := sq_block_unique h1 h2 h1' h2'
  omega

/-- `ℕ = G'₀ ⊔ G'₁` (here `ℕ = {1, 2, …}`). -/
theorem mem_sqBlocks {n : ℕ} (hn : 1 ≤ n) : n ∈ sqBlocks 0 ∨ n ∈ sqBlocks 1 := by
  have h1 := Nat.sqrt_le' n
  have h2 := Nat.lt_succ_sqrt' n
  have h3 : 1 ≤ Nat.sqrt n := Nat.sqrt_pos.mpr hn
  rcases Nat.mod_two_eq_zero_or_one (Nat.sqrt n) with h | h
  · exact Or.inl ⟨_, h3, h, h1, h2⟩
  · exact Or.inr ⟨_, h3, h, h1, h2⟩

/-- Paper, Proposition \ref{G:prop:examples}(ii): every element of `S'_c ∩ (G'_c + s)` is
smaller than `(2|s| + 1)²`. Here `S'_c = sqMid q`, `G'_c = sqBlocks p` with `p ≠ q`. -/
theorem shiftInter_sqMid_lt {p q : ℕ} (hpq : p ≠ q) {s : ℤ} {m : ℕ}
    (hm : m ∈ shiftInter (sqMid q) (sqBlocks p) s) : (m : ℤ) < (2 * |s| + 1) ^ 2 := by
  obtain ⟨⟨k, hk1, hkq, r, rfl, hr1, hr2⟩, g, ⟨k', -, hk'p, hg1, hg2⟩, hmg⟩ := hm
  have hsq : (k + 1) ^ 2 = k ^ 2 + 2 * k + 1 := by ring
  by_cases hks : (k : ℤ) ≤ 2 * |s|
  · have h1 : ((k + 1 : ℕ) : ℤ) ^ 2 ≤ (2 * |s| + 1) ^ 2 := by
      apply pow_le_pow_left₀ (by positivity)
      push_cast; linarith
    have h2 : k ^ 2 + r < (k + 1) ^ 2 := by omega
    have h3 : ((k ^ 2 + r : ℕ) : ℤ) < ((k + 1 : ℕ) : ℤ) ^ 2 := by exact_mod_cast h2
    linarith
  · exfalso
    have hgk : k ^ 2 ≤ g ∧ g < (k + 1) ^ 2 := by
      generalize k ^ 2 = K2 at *
      generalize (k + 1) ^ 2 = K3 at *
      rcases abs_cases s with ⟨h, _⟩ | ⟨h, _⟩ <;> rw [h] at hks <;> omega
    have := sq_block_unique hgk.1 hgk.2 hg1 hg2
    omega

/-- The number of elements of `sqMid p` in the block `J_K = [K², (K+1)²)`. -/
theorem card_sqMid_block (p K : ℕ) :
    #{m ∈ Finset.Ico (K ^ 2) ((K + 1) ^ 2) | m ∈ sqMid p} = if K % 2 = p then K else 0 := by
  have hsq : (K + 1) ^ 2 = K ^ 2 + 2 * K + 1 := by ring
  split_ifs with hK
  · have : {m ∈ Finset.Ico (K ^ 2) ((K + 1) ^ 2) | m ∈ sqMid p} =
        Finset.Ico (K ^ 2 + (K + 1) / 2) (K ^ 2 + (3 * K + 1) / 2) := by
      ext m
      rw [Finset.mem_filter, Finset.mem_Ico, Finset.mem_Ico]
      constructor
      · rintro ⟨⟨h1, h2⟩, k, hk1, hkp, r, rfl, hr1, hr2⟩
        have hk : k = K := sq_block_unique (Nat.le_add_right _ _)
          (by have : (k + 1) ^ 2 = k ^ 2 + 2 * k + 1 := by ring
              omega) h1 h2
        subst hk
        omega
      · rintro ⟨h1, h2⟩
        refine ⟨⟨by omega, by omega⟩, K, by omega, hK, m - K ^ 2, by omega, by omega, by omega⟩
    rw [this, Nat.card_Ico]
    omega
  · rw [Finset.card_eq_zero, Finset.filter_eq_empty_iff]
    rintro m hm ⟨k, hk1, hkp, r, rfl, hr1, hr2⟩
    simp only [Finset.mem_Ico] at hm
    have hk : k = K := sq_block_unique (Nat.le_add_right _ _)
      (by have : (k + 1) ^ 2 = k ^ 2 + 2 * k + 1 := by ring
          omega) hm.1 hm.2
    exact hK (hk ▸ hkp)

theorem card_range_split (S : Set ℕ) {a b : ℕ} (hab : a ≤ b) :
    #{m ∈ Finset.range b | m ∈ S} = #{m ∈ Finset.range a | m ∈ S} + #{m ∈ Finset.Ico a b | m ∈ S} := by
  rw [Finset.range_eq_Ico, Finset.range_eq_Ico, ← Finset.card_union_of_disjoint,
    ← Finset.filter_union, Finset.Ico_union_Ico_eq_Ico (Nat.zero_le _) hab]
  exact Finset.disjoint_filter_filter (Finset.Ico_disjoint_Ico_consecutive _ _ _)

/-- Counting `sqMid p` below `K²`: `4C ≤ K² ≤ 4C + 2K + 2` where `C = |sqMid p ∩ [0, K²)|`. -/
theorem card_sqMid_sq {p : ℕ} (hp : p < 2) (K : ℕ) :
    4 * #{m ∈ Finset.range (K ^ 2) | m ∈ sqMid p} ≤ K ^ 2 ∧
      K ^ 2 ≤ 4 * #{m ∈ Finset.range (K ^ 2) | m ∈ sqMid p} + 2 * K + 2 := by
  have step : ∀ K, #{m ∈ Finset.range ((K + 1) ^ 2) | m ∈ sqMid p} =
      #{m ∈ Finset.range (K ^ 2) | m ∈ sqMid p} + if K % 2 = p then K else 0 := by
    intro K
    rw [card_range_split _ (Nat.pow_le_pow_left (Nat.le_succ K) 2), card_sqMid_block]
  induction K using Nat.strong_induction_on with
  | _ K ih =>
    match K, ih with
    | 0, _ => simp
    | 1, _ =>
      simp [Finset.filter_singleton, zero_not_mem_sqMid]
    | K + 2, ih =>
      have h := ih K (by omega)
      have e1 := step K
      have e2 := step (K + 1)
      have hsq1 : (K + 1) ^ 2 = K ^ 2 + 2 * K + 1 := by ring
      have hsq2 : (K + 1 + 1) ^ 2 = K ^ 2 + 4 * K + 4 := by ring
      rw [e1] at e2
      rw [show K + 2 = K + 1 + 1 from rfl, e2, hsq2]
      have hpar : (K % 2 = p ∧ (K + 1) % 2 ≠ p) ∨ (K % 2 ≠ p ∧ (K + 1) % 2 = p) := by omega
      rcases hpar with ⟨h1, h2⟩ | ⟨h1, h2⟩
      · rw [if_pos h1, if_neg h2]; omega
      · rw [if_neg h1, if_pos h2]; omega


theorem tendsto_sqrt_atTop : Tendsto Nat.sqrt atTop atTop :=
  tendsto_atTop_atTop.mpr fun b => ⟨b ^ 2, fun _ ha => (Nat.sqrt_eq' b) ▸ Nat.sqrt_le_sqrt ha⟩

/-- Paper, Proposition \ref{G:prop:examples}(ii), density part: `sqMid p` (that is, `S'₀` and
`S'₁`) has natural density `1/4`. -/
theorem hasDensityAlong_sqMid {p : ℕ} (hp : p < 2) :
    HasDensityAlong (fun N => Finset.Icc 1 N) (sqMid p) (1 / 4) := by
  have hc : ∀ N, #{m ∈ Finset.Icc 1 N | m ∈ sqMid p} = #{m ∈ Finset.range (N + 1) | m ∈ sqMid p} := by
    intro N
    congr 1
    ext m
    simp only [Finset.mem_filter, Finset.mem_Icc, Finset.mem_range]
    constructor
    · rintro ⟨⟨h1, h2⟩, h3⟩; exact ⟨by omega, h3⟩
    · rintro ⟨h1, h3⟩
      refine ⟨⟨?_, by omega⟩, h3⟩
      rcases Nat.eq_zero_or_pos m with h | h
      · exact absurd (h ▸ h3) (zero_not_mem_sqMid p)
      · exact h
  -- the key estimate, for `N ≥ 1` and `K = ⌊√N⌋`
  have key : ∀ N, 1 ≤ N →
      (1 / 4 - 2 / (Nat.sqrt N : ℝ) ≤ relDens (Finset.Icc 1 N) (sqMid p)) ∧
      (relDens (Finset.Icc 1 N) (sqMid p) ≤ 1 / 4 + 2 / (Nat.sqrt N : ℝ)) := by
    intro N hN
    have hK1 : 1 ≤ Nat.sqrt N := Nat.sqrt_pos.mpr hN
    have hK2 : Nat.sqrt N ^ 2 ≤ N := Nat.sqrt_le' N
    have hK3 : N < (Nat.sqrt N + 1) ^ 2 := Nat.lt_succ_sqrt' N
    generalize Nat.sqrt N = K at *
    have hsq : (K + 1) ^ 2 = K ^ 2 + 2 * K + 1 := by ring
    have s1 := card_range_split (sqMid p) (show K ^ 2 ≤ N + 1 by omega)
    have s2 := card_range_split (sqMid p) (show N + 1 ≤ (K + 1) ^ 2 by omega)
    have s3 := card_range_split (sqMid p) (Nat.pow_le_pow_left (show K ≤ K + 1 by omega) 2)
    rw [card_sqMid_block] at s3
    have hb := card_sqMid_sq hp K
    have hite : (if K % 2 = p then K else 0) ≤ K := by split_ifs <;> omega
    unfold relDens
    rw [hc, Nat.card_Icc, Nat.add_sub_cancel]
    set c := #{m ∈ Finset.range (N + 1) | m ∈ sqMid p}
    have e1 : 4 * c ≤ N + 4 * K := by omega
    have e2 : N ≤ 4 * c + 4 * K + 2 := by omega
    have r1 : (4 : ℝ) * c ≤ N + 4 * K := by exact_mod_cast e1
    have r2 : (N : ℝ) ≤ 4 * c + 4 * K + 2 := by exact_mod_cast e2
    have rK : (1 : ℝ) ≤ K := by exact_mod_cast hK1
    have rN : (K : ℝ) ^ 2 ≤ N := by exact_mod_cast hK2
    have hNpos : (0 : ℝ) < N := by exact_mod_cast hN
    have hKpos : (0 : ℝ) < K := by linarith
    have h2 : 2 * (K : ℝ) ≤ 2 / K * N := by
      rw [div_mul_eq_mul_div, le_div_iff₀ hKpos]; nlinarith
    constructor
    · rw [le_div_iff₀ hNpos, sub_mul]; linarith
    · rw [div_le_iff₀ hNpos, add_mul]; linarith
  have hs : Tendsto (fun N => 2 / (Nat.sqrt N : ℝ)) atTop (𝓝 0) :=
    (tendsto_const_nhds (x := (2 : ℝ))).div_atTop
      ((tendsto_natCast_atTop_atTop (R := ℝ)).comp tendsto_sqrt_atTop)
  have hlo : Tendsto (fun N => 1 / 4 - 2 / (Nat.sqrt N : ℝ)) atTop (𝓝 (1 / 4)) := by
    simpa using (tendsto_const_nhds (x := (1 / 4 : ℝ))).sub hs
  have hhi : Tendsto (fun N => 1 / 4 + 2 / (Nat.sqrt N : ℝ)) atTop (𝓝 (1 / 4)) := by
    simpa using (tendsto_const_nhds (x := (1 / 4 : ℝ))).add hs
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le' hlo hhi ?_ ?_
  · filter_upwards [eventually_ge_atTop 1] with N hN using (key N hN).1
  · filter_upwards [eventually_ge_atTop 1] with N hN using (key N hN).2

/-- `Φ_N = [1, N]` is a Følner sequence in `ℕ`. -/
theorem isFolnerNat_Icc_id : IsFolnerNat (fun N => Finset.Icc 1 N) :=
  isFolnerNat_Icc tendsto_id

/-- **Paper, Proposition \ref{G:prop:examples}(ii) and Theorem \ref{G:thm:q510} for the set `A'`
of Example \ref{G:ex:blocks}.**
* `Φ_N = [1, N]` is a Følner sequence;
* every element of `S'_c ∩ (G'_c + s)` is smaller than `(2|s| + 1)²` (`c = 0, 1`, `s ∈ ℤ`);
* every fibre `A'_n`, `n ≥ 1`, has natural density exactly `1/4`;
* there is no infinite `B ⊆ ℕ` and no `t ∈ ℤ²` with `(b₁ + t₁, b₂ + t₂) ∈ A'` for all
  `b₁ < b₂` in `B`. -/
theorem q510_example_blocks :
    IsFolnerNat (fun N => Finset.Icc 1 N) ∧
    (∀ (s : ℤ) (m : ℕ), m ∈ shiftInter (sqMid 1) (sqBlocks 0) s → (m : ℤ) < (2 * |s| + 1) ^ 2) ∧
    (∀ (s : ℤ) (m : ℕ), m ∈ shiftInter (sqMid 0) (sqBlocks 1) s → (m : ℤ) < (2 * |s| + 1) ^ 2) ∧
    (∀ n : ℕ, 1 ≤ n → HasDensityAlong (fun N => Finset.Icc 1 N) (fibre A' n) (1 / 4)) ∧
    ¬ ∃ (B : Set ℕ) (t : ℤ × ℤ), B.Infinite ∧ ContainsConfig A' B t := by
  refine ⟨isFolnerNat_Icc_id, fun s m hm => shiftInter_sqMid_lt (by norm_num) hm,
    fun s m hm => shiftInter_sqMid_lt (by norm_num) hm, fun n hn => ?_,
    criterion sqBlocks_disjoint
      (fun s => finite_of_lt _ fun m hm => shiftInter_sqMid_lt (by norm_num) hm)
      (fun s => finite_of_lt _ fun m hm => shiftInter_sqMid_lt (by norm_num) hm)⟩
  rcases mem_sqBlocks hn with h | h
  · rw [A', fibre_eq_left sqBlocks_disjoint h]
    exact hasDensityAlong_sqMid (by norm_num)
  · rw [A', fibre_eq_right sqBlocks_disjoint h]
    exact hasDensityAlong_sqMid (by norm_num)


theorem A'_subset_pos : A' ⊆ {q : ℕ × ℕ | 1 ≤ q.1 ∧ 1 ≤ q.2} := by
  have hB : ∀ p n, n ∈ sqBlocks p → 1 ≤ n := by
    rintro p n ⟨k, hk, -, h, -⟩
    have := Nat.one_le_pow 2 k hk
    omega
  have hM : ∀ p m, m ∈ sqMid p → 1 ≤ m := by
    intro p m hm
    rcases Nat.eq_zero_or_pos m with h | h
    · exact absurd (h ▸ hm) (zero_not_mem_sqMid p)
    · exact h
  rintro ⟨n, m⟩ (⟨h1, h2⟩ | ⟨h1, h2⟩)
  · exact ⟨hB _ _ h1, hM _ _ h2⟩
  · exact ⟨hB _ _ h1, hM _ _ h2⟩

/-- **Paper, Theorem \ref{G:thm:q510}: the answer to Question 5.10 is negative.** There are a
set `A ⊆ {1, 2, …}²` and a Følner sequence `Φ` in `ℕ` such that every fibre `A_n`, `n ≥ 1`,
has density `d_Φ(A_n) = 1/4` along `Φ` (so `liminf_n d_Φ(A_n) = 1/4 > 0`), but there is no
infinite `B ⊆ ℕ` and no `t ∈ ℤ²` (in particular no `t ∈ ℕ²`) with `(b₁ + t₁, b₂ + t₂) ∈ A`
for all `b₁ < b₂` in `B`. (Take `A = A'` of Example \ref{G:ex:blocks} and `Φ_N = [1, N]`;
see also `q510_example_4k` for the set `A` of Example \ref{G:ex:4k}.) -/
theorem q510_negative :
    ∃ (A : Set (ℕ × ℕ)) (Φ : ℕ → Finset ℕ), A ⊆ {q : ℕ × ℕ | 1 ≤ q.1 ∧ 1 ≤ q.2} ∧
      IsFolnerNat Φ ∧ (∀ n : ℕ, 1 ≤ n → HasDensityAlong Φ (fibre A n) (1 / 4)) ∧
      ¬ ∃ (B : Set ℕ) (t : ℤ × ℤ), B.Infinite ∧ ContainsConfig A B t := by
  obtain ⟨h1, -, -, h4, h5⟩ := q510_example_blocks
  exact ⟨A', _, A'_subset_pos, h1, h4, h5⟩

end Kmrr25.Q510


==> anc/lean/Kmrr25/Q516.lean <==
import Kmrr25.Basic

/-!
# Admissible translates for `B ⊕ B + t` in abelian groups (Question 5.16)

Paper, Section \ref{G:sec:translates}: Theorem \ref{G:thm:translates}, Lemmas
\ref{G:lem:density}, \ref{G:lem:pigeon}, \ref{G:lem:move}, and Proposition \ref{G:prop:strict}.

## Conditional result

The existence of *some* admissible translate is a theorem of Charamaras and Mountakis
(*Finding product sets in some classes of amenable groups*, Corollary 1.13), quoted in the paper
as Theorem \ref{G:thm:CM}; it is **not** formalized here. It is the `Prop`
`CharamarasMountakisCor113` below, transcribed from the paper's quotation and quantified over all
countable abelian groups `Γ` (in a fixed universe) with `[Γ : 2Γ] < ∞`. The results of
Theorem \ref{G:thm:translates} that depend on it take it as an explicit hypothesis
`(hCM : CharamarasMountakisCor113)`; it is not an axiom. Everything else (Følner sequences and
their existence, Lemma \ref{G:lem:density}, the two elementary lemmas, the upper bound
`T(A) ⊆ A + 2G`, `R(A) ≠ ∅`, and Proposition \ref{G:prop:strict}) is proved unconditionally.

## Definitions

* `IsFolner Φ`: `Φ_N` finite nonempty with `|Φ_N ∩ (g + Φ_N)| / |Φ_N| → 1` for every `g`.
* `udensAlong Φ A = limsup_N |A ∩ Φ_N| / |Φ_N|`, and `ubd A = sup_Φ udensAlong Φ A` over all
  Følner sequences `Φ` (the paper's definition of `d*`).
* `twoG G = 2G = {g + g}`, `coset2 r = r + 2G`, `addTwoG S = S + 2G`.
* `RestrSumsetIn B t A`: `B ⊕ B + t ⊆ A`, where `B ⊕ B = {b + b' : b ≠ b'}`.
* `admissible A = T(A)`, `posCosets A = R(A) = {r : d*(A ∩ (r + 2G)) > 0}`.
* `Suffices T`, `MeetsAllCosets T`, `IsTransversal T`, `IsUnionOfCosets U`.

## Main results

* `exists_folner`: every countable abelian group has a Følner sequence.
* `tendsto_relDens_coset`, `ubd_coset` — Lemma \ref{G:lem:density}(i): for `[G : H] = ℓ < ∞`,
  `|(r + H) ∩ Φ_N| / |Φ_N| → 1/ℓ` along every Følner sequence, and `d*(r + H) = 1/ℓ`;
  `ubd_union_le` — Lemma \ref{G:lem:density}(ii); `ubd_pos_iff`.
* `lem_pigeon`, `lem_pigeon_mem`, `lem_pigeon_coset` — Lemma \ref{G:lem:pigeon};
  `lem_move` — Lemma \ref{G:lem:move}.
* `thm_translates` — Theorem \ref{G:thm:translates}, all four parts, conditional on
  `CharamarasMountakisCor113`; the parts are also stated separately:
  `thm_translates_union` (a), `posCosets_subset_admissible`, `admissible_subset_addTwoG`,
  `posCosets_nonempty`, `exists_coset_subset_admissible` (b), `thm_translates_realise`,
  `thm_translates_family` (c), `suffices_iff`, `minimal_suffices_iff`,
  `IsTransversal.ncard_eq` (d). Parts (a), the upper bound in (b), `R(A) ≠ ∅` and the
  cardinality of transversals do not use the hypothesis.
* `prop_strict_i`, `prop_strict_ii` — Proposition \ref{G:prop:strict} (unconditional).

## Conventions

* The group is any `AddCommGroup` with `[Countable G]` and `(twoG G).FiniteIndex`; the results
  that use Charamaras–Mountakis also assume `[Infinite G]`, as in the paper (the quoted theorem is
  about infinite groups, and it is false for finite ones).
* "`T` meets every coset of `2G`" is `MeetsAllCosets T`; a transversal meets every coset in
  exactly one point; minimality is Mathlib's `Minimal Suffices T`.
* In Proposition \ref{G:prop:strict}, `ℕ = {1, 2, …}`: `A = 2ℤ ∪ {3^n : n ≥ 1}` and
  `X = {2^i + 2^j + 1 : 1 ≤ i < j}`.

## Remark on proofs

For `d*(X) = 0` in Proposition \ref{G:prop:strict}(ii) we use a different argument from the paper:
`X` lies in at most `(k + 1)^2` residue classes modulo `2^k`, so `d*(X) ≤ (k + 1)^2 / 2^k` by
Lemma \ref{G:lem:density}. In Proposition \ref{G:prop:strict} the inclusion `2ℤ ⊆ T(A)` is proved
directly (with `B = 2ℤ`, `t = 0`), so no appeal to Theorem \ref{G:thm:CM} is needed there.
-/

open Filter Topology Finset
open scoped Classical

noncomputable section

namespace Kmrr25.Q516

/-! ## Følner sequences and upper Banach density -/

section Density

variable {G : Type*} [AddCommGroup G]

/-- A *Følner sequence* in the abelian group `G`: a sequence `Φ_N` of finite nonempty subsets
of `G` such that `|Φ_N ∩ (g + Φ_N)| / |Φ_N| → 1` for every `g ∈ G`. -/
def IsFolner (Φ : ℕ → Finset G) : Prop :=
  (∀ N, (Φ N).Nonempty) ∧
    ∀ g : G, Tendsto (fun N => (#(Φ N ∩ (Φ N).image (g + ·)) : ℝ) / #(Φ N)) atTop (𝓝 1)

/-- The relative density `|A ∩ F| / |F|`. -/
def relDens {α : Type*} (F : Finset α) (A : Set α) : ℝ := (#(F.filter (· ∈ A)) : ℝ) / #F

/-- The upper density along `Φ`: `d̄_Φ(A) = limsup_N |A ∩ Φ_N| / |Φ_N|`. -/
def udensAlong (Φ : ℕ → Finset G) (A : Set G) : ℝ := limsup (fun N => relDens (Φ N) A) atTop

/-- The upper Banach density `d*(A) = sup_Φ d̄_Φ(A)`, the supremum over all Følner sequences
`Φ` in `G`. -/
def ubd (A : Set G) : ℝ := ⨆ Φ : {Φ : ℕ → Finset G // IsFolner Φ}, udensAlong Φ.1 A

lemma relDens_nonneg {α : Type*} (F : Finset α) (A : Set α) : 0 ≤ relDens F A := by
  unfold relDens; positivity

lemma relDens_le_one {α : Type*} (F : Finset α) (A : Set α) : relDens F A ≤ 1 := by
  unfold relDens
  rcases Nat.eq_zero_or_pos #F with h | h
  · simp [h]
  · rw [div_le_one (by exact_mod_cast h)]
    exact_mod_cast Finset.card_filter_le _ _

lemma relDens_mono {α : Type*} (F : Finset α) {A B : Set α} (h : A ⊆ B) : relDens F A ≤ relDens F B := by
  unfold relDens
  refine div_le_div_of_nonneg_right ?_ (Nat.cast_nonneg _)
  rw [Nat.cast_le]
  refine Finset.card_le_card fun x hx => ?_
  simp only [Finset.mem_filter] at hx ⊢
  exact ⟨hx.1, h hx.2⟩

lemma relDens_union_le {α : Type*} (F : Finset α) (A B : Set α) :
    relDens F (A ∪ B) ≤ relDens F A + relDens F B := by
  unfold relDens
  rw [← add_div]
  refine div_le_div_of_nonneg_right ?_ (Nat.cast_nonneg _)
  rw [← Nat.cast_add, Nat.cast_le]
  refine (Finset.card_le_card ?_).trans (Finset.card_union_le _ _)
  intro x hx
  simp only [Finset.mem_filter, Set.mem_union, Finset.mem_union] at hx ⊢
  tauto

omit [AddCommGroup G] in
lemma isBoundedUnder_relDens (Φ : ℕ → Finset G) (A : Set G) :
    IsBoundedUnder (· ≤ ·) atTop (fun N => relDens (Φ N) A) :=
  isBoundedUnder_of_eventually_le (a := 1) (Eventually.of_forall fun _ => relDens_le_one _ _)

omit [AddCommGroup G] in
lemma isCoboundedUnder_relDens (Φ : ℕ → Finset G) (A : Set G) :
    IsCoboundedUnder (· ≤ ·) atTop (fun N => relDens (Φ N) A) :=
  isCoboundedUnder_le_of_le atTop (x := 0) fun _ => relDens_nonneg _ _

omit [AddCommGroup G] in
lemma udensAlong_nonneg (Φ : ℕ → Finset G) (A : Set G) : 0 ≤ udensAlong Φ A :=
  le_limsup_of_le (isBoundedUnder_relDens Φ A) fun c hc => by
    obtain ⟨N, hN⟩ := hc.exists
    exact (relDens_nonneg _ _).trans hN

omit [AddCommGroup G] in
lemma udensAlong_le_one (Φ : ℕ → Finset G) (A : Set G) : udensAlong Φ A ≤ 1 :=
  limsup_le_of_le (isCoboundedUnder_relDens Φ A) (Eventually.of_forall fun _ => relDens_le_one _ _)

omit [AddCommGroup G] in
lemma udensAlong_le_of_eventually {Φ : ℕ → Finset G} {A : Set G} {c : ℝ}
    (h : ∀ᶠ N in atTop, relDens (Φ N) A ≤ c) : udensAlong Φ A ≤ c :=
  limsup_le_of_le (isCoboundedUnder_relDens Φ A) h

omit [AddCommGroup G] in
lemma eventually_relDens_lt (Φ : ℕ → Finset G) (A : Set G) {c : ℝ} (hc : udensAlong Φ A < c) :
    ∀ᶠ N in atTop, relDens (Φ N) A < c :=
  eventually_lt_of_limsup_lt hc (isBoundedUnder_relDens Φ A)

omit [AddCommGroup G] in
lemma udensAlong_mono (Φ : ℕ → Finset G) {A B : Set G} (h : A ⊆ B) :
    udensAlong Φ A ≤ udensAlong Φ B :=
  limsup_le_limsup (Eventually.of_forall fun _ => relDens_mono _ h)
    (isCoboundedUnder_relDens Φ A) (isBoundedUnder_relDens Φ B)

omit [AddCommGroup G] in
lemma udensAlong_union_le (Φ : ℕ → Finset G) (A B : Set G) :
    udensAlong Φ (A ∪ B) ≤ udensAlong Φ A + udensAlong Φ B := by
  refine le_of_forall_pos_le_add fun ε hε => udensAlong_le_of_eventually ?_
  filter_upwards [eventually_relDens_lt Φ A (show udensAlong Φ A < udensAlong Φ A + ε / 2 by
    linarith), eventually_relDens_lt Φ B (show udensAlong Φ B < udensAlong Φ B + ε / 2 by
    linarith)] with N hA hB
  linarith [relDens_union_le (Φ N) A B]

lemma bddAbove_udensAlong (A : Set G) :
    BddAbove (Set.range fun Φ : {Φ : ℕ → Finset G // IsFolner Φ} => udensAlong Φ.1 A) :=
  ⟨1, by rintro _ ⟨Φ, rfl⟩; exact udensAlong_le_one _ _⟩

lemma ubd_nonneg (A : Set G) : 0 ≤ ubd A :=
  Real.iSup_nonneg fun _ => udensAlong_nonneg _ _

lemma udensAlong_le_ubd {Φ : ℕ → Finset G} (hΦ : IsFolner Φ) (A : Set G) :
    udensAlong Φ A ≤ ubd A :=
  le_ciSup (bddAbove_udensAlong A) ⟨Φ, hΦ⟩

/-- `d*(A) > 0` if and only if `d̄_Φ(A) > 0` for some Følner sequence `Φ`. -/
theorem ubd_pos_iff (A : Set G) : 0 < ubd A ↔ ∃ Φ, IsFolner Φ ∧ 0 < udensAlong Φ A := by
  constructor
  · intro h
    by_cases hne : Nonempty {Φ : ℕ → Finset G // IsFolner Φ}
    · obtain ⟨Φ, hΦ⟩ := (lt_ciSup_iff (bddAbove_udensAlong A)).mp h
      exact ⟨Φ.1, Φ.2, hΦ⟩
    · rw [not_nonempty_iff] at hne
      simp [ubd, Real.iSup_of_isEmpty] at h
  · rintro ⟨Φ, hΦ, h⟩
    exact h.trans_le (udensAlong_le_ubd hΦ A)

lemma ubd_le_of_forall {A : Set G} {c : ℝ} (hc : 0 ≤ c)
    (h : ∀ Φ, IsFolner Φ → udensAlong Φ A ≤ c) : ubd A ≤ c := by
  by_cases hne : Nonempty {Φ : ℕ → Finset G // IsFolner Φ}
  · exact ciSup_le fun Φ => h Φ.1 Φ.2
  · rw [not_nonempty_iff] at hne
    simp only [ubd, Real.iSup_of_isEmpty]
    exact hc

lemma ubd_mono {A B : Set G} (h : A ⊆ B) : ubd A ≤ ubd B :=
  ubd_le_of_forall (ubd_nonneg B) fun Φ hΦ =>
    (udensAlong_mono Φ h).trans (udensAlong_le_ubd hΦ B)

/-- Paper, Lemma \ref{G:lem:density}(ii): `d*(X ∪ Y) ≤ d*(X) + d*(Y)`. -/
theorem ubd_union_le (X Y : Set G) : ubd (X ∪ Y) ≤ ubd X + ubd Y :=
  ubd_le_of_forall (add_nonneg (ubd_nonneg X) (ubd_nonneg Y)) fun Φ hΦ =>
    (udensAlong_union_le Φ X Y).trans
      (add_le_add (udensAlong_le_ubd hΦ X) (udensAlong_le_ubd hΦ Y))

/-- Finite subadditivity of `d*`. -/
theorem ubd_biUnion_le {ι : Type*} (s : Finset ι) (X : ι → Set G) :
    ubd (⋃ i ∈ s, X i) ≤ ∑ i ∈ s, ubd (X i) := by
  induction s using Finset.induction_on with
  | empty =>
    simp only [Finset.notMem_empty, Set.iUnion_of_empty, Set.iUnion_empty, Finset.sum_empty]
    exact ubd_le_of_forall le_rfl fun Φ _ => udensAlong_le_of_eventually
      (Eventually.of_forall fun _ => by simp [relDens])
  | insert a s has ih =>
    rw [Finset.sum_insert has, Finset.set_biUnion_insert]
    exact (ubd_union_le _ _).trans (add_le_add le_rfl ih)

end Density

/-! ## Existence of Følner sequences in countable abelian groups -/

section Existence

variable {G : Type*} [AddCommGroup G]

/-- The "box" `{∑_{i < n} a_i s_i : 0 ≤ a_i ≤ M}`. -/
def box (s : ℕ → G) (n M : ℕ) : Finset G :=
  (Fintype.piFinset fun _ : Fin n => Finset.range (M + 1)).image
    fun a => ∑ i : Fin n, a i • s (i : ℕ)

lemma box_nonempty (s : ℕ → G) (n M : ℕ) : (box s n M).Nonempty :=
  ⟨0, Finset.mem_image.mpr ⟨fun _ => 0, by simp, by simp⟩⟩

lemma box_card_le (s : ℕ → G) (n M : ℕ) : #(box s n M) ≤ (M + 1) ^ n := by
  unfold box
  refine Finset.card_image_le.trans ?_
  simp

lemma box_mono (s : ℕ → G) (n M : ℕ) : box s n M ⊆ box s n (M + 1) := by
  intro x hx
  simp only [box, Finset.mem_image, Fintype.mem_piFinset, Finset.mem_range] at hx ⊢
  obtain ⟨a, ha, rfl⟩ := hx
  exact ⟨a, fun i => by have := ha i; omega, rfl⟩

lemma box_add_subset (s : ℕ → G) (n M : ℕ) (j : Fin n) :
    (box s n M).image (s j + ·) ⊆ box s n (M + 1) := by
  intro x hx
  simp only [box, Finset.mem_image, Fintype.mem_piFinset, Finset.mem_range] at hx ⊢
  obtain ⟨_, ⟨a, ha, rfl⟩, rfl⟩ := hx
  refine ⟨a + Pi.single j 1, fun i => ?_, ?_⟩
  · have := ha i
    simp only [Pi.add_apply]
    by_cases hij : i = j
    · subst hij; simp; omega
    · rw [Pi.single_eq_of_ne hij]; omega
  · simp only [Pi.add_apply, add_smul, Finset.sum_add_distrib]
    rw [add_comm]
    congr 1
    rw [Finset.sum_eq_single j]
    · simp
    · intro i _ hij; rw [Pi.single_eq_of_ne hij, zero_smul]
    · intro h; exact absurd (Finset.mem_univ j) h

/-- Polynomial growth of boxes: for every `δ > 0` some box satisfies
`|box (M + 1)| ≤ (1 + δ) |box M|`. -/
lemma exists_box_good (s : ℕ → G) (n : ℕ) {δ : ℝ} (hδ : 0 < δ) :
    ∃ M, (#(box s n (M + 1)) : ℝ) ≤ (1 + δ) * #(box s n M) := by
  by_contra hcon
  push Not at hcon
  have hgrow : ∀ M, (1 + δ) ^ M ≤ (#(box s n M) : ℝ) := by
    intro M
    induction M with
    | zero =>
      simp only [pow_zero, Nat.one_le_cast]
      exact (box_nonempty s n 0).card_pos
    | succ M ih =>
      rw [pow_succ]
      have := hcon M
      nlinarith
  have hbound : ∀ M : ℕ, (1 + δ) ^ M ≤ ((M : ℝ) + 1) ^ n := fun M =>
    (hgrow M).trans (by exact_mod_cast box_card_le s n M)
  have ht := (tendsto_pow_const_div_const_pow_of_one_lt n (show 1 < 1 + δ by linarith)).comp
    (tendsto_add_atTop_nat 1)
  obtain ⟨M, hM⟩ := (ht.eventually (gt_mem_nhds (show (0 : ℝ) < 1 / (1 + δ) by positivity))).exists
  simp only [Function.comp_apply, Nat.cast_add, Nat.cast_one] at hM
  have hpos : (0 : ℝ) < (1 + δ) ^ (M + 1) := by positivity
  rw [div_lt_iff₀ hpos, pow_succ, one_div, ← mul_assoc, mul_comm _ ((1 + δ) ^ M), mul_assoc,
    inv_mul_cancel₀ (by positivity), mul_one] at hM
  linarith [hbound M]

/-- In a good box, every generator `s_j` (`j < n`) moves the box by a proportion `≤ δ`. -/
lemma box_folner_bound (s : ℕ → G) (n M : ℕ) {δ : ℝ}
    (hM : (#(box s n (M + 1)) : ℝ) ≤ (1 + δ) * #(box s n M)) (j : Fin n) :
    (1 - δ) * #(box s n M) ≤ #(box s n M ∩ (box s n M).image (s j + ·)) := by
  set B := box s n M
  have hinj : #(B.image (s j + ·)) = #B := Finset.card_image_of_injective _ (add_right_injective _)
  have hU : #(B ∪ B.image (s j + ·)) ≤ #(box s n (M + 1)) :=
    Finset.card_le_card (Finset.union_subset (box_mono s n M) (box_add_subset s n M j))
  have h1 := Finset.card_union_add_card_inter B (B.image (s j + ·))
  rw [hinj] at h1
  have h2 : (#(B ∪ B.image (s j + ·)) : ℝ) + #(B ∩ B.image (s j + ·)) = #B + #B := by
    exact_mod_cast h1
  have h3 : (#(B ∪ B.image (s j + ·)) : ℝ) ≤ #(box s n (M + 1)) := by exact_mod_cast hU
  linarith

/-- Every countable abelian group has a Følner sequence. -/
theorem exists_folner [Countable G] : ∃ Φ : ℕ → Finset G, IsFolner Φ := by
  obtain ⟨e, he⟩ := exists_surjective_nat G
  have hM : ∀ N : ℕ, ∃ M, (#(box e N (M + 1)) : ℝ) ≤ (1 + 1 / ((N : ℝ) + 1)) * #(box e N M) :=
    fun N => exists_box_good e N (by positivity)
  choose M hM using hM
  refine ⟨fun N => box e N (M N), fun N => box_nonempty _ _ _, fun g => ?_⟩
  obtain ⟨j, rfl⟩ := he g
  have hlow : Tendsto (fun N : ℕ => 1 - 1 / ((N : ℝ) + 1)) atTop (𝓝 1) := by
    simpa using (tendsto_const_nhds (x := (1 : ℝ))).sub tendsto_one_div_add_atTop_nhds_zero_nat
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le' hlow tendsto_const_nhds ?_ ?_
  · filter_upwards [eventually_gt_atTop j] with N hN
    have hpos : (0 : ℝ) < #(box e N (M N)) := by exact_mod_cast (box_nonempty _ _ _).card_pos
    rw [le_div_iff₀ hpos]
    exact box_folner_bound e N (M N) (hM N) ⟨j, hN⟩
  · refine Eventually.of_forall fun N => ?_
    have hpos : (0 : ℝ) < #(box e N (M N)) := by exact_mod_cast (box_nonempty _ _ _).card_pos
    rw [div_le_one hpos]
    exact_mod_cast Finset.card_le_card Finset.inter_subset_left

end Existence

/-! ## Lemma \ref{G:lem:density}(i): cosets of a subgroup of finite index -/

section Cosets

variable {G : Type*} [AddCommGroup G]

omit [AddCommGroup G] in
/-- For finite sets `P, Q` of equal size, `|P ∩ C| ≤ |Q ∩ C| + (|P| - |P ∩ Q|)`. -/
lemma card_filter_le_of_card_eq {P Q : Finset G} (C : Set G) :
    #(P.filter (· ∈ C)) ≤ #(Q.filter (· ∈ C)) + (#P - #(P ∩ Q)) := by
  have h1 : P.filter (· ∈ C) ⊆ Q.filter (· ∈ C) ∪ (P \ Q) := by
    intro x hx
    simp only [Finset.mem_filter, Finset.mem_union, Finset.mem_sdiff] at hx ⊢
    by_cases hq : x ∈ Q
    · exact Or.inl ⟨hq, hx.2⟩
    · exact Or.inr ⟨hx.1, hq⟩
  have h2 : #(P \ Q) = #P - #(P ∩ Q) := by
    rw [← Finset.card_sdiff_add_card_inter P Q]; omega
  calc _ ≤ #(Q.filter (· ∈ C) ∪ (P \ Q)) := Finset.card_le_card h1
    _ ≤ #(Q.filter (· ∈ C)) + #(P \ Q) := Finset.card_union_le _ _
    _ = _ := by rw [h2]

/-- Translating a set changes its relative density in a Følner set by `o(1)`:
`|d_{Φ_N}(x + C) - d_{Φ_N}(C)| ≤ 1 - |Φ_N ∩ (-x + Φ_N)| / |Φ_N|`. -/
lemma abs_relDens_translate_sub_le (F : Finset G) (hF : F.Nonempty) (C : Set G) (x : G) :
    |relDens F {g | g - x ∈ C} - relDens F C| ≤
      1 - (#(F ∩ F.image ((-x) + ·)) : ℝ) / #F := by
  set Ψ := F.image ((-x) + ·)
  have hΨ : #Ψ = #F := Finset.card_image_of_injective _ (add_right_injective _)
  -- `|F ∩ (x + C)| = |Ψ ∩ C|`
  have hshift : #(F.filter (· ∈ {g | g - x ∈ C})) = #(Ψ.filter (· ∈ C)) := by
    refine Finset.card_bij (fun g _ => -x + g) ?_ ?_ ?_
    · intro g hg
      simp only [Finset.mem_filter, Set.mem_ofPred_eq] at hg
      simp only [Ψ, Finset.mem_filter, Finset.mem_image]
      exact ⟨⟨g, hg.1, rfl⟩, by rw [neg_add_eq_sub]; exact hg.2⟩
    · intro a _ b _ h; exact add_left_cancel h
    · intro y hy
      simp only [Ψ, Finset.mem_filter, Finset.mem_image] at hy
      obtain ⟨⟨g, hg, rfl⟩, hC⟩ := hy
      refine ⟨g, ?_, rfl⟩
      simp only [Finset.mem_filter, Set.mem_ofPred_eq]
      exact ⟨hg, by rw [← neg_add_eq_sub]; exact hC⟩
  have hpos : (0 : ℝ) < #F := by exact_mod_cast hF.card_pos
  have hint : #(F ∩ Ψ) ≤ #F := Finset.card_le_card Finset.inter_subset_left
  have hint' : #(Ψ ∩ F) = #(F ∩ Ψ) := by rw [Finset.inter_comm]
  have a1 := card_filter_le_of_card_eq (P := Ψ) (Q := F) C
  have a2 := card_filter_le_of_card_eq (P := F) (Q := Ψ) C
  rw [hΨ, hint'] at a1
  have b1 : (#(Ψ.filter (· ∈ C)) : ℝ) ≤ #(F.filter (· ∈ C)) + (#F - #(F ∩ Ψ)) := by
    have := Nat.cast_le (α := ℝ) |>.mpr a1
    push_cast [Nat.cast_sub hint] at this
    linarith
  have b2 : (#(F.filter (· ∈ C)) : ℝ) ≤ #(Ψ.filter (· ∈ C)) + (#F - #(F ∩ Ψ)) := by
    have := Nat.cast_le (α := ℝ) |>.mpr a2
    push_cast [Nat.cast_sub hint] at this
    linarith
  unfold relDens
  rw [hshift, ← sub_div, abs_div, abs_of_pos hpos, div_le_iff₀ hpos, sub_mul, one_mul,
    div_mul_cancel₀ _ hpos.ne', abs_le]
  constructor <;> linarith

lemma tendsto_relDens_translate_sub {Φ : ℕ → Finset G} (hΦ : IsFolner Φ) (C : Set G) (x : G) :
    Tendsto (fun N => relDens (Φ N) {g | g - x ∈ C} - relDens (Φ N) C) atTop (𝓝 0) := by
  have h := hΦ.2 (-x)
  have h0 : Tendsto (fun N => 1 - (#(Φ N ∩ (Φ N).image ((-x) + ·)) : ℝ) / #(Φ N)) atTop (𝓝 0) := by
    simpa using (tendsto_const_nhds (x := (1 : ℝ))).sub h
  refine squeeze_zero_norm (fun N => ?_) h0
  rw [Real.norm_eq_abs]
  exact abs_relDens_translate_sub_le _ (hΦ.1 N) C x

/-- Paper, Lemma \ref{G:lem:density}(i), first part: if `H ≤ G` has finite index `ℓ`, then for
every Følner sequence `Φ` and every `r ∈ G`, `|(r + H) ∩ Φ_N| / |Φ_N| → 1/ℓ`. -/
theorem tendsto_relDens_coset (H : AddSubgroup G) [H.FiniteIndex] {Φ : ℕ → Finset G}
    (hΦ : IsFolner Φ) (r : G) :
    Tendsto (fun N => relDens (Φ N) {g | g - r ∈ H}) atTop (𝓝 (1 / (H.index : ℝ))) := by
  have : Fintype (G ⧸ H) := Fintype.ofFinite _
  set Q := G ⧸ H
  obtain ⟨fib, hfib⟩ : ∃ fib : Q → Set G, fib = fun q => {g : G | (g : Q) = q} := ⟨_, rfl⟩
  have hcoset : {g | g - r ∈ H} = fib (r : Q) := by
    ext g
    simp only [hfib, Set.mem_ofPred_eq]
    rw [QuotientAddGroup.eq, neg_add_eq_sub, ← neg_sub, neg_mem_iff]
  rw [hcoset]
  -- the cosets are translates of each other
  have hx : ∀ q : Q, ∃ x : G, fib q = {g | g - x ∈ fib (r : Q)} := by
    intro q
    obtain ⟨x, hx⟩ := QuotientAddGroup.mk_surjective (q - (r : Q))
    refine ⟨x, ?_⟩
    ext g
    simp only [hfib, Set.mem_ofPred_eq, QuotientAddGroup.mk_sub, hx]
    constructor
    · intro h; rw [h]; abel
    · intro h; rw [← sub_eq_zero] at h ⊢; rw [← h]; abel
  choose x hx using hx
  -- the densities of the cosets add up to `1`
  have hsum : ∀ N, ∑ q : Q, relDens (Φ N) (fib q) = 1 := by
    intro N
    have hpos : (0 : ℝ) < #(Φ N) := by exact_mod_cast (hΦ.1 N).card_pos
    unfold relDens
    rw [← Finset.sum_div, div_eq_one_iff_eq hpos.ne']
    have := Finset.card_eq_sum_card_fiberwise (f := fun g : G => (g : Q)) (s := Φ N)
      (t := Finset.univ) (fun _ _ => Finset.mem_coe.mpr (Finset.mem_univ _))
    rw [this]
    push_cast
    refine Finset.sum_congr rfl fun q _ => ?_
    refine congrArg (fun s : Finset G => ((#s : ℕ) : ℝ)) (Finset.ext fun g => ?_)
    simp only [Finset.mem_filter, hfib, Set.mem_ofPred_eq]
  have hdiff : ∀ q : Q, Tendsto (fun N => relDens (Φ N) (fib q) - relDens (Φ N) (fib (r : Q)))
      atTop (𝓝 0) := by
    intro q
    rw [hx q]
    exact tendsto_relDens_translate_sub hΦ _ _
  have hℓ : (Fintype.card Q : ℝ) = H.index := by
    rw [AddSubgroup.index_eq_card, Nat.card_eq_fintype_card]
  have hℓpos : (0 : ℝ) < Fintype.card Q := by exact_mod_cast Fintype.card_pos
  have key : ∀ N, relDens (Φ N) (fib (r : Q)) =
      (1 - ∑ q : Q, (relDens (Φ N) (fib q) - relDens (Φ N) (fib (r : Q)))) / Fintype.card Q := by
    intro N
    rw [Finset.sum_sub_distrib, hsum N, Finset.sum_const, Finset.card_univ, nsmul_eq_mul]
    field_simp
    ring
  rw [← hℓ]
  have := ((tendsto_const_nhds (x := (1 : ℝ))).sub (tendsto_finsetSum (Finset.univ : Finset Q) fun q _ => hdiff q)).div_const
    (Fintype.card Q : ℝ)
  rw [Finset.sum_const_zero, sub_zero] at this
  exact this.congr fun N => (key N).symm

/-- Paper, Lemma \ref{G:lem:density}(i), second part: in a countable abelian group,
`d*(r + H) = 1/[G : H]`. -/
theorem ubd_coset [Countable G] (H : AddSubgroup G) [H.FiniteIndex] (r : G) :
    ubd {g | g - r ∈ H} = 1 / (H.index : ℝ) := by
  obtain ⟨Φ₀, hΦ₀⟩ := exists_folner (G := G)
  have : Nonempty {Φ : ℕ → Finset G // IsFolner Φ} := ⟨⟨Φ₀, hΦ₀⟩⟩
  have h : ∀ Φ : {Φ : ℕ → Finset G // IsFolner Φ}, udensAlong Φ.1 {g | g - r ∈ H} =
      1 / (H.index : ℝ) := fun Φ => (tendsto_relDens_coset H Φ.2 r).limsup_eq
  simp only [ubd, h, ciSup_const]

lemma ubd_coset_pos [Countable G] (H : AddSubgroup G) [H.FiniteIndex] (r : G) :
    0 < ubd {g | g - r ∈ H} := by
  rw [ubd_coset]
  have : 0 < H.index := AddSubgroup.FiniteIndex.index_ne_zero.bot_lt
  positivity

end Cosets

/-! ## Admissible translates -/

section Translates

universe u

/-- The subgroup `2G = {g + g : g ∈ G}`. -/
def twoG (G : Type*) [AddCommGroup G] : AddSubgroup G where
  carrier := {x | ∃ g, g + g = x}
  add_mem' := by rintro _ _ ⟨a, rfl⟩ ⟨b, rfl⟩; exact ⟨a + b, by abel⟩
  zero_mem' := ⟨0, by simp⟩
  neg_mem' := by rintro _ ⟨a, rfl⟩; exact ⟨-a, by abel⟩

variable {G : Type*} [AddCommGroup G]

lemma mem_twoG {x : G} : x ∈ twoG G ↔ ∃ g, g + g = x := Iff.rfl

/-- `B ⊕ B + t ⊆ A`, where `B ⊕ B = {b + b' : b, b' ∈ B, b ≠ b'}`. -/
def RestrSumsetIn (B : Set G) (t : G) (A : Set G) : Prop :=
  ∀ b ∈ B, ∀ b' ∈ B, b ≠ b' → b + b' + t ∈ A

/-- The set of admissible translates
`T(A) = {t ∈ G : B ⊕ B + t ⊆ A for some infinite B ⊆ G}`. -/
def admissible (A : Set G) : Set G := {t | ∃ B : Set G, B.Infinite ∧ RestrSumsetIn B t A}

/-- The coset `r + 2G`. -/
def coset2 (r : G) : Set G := {g | g - r ∈ twoG G}

/-- `R(A) = {r ∈ G : d*(A ∩ (r + 2G)) > 0}`. -/
def posCosets (A : Set G) : Set G := {r | 0 < ubd (A ∩ coset2 r)}

/-- `S + 2G`. -/
def addTwoG (S : Set G) : Set G := {x | ∃ s ∈ S, x - s ∈ twoG G}

/-- `U` is a union of cosets of `2G`: `U + 2G = U`. -/
def IsUnionOfCosets (U : Set G) : Prop := ∀ u ∈ U, ∀ h ∈ twoG G, u + h ∈ U

/-- A set `T ⊆ G` of translates *suffices* if `T(A) ∩ T ≠ ∅` for every `A ⊆ G` with
`d*(A) > 0`. -/
def Suffices (T : Set G) : Prop := ∀ A : Set G, 0 < ubd A → (admissible A ∩ T).Nonempty

/-- `T` meets every coset of `2G`. -/
def MeetsAllCosets (T : Set G) : Prop := ∀ r : G, ∃ t ∈ T, t - r ∈ twoG G

/-- `T` is a transversal of `2G` in `G`: it meets every coset of `2G` in exactly one point. -/
def IsTransversal (T : Set G) : Prop := ∀ r : G, ∃! t, t ∈ T ∧ t - r ∈ twoG G

/-- Charamaras–Mountakis, Corollary 1.13 (*Finding product sets in some classes of amenable
groups*), as quoted in the paper (Theorem \ref{G:thm:CM}): let `Γ` be a countably infinite abelian
group such that `2Γ` has finite index, and let `A ⊆ Γ` have positive upper Banach density. Then there
are an infinite `B ⊆ A` and `t ∈ Γ` with `B ⊕ B ⊆ A - t`.

This is a hypothesis of the results below that need it; it is not proved in this file. -/
def CharamarasMountakisCor113 : Prop :=
  ∀ (Γ : Type u) [AddCommGroup Γ] [Countable Γ] [Infinite Γ], (twoG Γ).FiniteIndex →
    ∀ A : Set Γ, 0 < ubd A → ∃ B ⊆ A, B.Infinite ∧ ∃ t : Γ, RestrSumsetIn B t A

lemma mem_coset2_self (r : G) : r ∈ coset2 r := by simp [coset2]

lemma coset2_comm {r s : G} : s ∈ coset2 r ↔ r ∈ coset2 s := by
  simp only [coset2, Set.mem_ofPred_eq]
  rw [← neg_mem_iff, neg_sub]

lemma IsUnionOfCosets.coset2_subset {U : Set G} (hU : IsUnionOfCosets U) {u : G} (hu : u ∈ U) :
    coset2 u ⊆ U := fun g hg => by
  have := hU u hu _ hg
  rwa [add_sub_cancel] at this

lemma IsUnionOfCosets.addTwoG_subset {U : Set G} (hU : IsUnionOfCosets U) : addTwoG U ⊆ U := by
  rintro x ⟨s, hs, hx⟩
  have := hU s hs _ hx
  rwa [add_sub_cancel] at this

lemma coset2_isUnionOfCosets (r : G) : IsUnionOfCosets (coset2 r) := by
  intro u hu h hh
  simp only [coset2, Set.mem_ofPred_eq] at hu ⊢
  have : u + h - r = (u - r) + h := by abel
  rw [this]
  exact add_mem hu hh

/-- Paper, Lemma \ref{G:lem:pigeon}, first part: if `[G : 2G] < ∞` and `B` is infinite, then
`(B ⊕ B) ∩ 2G ≠ ∅`. -/
theorem lem_pigeon [(twoG G).FiniteIndex] {B : Set G} (hB : B.Infinite) :
    ∃ b ∈ B, ∃ b' ∈ B, b ≠ b' ∧ b + b' ∈ twoG G := by
  obtain ⟨b, hb, b', hb', hne, he⟩ := hB.exists_ne_map_eq_of_mapsTo
    (f := fun g : G => (g : G ⧸ twoG G)) (Set.mapsTo_univ _ _) Set.finite_univ
  refine ⟨b, hb, b', hb', hne, ?_⟩
  have h1 : -b + b' ∈ twoG G := QuotientAddGroup.eq.mp he
  have h2 : b + b ∈ twoG G := ⟨b, rfl⟩
  have : b + b' = (-b + b') + (b + b) := by abel
  rw [this]
  exact add_mem h1 h2

/-- Paper, Lemma \ref{G:lem:pigeon}, second part: if `B ⊕ B + t ⊆ A` with `B` infinite, then
`t ∈ A + 2G`. -/
theorem lem_pigeon_mem [(twoG G).FiniteIndex] {A B : Set G} {t : G} (hB : B.Infinite)
    (h : RestrSumsetIn B t A) : t ∈ addTwoG A := by
  obtain ⟨b, hb, b', hb', hne, h2⟩ := lem_pigeon hB
  refine ⟨b + b' + t, h b hb b' hb' hne, ?_⟩
  have : t - (b + b' + t) = -(b + b') := by abel
  rw [this]
  exact neg_mem h2

/-- Paper, Lemma \ref{G:lem:pigeon}, third part: if `B ⊕ B + t ⊆ r + 2G` with `B` infinite, then
`t ∈ r + 2G`. -/
theorem lem_pigeon_coset [(twoG G).FiniteIndex] {B : Set G} {t r : G} (hB : B.Infinite)
    (h : RestrSumsetIn B t (coset2 r)) : t ∈ coset2 r := by
  obtain ⟨b, hb, b', hb', hne, h2⟩ := lem_pigeon hB
  have h1 := h b hb b' hb' hne
  simp only [coset2, Set.mem_ofPred_eq] at h1 ⊢
  have : t - r = (b + b' + t - r) - (b + b') := by abel
  rw [this]
  exact sub_mem h1 h2

/-- Paper, Lemma \ref{G:lem:move}: `(B - s) ⊕ (B - s) = B ⊕ B - 2s`; consequently
`T(A) + 2G = T(A)`. -/
theorem lem_move (A : Set G) : IsUnionOfCosets (admissible A) := by
  rintro t ⟨B, hB, hBt⟩ _ ⟨s, rfl⟩
  refine ⟨(fun b => b - s) '' B, hB.image (fun x _ y _ h => sub_left_injective h), ?_⟩
  rintro _ ⟨b, hb, rfl⟩ _ ⟨b', hb', rfl⟩ hne
  have hne' : b ≠ b' := fun h => hne (by rw [h])
  have : b - s + (b' - s) + (t + (s + s)) = b + b' + t := by abel
  rw [this]
  exact hBt b hb b' hb' hne'

/-- Paper, Theorem \ref{G:thm:translates}\ref{G:it:union}: `T(A)` is a union of cosets of `2G`. -/
theorem thm_translates_union (A : Set G) : IsUnionOfCosets (admissible A) := lem_move A

/-- Paper, Theorem \ref{G:thm:translates}\ref{G:it:sandwich}, upper bound: `T(A) ⊆ A + 2G`. -/
theorem admissible_subset_addTwoG [(twoG G).FiniteIndex] (A : Set G) :
    admissible A ⊆ addTwoG A := by
  rintro t ⟨B, hB, hBt⟩
  exact lem_pigeon_mem hB hBt

/-- Paper, Theorem \ref{G:thm:translates}\ref{G:it:sandwich}, lower bound, **conditional on
Charamaras–Mountakis** (`CharamarasMountakisCor113`): `R(A) ⊆ T(A)`. -/
theorem posCosets_subset_admissible {G : Type u} [AddCommGroup G] [Countable G] [Infinite G]
    [(twoG G).FiniteIndex] (hCM : CharamarasMountakisCor113.{u}) (A : Set G) :
    posCosets A ⊆ admissible A := by
  intro r hr
  obtain ⟨B, hBA, hB, t, hBt⟩ := hCM G inferInstance (A ∩ coset2 r) hr
  have ht : t ∈ admissible A := ⟨B, hB, fun b hb b' hb' hne => (hBt b hb b' hb' hne).1⟩
  have htr : t ∈ coset2 r := lem_pigeon_coset hB fun b hb b' hb' hne => (hBt b hb b' hb' hne).2
  have := lem_move A t ht (r - t) (by
    rw [coset2_comm] at htr
    exact htr)
  rwa [add_sub_cancel] at this

/-- Paper, Theorem \ref{G:thm:translates}\ref{G:it:sandwich}, last part: if `d*(A) > 0`, then
`R(A) ≠ ∅`. -/
theorem posCosets_nonempty [(twoG G).FiniteIndex] {A : Set G} (hA : 0 < ubd A) :
    (posCosets A).Nonempty := by
  by_contra hcon
  rw [Set.not_nonempty_iff_eq_empty, Set.eq_empty_iff_forall_notMem] at hcon
  have : Fintype (G ⧸ twoG G) := Fintype.ofFinite _
  have hsub : A ⊆ ⋃ q ∈ (Finset.univ : Finset (G ⧸ twoG G)), A ∩ coset2 q.out := by
    intro a ha
    simp only [Finset.mem_univ, Set.iUnion_true, Set.mem_iUnion]
    refine ⟨(a : G ⧸ twoG G), ha, ?_⟩
    simp only [coset2, Set.mem_ofPred_eq]
    have h := QuotientAddGroup.out_eq' (a : G ⧸ twoG G)
    have := QuotientAddGroup.eq.mp h
    rwa [neg_add_eq_sub] at this
  have h1 := (ubd_mono hsub).trans (ubd_biUnion_le _ _)
  have h2 : ∑ q ∈ (Finset.univ : Finset (G ⧸ twoG G)), ubd (A ∩ coset2 q.out) ≤ 0 :=
    Finset.sum_nonpos fun q _ => not_lt.mp (hcon q.out)
  linarith

/-- Paper, Theorem \ref{G:thm:translates}\ref{G:it:sandwich}, **conditional on
Charamaras–Mountakis**: if `d*(A) > 0`, then `T(A)` contains a full coset of `2G`. -/
theorem exists_coset_subset_admissible {G : Type u} [AddCommGroup G] [Countable G] [Infinite G]
    [(twoG G).FiniteIndex] (hCM : CharamarasMountakisCor113.{u}) {A : Set G} (hA : 0 < ubd A) :
    ∃ r, coset2 r ⊆ admissible A := by
  obtain ⟨r, hr⟩ := posCosets_nonempty hA
  exact ⟨r, (thm_translates_union A).coset2_subset (posCosets_subset_admissible hCM A hr)⟩

/-- Paper, Theorem \ref{G:thm:translates}\ref{G:it:realise}, first part, **conditional on
Charamaras–Mountakis**: for every nonempty union `U` of cosets of `2G`, `d*(U) > 0` and
`T(U) = U`. -/
theorem thm_translates_realise {G : Type u} [AddCommGroup G] [Countable G] [Infinite G]
    [(twoG G).FiniteIndex] (hCM : CharamarasMountakisCor113.{u}) {U : Set G}
    (hne : U.Nonempty) (hU : IsUnionOfCosets U) : 0 < ubd U ∧ admissible U = U := by
  obtain ⟨u, hu⟩ := hne
  refine ⟨(ubd_coset_pos (twoG G) u).trans_le (ubd_mono (hU.coset2_subset hu)), ?_⟩
  have hR : U ⊆ posCosets U := by
    intro v hv
    simp only [posCosets, Set.mem_ofPred_eq]
    rw [Set.inter_eq_right.mpr (hU.coset2_subset hv)]
    exact ubd_coset_pos (twoG G) v
  exact Set.Subset.antisymm ((admissible_subset_addTwoG U).trans hU.addTwoG_subset)
    (hR.trans (posCosets_subset_admissible hCM U))

/-- Paper, Theorem \ref{G:thm:translates}\ref{G:it:realise}, "consequently" part,
**conditional on Charamaras–Mountakis**: the family `{T(A) : A ⊆ G, d*(A) > 0}` is exactly the
family of nonempty unions of cosets of `2G`. -/
theorem thm_translates_family {G : Type u} [AddCommGroup G] [Countable G] [Infinite G]
    [(twoG G).FiniteIndex] (hCM : CharamarasMountakisCor113.{u}) (S : Set G) :
    (∃ A : Set G, 0 < ubd A ∧ admissible A = S) ↔ (S.Nonempty ∧ IsUnionOfCosets S) := by
  constructor
  · rintro ⟨A, hA, rfl⟩
    obtain ⟨r, hr⟩ := exists_coset_subset_admissible hCM hA
    exact ⟨⟨r, hr (mem_coset2_self r)⟩, thm_translates_union A⟩
  · rintro ⟨hne, hS⟩
    exact ⟨S, (thm_translates_realise hCM hne hS).1, (thm_translates_realise hCM hne hS).2⟩

/-- Paper, Theorem \ref{G:thm:translates}\ref{G:it:suffice}, first part, **conditional on
Charamaras–Mountakis**: a set `T ⊆ G` suffices if and only if `T` meets every coset of `2G`. -/
theorem suffices_iff {G : Type u} [AddCommGroup G] [Countable G] [Infinite G]
    [(twoG G).FiniteIndex] (hCM : CharamarasMountakisCor113.{u}) (T : Set G) :
    Suffices T ↔ MeetsAllCosets T := by
  constructor
  · intro hT r
    by_contra hcon
    push Not at hcon
    obtain ⟨hpos, hadm⟩ := thm_translates_realise hCM ⟨r, mem_coset2_self r⟩
      (coset2_isUnionOfCosets r)
    obtain ⟨t, ht, htT⟩ := hT _ hpos
    rw [hadm] at ht
    exact hcon t htT ht
  · intro hT A hA
    obtain ⟨r, hr⟩ := exists_coset_subset_admissible hCM hA
    obtain ⟨t, htT, htr⟩ := hT r
    exact ⟨t, hr htr, htT⟩

lemma IsTransversal.meetsAllCosets {T : Set G} (hT : IsTransversal T) : MeetsAllCosets T :=
  fun r => by obtain ⟨t, ht, -⟩ := hT r; exact ⟨t, ht⟩

lemma IsTransversal.eq_of_mem {T : Set G} (hT : IsTransversal T) {t t' : G} (ht : t ∈ T)
    (ht' : t' ∈ T) (h : t' - t ∈ twoG G) : t' = t :=
  (hT t).unique ⟨ht', h⟩ ⟨ht, by simp⟩

/-- Paper, Theorem \ref{G:thm:translates}\ref{G:it:suffice}, second part, **conditional on
Charamaras–Mountakis**: the minimal sets that suffice are exactly the transversals of `2G`. -/
theorem minimal_suffices_iff {G : Type u} [AddCommGroup G] [Countable G] [Infinite G]
    [(twoG G).FiniteIndex] (hCM : CharamarasMountakisCor113.{u}) (T : Set G) :
    Minimal Suffices T ↔ IsTransversal T := by
  simp only [Minimal, suffices_iff hCM]
  constructor
  · rintro ⟨hT, hmin⟩ r
    obtain ⟨t, htT, htr⟩ := hT r
    refine ⟨t, ⟨htT, htr⟩, ?_⟩
    rintro t' ⟨ht'T, ht'r⟩
    by_contra hne
    -- removing `t'` leaves a set that still meets every coset
    have hT' : MeetsAllCosets (T \ {t'}) := by
      intro r'
      obtain ⟨s, hsT, hsr⟩ := hT r'
      by_cases hs : s = t'
      · refine ⟨t, ⟨htT, fun h => hne h.symm⟩, ?_⟩
        subst hs
        have : t - r' = (s - r') - (s - r) + (t - r) := by abel
        rw [this]
        exact add_mem (sub_mem hsr ht'r) htr
      · exact ⟨s, ⟨hsT, hs⟩, hsr⟩
    have := hmin hT' Set.sdiff_subset ht'T
    exact this.2 rfl
  · intro hT
    refine ⟨hT.meetsAllCosets, fun T' hT' hsub t ht => ?_⟩
    obtain ⟨t', ht'T', ht't⟩ := hT' t
    have := hT.eq_of_mem ht (hsub ht'T') ht't
    rwa [this] at ht'T'

/-- Paper, Theorem \ref{G:thm:translates}\ref{G:it:suffice}, last part: every transversal of `2G`
has exactly `[G : 2G]` elements. -/
theorem IsTransversal.ncard_eq [(twoG G).FiniteIndex] {T : Set G} (hT : IsTransversal T) :
    T.ncard = (twoG G).index := by
  rw [AddSubgroup.index_eq_card, ← Nat.card_coe_set_eq]
  refine Nat.card_eq_of_bijective (fun t : T => ((t : G) : G ⧸ twoG G)) ⟨?_, ?_⟩
  · rintro ⟨t, ht⟩ ⟨t', ht'⟩ h
    have h1 := QuotientAddGroup.eq.mp h
    rw [neg_add_eq_sub] at h1
    exact Subtype.ext (hT.eq_of_mem ht ht' h1).symm
  · intro q
    obtain ⟨r, rfl⟩ := QuotientAddGroup.mk_surjective q
    obtain ⟨t, ⟨htT, htr⟩, -⟩ := hT r
    refine ⟨⟨t, htT⟩, ?_⟩
    simp only
    rw [QuotientAddGroup.eq, ← neg_mem_iff, neg_add_eq_sub, neg_sub]
    exact htr

/-- A transversal of `2G` is finite (it has `[G : 2G] ≠ 0` elements). -/
lemma IsTransversal.finite [(twoG G).FiniteIndex] {T : Set G} (hT : IsTransversal T) :
    T.Finite :=
  Set.finite_of_ncard_ne_zero (by rw [hT.ncard_eq]; exact AddSubgroup.FiniteIndex.index_ne_zero)

/-- Paper, Theorem \ref{G:thm:translates} (all parts), **conditional on Charamaras–Mountakis**
(`CharamarasMountakisCor113`). Let `G` be a countably infinite abelian group with
`[G : 2G] < ∞`, and `R(A) = {r : d*(A ∩ (r + 2G)) > 0}`.
* (a) `T(A)` is a union of cosets of `2G`;
* (b) `R(A) ⊆ T(A) ⊆ A + 2G`; if `d*(A) > 0` then `R(A) ≠ ∅` and `T(A)` contains a coset of `2G`;
* (c) every nonempty union `U` of cosets has `d*(U) > 0` and `T(U) = U`; the sets `T(A)` with
  `d*(A) > 0` are exactly the nonempty unions of cosets of `2G`;
* (d) `T` suffices iff `T` meets every coset of `2G`; the minimal sufficient sets are exactly the
  transversals of `2G`, and every transversal has `[G : 2G]` elements. -/
theorem thm_translates {G : Type u} [AddCommGroup G] [Countable G] [Infinite G]
    [(twoG G).FiniteIndex] (hCM : CharamarasMountakisCor113.{u}) :
    (∀ A : Set G, IsUnionOfCosets (admissible A)) ∧
    (∀ A : Set G, posCosets A ⊆ admissible A ∧ admissible A ⊆ addTwoG A) ∧
    (∀ A : Set G, 0 < ubd A → (posCosets A).Nonempty ∧ ∃ r, coset2 r ⊆ admissible A) ∧
    (∀ U : Set G, U.Nonempty → IsUnionOfCosets U → 0 < ubd U ∧ admissible U = U) ∧
    (∀ S : Set G, (∃ A, 0 < ubd A ∧ admissible A = S) ↔ (S.Nonempty ∧ IsUnionOfCosets S)) ∧
    (∀ T : Set G, Suffices T ↔ MeetsAllCosets T) ∧
    (∀ T : Set G, Minimal Suffices T ↔ IsTransversal T) ∧
    (∀ T : Set G, IsTransversal T → T.ncard = (twoG G).index) :=
  ⟨thm_translates_union, fun A => ⟨posCosets_subset_admissible hCM A,
    admissible_subset_addTwoG A⟩, fun _ hA => ⟨posCosets_nonempty hA,
    exists_coset_subset_admissible hCM hA⟩, fun _ hne hU => thm_translates_realise hCM hne hU,
    thm_translates_family hCM, suffices_iff hCM, minimal_suffices_iff hCM,
    fun _ hT => hT.ncard_eq⟩

end Translates

/-! ## Proposition \ref{G:prop:strict}: both inclusions can be strict (`G = ℤ`) -/

section Strict

lemma mem_twoG_int {x : ℤ} : x ∈ twoG ℤ ↔ Even x :=
  ⟨fun ⟨g, h⟩ => ⟨g, h.symm⟩, fun ⟨g, h⟩ => ⟨g, h.symm⟩⟩

lemma twoG_int_eq : twoG ℤ = AddSubgroup.zmultiples 2 := by
  ext x
  rw [mem_twoG_int, Int.mem_zmultiples_iff, even_iff_two_dvd]

instance : (twoG ℤ).FiniteIndex := ⟨by rw [twoG_int_eq, Int.index_zmultiples]; norm_num⟩

instance (k : ℕ) : (AddSubgroup.zmultiples ((2 : ℤ) ^ k)).FiniteIndex :=
  ⟨by rw [Int.index_zmultiples]; positivity⟩

lemma mem_coset2_int {x r : ℤ} : x ∈ coset2 r ↔ Even (x - r) := mem_twoG_int

lemma infinite_evens : {x : ℤ | Even x}.Infinite := by
  have : {x : ℤ | Even x} = Set.range fun n : ℤ => n + n := by
    ext x; simp [Even, eq_comm]
  rw [this]
  exact Set.infinite_range_of_injective fun a b h => by
    have h' : a + a = b + b := h
    omega

/-- If `A` contains all even integers, then `2ℤ ⊆ T(A)` (take `B = 2ℤ`, `t = 0`). -/
lemma evens_subset_admissible {A : Set ℤ} (hA : {x : ℤ | Even x} ⊆ A) :
    {x : ℤ | Even x} ⊆ admissible A := by
  have h0 : (0 : ℤ) ∈ admissible A := by
    refine ⟨{x | Even x}, infinite_evens, fun b hb b' hb' _ => hA ?_⟩
    simp only [add_zero, Set.mem_ofPred_eq]
    exact Even.add hb hb'
  intro x hx
  have := thm_translates_union A 0 h0 x (mem_twoG_int.mpr hx)
  rwa [zero_add] at this

/-- The set `A = 2ℤ ∪ {3^n : n ∈ ℕ}` of Proposition \ref{G:prop:strict}(i). -/
def setA₁ : Set ℤ := {x | Even x} ∪ {x | ∃ n : ℕ, 1 ≤ n ∧ x = 3 ^ n}

lemma odd_not_mem_admissible_setA₁ {t : ℤ} (ht : Odd t) : t ∉ admissible setA₁ := by
  rintro ⟨B, hB, hBt⟩
  -- an infinite subset of `B` of constant parity
  obtain ⟨c, hc⟩ : ∃ c : ℤ, (B ∩ {b | b % 2 = c}).Infinite := by
    by_contra hcon
    push Not at hcon
    apply hB
    have : B ⊆ (B ∩ {b | b % 2 = 0}) ∪ (B ∩ {b | b % 2 = 1}) := by
      intro b hb
      rcases Int.emod_two_eq_zero_or_one b with h | h
      · exact Or.inl ⟨hb, h⟩
      · exact Or.inr ⟨hb, h⟩
    exact ((hcon 0).union (hcon 1)).subset this
  set B' := B ∩ {b | b % 2 = c}
  obtain ⟨b₁, hb₁, b₂, hb₂, hne⟩ := hc.nontrivial
  wlog hlt : b₁ < b₂ generalizing b₁ b₂
  · exact this b₂ hb₂ b₁ hb₁ hne.symm (lt_of_le_of_ne (not_lt.mp hlt) hne.symm)
  have hto : (t % 2) = 1 := Int.odd_iff.mp ht
  -- odd elements of `A` are powers of `3`
  have hpow : ∀ z ∈ setA₁, z % 2 = 1 → ∃ n : ℕ, 1 ≤ n ∧ z = 3 ^ n := by
    rintro z (hz | hz) hz2
    · exact absurd (Int.even_iff.mp hz) (by omega)
    · exact hz
  set D := b₂ - b₁
  have key : ∀ b ∈ B' \ {b₁, b₂}, b₁ + b + t ∈
      (((Finset.range (D.toNat + 1)).image fun n : ℕ => (3 : ℤ) ^ n : Finset ℤ) : Set ℤ) := by
    intro b hb
    simp only [Set.mem_sdiff, Set.mem_insert_iff, Set.mem_singleton_iff, not_or] at hb
    obtain ⟨⟨hbB, hbc⟩, hb1, hb2⟩ := hb
    have hb₁c : b₁ % 2 = c := hb₁.2
    have hb₂c : b₂ % 2 = c := hb₂.2
    have hbc' : b % 2 = c := hbc
    obtain ⟨n, hn1, hn⟩ := hpow _ (hBt b₁ hb₁.1 b hbB (Ne.symm hb1)) (by omega)
    obtain ⟨m, hm1, hm⟩ := hpow _ (hBt b₂ hb₂.1 b hbB (Ne.symm hb2)) (by omega)
    have hD : (3 : ℤ) ^ m - 3 ^ n = D := by rw [← hm, ← hn]; ring
    have hnm : n < m := by
      have hD0 : 0 < D := by omega
      have : (3 : ℤ) ^ n < 3 ^ m := by linarith
      exact (pow_lt_pow_iff_right₀ (by norm_num)).mp this
    have h3 : (3 : ℤ) ^ n ≤ D := by
      have : (3 : ℤ) ^ (n + 1) ≤ 3 ^ m := pow_le_pow_right₀ (by norm_num) hnm
      rw [pow_succ] at this
      have : (0 : ℤ) < 3 ^ n := by positivity
      linarith
    have hnD : (n : ℤ) ≤ D := by
      have : (n : ℤ) < 3 ^ n := by exact_mod_cast Nat.lt_pow_self (by norm_num : 1 < 3)
      linarith
    simp only [Finset.coe_image, Finset.coe_range, Set.mem_image, Set.mem_Iio]
    exact ⟨n, by omega, hn.symm⟩
  have hfin : (B' \ {b₁, b₂}).Finite :=
    ((Finset.finite_toSet _).image fun z => z - b₁ - t).subset fun b hb =>
      ⟨b₁ + b + t, key b hb, by ring⟩
  exact (hc.sdiff (Set.toFinite {b₁, b₂})) hfin

/-- Paper, Proposition \ref{G:prop:strict}(i): for `A = 2ℤ ∪ {3^n : n ∈ ℕ}` we have
`T(A) = 2ℤ`, while `A + 2ℤ = ℤ`. -/
theorem prop_strict_i : admissible setA₁ = {x : ℤ | Even x} ∧ addTwoG setA₁ = Set.univ := by
  constructor
  · refine Set.Subset.antisymm (fun t ht => ?_) (evens_subset_admissible Set.subset_union_left)
    rcases Int.even_or_odd t with h | h
    · exact h
    · exact absurd ht (odd_not_mem_admissible_setA₁ h)
  · refine Set.eq_univ_of_forall fun x => ?_
    rcases Int.even_or_odd x with h | h
    · exact ⟨0, Or.inl ⟨0, by simp⟩, mem_twoG_int.mpr (by simpa using h)⟩
    · refine ⟨3, Or.inr ⟨1, le_rfl, by norm_num⟩, mem_twoG_int.mpr ?_⟩
      have : Odd (3 : ℤ) := by decide
      exact h.sub_odd this

/-- `X = {2^i + 2^j + 1 : 1 ≤ i < j}`. -/
def setX : Set ℤ := {x | ∃ i j : ℕ, 1 ≤ i ∧ i < j ∧ x = 2 ^ i + 2 ^ j + 1}

/-- The set `A = 2ℤ ∪ X` of Proposition \ref{G:prop:strict}(ii). -/
def setA₂ : Set ℤ := {x | Even x} ∪ setX

/-- `X` is contained in at most `(k + 1)^2` residue classes modulo `2^k`, hence
`d*(X) ≤ (k + 1)^2 / 2^k`. -/
lemma ubd_setX_le (k : ℕ) : ubd setX ≤ ((k : ℝ) + 1) ^ 2 / 2 ^ k := by
  set H := AddSubgroup.zmultiples ((2 : ℤ) ^ k)
  set P : Finset ℤ := (Finset.range (k + 1)).image fun i => if i < k then (2 : ℤ) ^ i else 0
  have hP : ∀ i : ℕ, ∃ p ∈ P, (2 : ℤ) ^ i - p ∈ H := by
    intro i
    by_cases hi : i < k
    · exact ⟨2 ^ i, Finset.mem_image.mpr ⟨i, Finset.mem_range.mpr (by omega), by simp [hi]⟩,
        by simp⟩
    · refine ⟨0, Finset.mem_image.mpr ⟨k, Finset.mem_range.mpr (by omega), by simp⟩, ?_⟩
      rw [sub_zero, Int.mem_zmultiples_iff]
      exact pow_dvd_pow 2 (not_lt.mp hi)
  have hsub : setX ⊆ ⋃ pq ∈ P ×ˢ P, {g | g - (pq.1 + pq.2 + 1) ∈ H} := by
    rintro x ⟨i, j, -, -, rfl⟩
    obtain ⟨p, hp, hpi⟩ := hP i
    obtain ⟨q, hq, hqj⟩ := hP j
    simp only [Set.mem_iUnion, Set.mem_ofPred_eq]
    refine ⟨(p, q), Finset.mem_product.mpr ⟨hp, hq⟩, ?_⟩
    have : (2 : ℤ) ^ i + 2 ^ j + 1 - ((p, q).1 + (p, q).2 + 1) = (2 ^ i - p) + (2 ^ j - q) := by
      simp only; ring
    rw [this]
    exact add_mem hpi hqj
  have hcard : #(P ×ˢ P) ≤ (k + 1) ^ 2 := by
    rw [Finset.card_product, sq]
    have : #P ≤ k + 1 := Finset.card_image_le.trans (by simp)
    exact Nat.mul_le_mul this this
  have hidx : (H.index : ℝ) = 2 ^ k := by
    rw [Int.index_zmultiples]; simp
  calc ubd setX ≤ ∑ pq ∈ P ×ˢ P, ubd {g | g - (pq.1 + pq.2 + 1) ∈ H} :=
        (ubd_mono hsub).trans (ubd_biUnion_le _ _)
    _ = #(P ×ˢ P) * (1 / (2 : ℝ) ^ k) := by
        rw [Finset.sum_congr rfl fun pq _ => (ubd_coset H _).trans (by rw [hidx]),
          Finset.sum_const, nsmul_eq_mul]
    _ ≤ ((k : ℝ) + 1) ^ 2 * (1 / (2 : ℝ) ^ k) := by
        apply mul_le_mul_of_nonneg_right _ (by positivity)
        exact_mod_cast hcard
    _ = ((k : ℝ) + 1) ^ 2 / 2 ^ k := by ring

/-- `d*(X) = 0`. -/
theorem ubd_setX : ubd setX = 0 := by
  refine le_antisymm (le_of_forall_pos_le_add fun ε hε => ?_) (ubd_nonneg _)
  have ht := ((tendsto_pow_const_div_const_pow_of_one_lt 2 (show (1 : ℝ) < 2 by norm_num)).comp
    (tendsto_add_atTop_nat 1)).const_mul 2
  rw [mul_zero] at ht
  obtain ⟨k, hk⟩ := (ht.eventually (gt_mem_nhds hε)).exists
  simp only [Function.comp_apply, Nat.cast_add, Nat.cast_one] at hk
  have e : 2 * (((k : ℝ) + 1) ^ 2 / 2 ^ (k + 1)) = ((k : ℝ) + 1) ^ 2 / 2 ^ k := by
    field_simp; ring
  rw [e] at hk
  linarith [ubd_setX_le k]

/-- Paper, Proposition \ref{G:prop:strict}(ii): for `A = 2ℤ ∪ X` with
`X = {2^i + 2^j + 1 : 1 ≤ i < j}` we have `R(A) = 2ℤ`, while `T(A) = ℤ`. -/
theorem prop_strict_ii : posCosets setA₂ = {x : ℤ | Even x} ∧ admissible setA₂ = Set.univ := by
  constructor
  · ext r
    simp only [posCosets, Set.mem_ofPred_eq]
    constructor
    · intro hr
      by_contra hodd
      have hsub : setA₂ ∩ coset2 r ⊆ setX := by
        rintro x ⟨hx | hx, hxr⟩
        · exfalso
          have h1 := mem_coset2_int.mp hxr
          have : Even (x - (x - r)) := Even.sub hx h1
          rw [sub_sub_cancel] at this
          exact hodd this
        · exact hx
      have := (ubd_mono hsub).trans_eq ubd_setX
      linarith
    · intro hr
      have : setA₂ ∩ coset2 r = coset2 r := by
        refine Set.inter_eq_right.mpr fun x hx => Or.inl ?_
        have h1 := mem_coset2_int.mp hx
        have := Even.add h1 hr
        rwa [sub_add_cancel] at this
      rw [this]
      exact ubd_coset_pos (twoG ℤ) r
  · have hev := evens_subset_admissible (A := setA₂) Set.subset_union_left
    have h1 : (1 : ℤ) ∈ admissible setA₂ := by
      refine ⟨(fun i : ℕ => (2 : ℤ) ^ i) '' {i | 1 ≤ i}, ?_, ?_⟩
      · refine (Set.Ici_infinite 1).image fun a _ b _ h => ?_
        exact Nat.pow_right_injective le_rfl (by exact_mod_cast h)
      · rintro _ ⟨i, hi, rfl⟩ _ ⟨j, hj, rfl⟩ hne
        have hij : i ≠ j := fun h => hne (by rw [h])
        right
        rcases lt_or_gt_of_ne hij with h | h
        · exact ⟨i, j, hi, h, rfl⟩
        · exact ⟨j, i, hj, h, by ring⟩
    refine Set.eq_univ_of_forall fun x => ?_
    rcases Int.even_or_odd x with h | h
    · exact hev h
    · have := thm_translates_union setA₂ 1 h1 (x - 1) (mem_twoG_int.mpr (h.sub_odd odd_one))
      rwa [add_sub_cancel] at this

end Strict

end Kmrr25.Q516


==> anc/lean/Kmrr25/Q523.lean <==
import Kmrr25.Basic

/-!
# Question 5.23 and Question §5.4(b): the literal question has a negative answer

This file formalizes Theorem \ref{G:thm:q523literal} and Lemma \ref{G:lem:folnergrow} of the
paper, for an arbitrary infinite group `G`, an arbitrary left Følner sequence `Φ` and every
dimension `d ≥ 2` (written `d = k + 2`, points of `G^d` being maps `Fin (k + 2) → G`).

* `IsLeftFolner Φ`: `Φ N` nonempty finite and `|g Φ_N △ Φ_N| / |Φ_N| → 0` for all `g`;
  `isLeftFolner_iff` shows this is the paper's condition `|Φ_N ∩ g Φ_N| / |Φ_N| → 1`.
* `relDens F S = |F ∩ S| / |F|` and `HasDensityAlong Φ S δ`: `relDens (Φ N) S → δ`.
* `card_tendsto_atTop`: Lemma \ref{G:lem:folnergrow}.
* `countable_of_isLeftFolner`: a group with a left Følner sequence is countable (the remark
  before Lemma \ref{G:lem:folnergrow}).
* `cornerSet e k`: the set `A_d = {x | x_1 = g_n, x_d = g_m, n < m}` for an enumeration
  `e : ℕ ≃ G`.
* `q523literal`: parts (i)–(iv) of Theorem \ref{G:thm:q523literal}, including the statement
  that for injective `b` only finitely many `(b(i) t_1, t_2, …, t_d)` lie in `A_d`.
* `q523_negative`: the resulting negative answer: conditions (I) and (II) (iterated `liminf`s,
  the outer one along the cofinite filter) hold with value `1`, but `A_d` contains no corner
  configuration `HasCorner A t b` with injective `b`.

Amenability is not assumed separately: the existence of a left Følner sequence is the only
hypothesis used, and countability is derived from it.
-/

open Filter Topology Finset
open scoped Classical symmDiff

noncomputable section

namespace Kmrr25.Q523

variable {G : Type*} [Group G]

/-- A *left Følner sequence* in a group `G`: a sequence `Φ N` of nonempty finite subsets of `G`
such that `|g Φ_N △ Φ_N| / |Φ_N| → 0` for every `g ∈ G`. -/
def IsLeftFolner (Φ : ℕ → Finset G) : Prop :=
  (∀ N, (Φ N).Nonempty) ∧
    ∀ g : G, Tendsto (fun N => (#(((Φ N).image (g * ·)) ∆ Φ N) : ℝ) / #(Φ N)) atTop (𝓝 0)

theorem card_image_symmDiff (g : G) (F : Finset G) :
    #((F.image (g * ·)) ∆ F) + 2 * #(F ∩ F.image (g * ·)) = 2 * #F := by
  have hT : #(F.image (g * ·)) = #F := Finset.card_image_of_injective _ (mul_right_injective g)
  rw [Finset.symmDiff_def, Finset.card_union_of_disjoint disjoint_sdiff_sdiff]
  have h1 := Finset.card_sdiff_add_card_inter (F.image (g * ·)) F
  have h2 := Finset.card_sdiff_add_card_inter F (F.image (g * ·))
  rw [Finset.inter_comm] at h1
  omega

/-- The definition of a left Følner sequence via symmetric differences agrees with the one used
in the paper, `|Φ_N ∩ g Φ_N| / |Φ_N| → 1` for every `g`. -/
theorem isLeftFolner_iff {Φ : ℕ → Finset G} :
    IsLeftFolner Φ ↔ (∀ N, (Φ N).Nonempty) ∧
      ∀ g : G, Tendsto (fun N => (#(Φ N ∩ (Φ N).image (g * ·)) : ℝ) / #(Φ N)) atTop (𝓝 1) := by
  have key : ∀ (g : G) (N : ℕ), (Φ N).Nonempty →
      (#(((Φ N).image (g * ·)) ∆ Φ N) : ℝ) / #(Φ N) =
        2 - 2 * ((#(Φ N ∩ (Φ N).image (g * ·)) : ℝ) / #(Φ N)) := by
    intro g N hN
    have hp : (0 : ℝ) < #(Φ N) := by exact_mod_cast hN.card_pos
    have h := card_image_symmDiff g (Φ N)
    have h' : (#(((Φ N).image (g * ·)) ∆ Φ N) : ℝ) + 2 * #(Φ N ∩ (Φ N).image (g * ·)) =
        2 * #(Φ N) := by exact_mod_cast h
    field_simp
    linarith
  constructor
  · rintro ⟨hne, hg⟩
    refine ⟨hne, fun g => ?_⟩
    have := ((tendsto_const_nhds (x := (2 : ℝ))).sub (hg g)).div_const (2 : ℝ)
    rw [show ((2 : ℝ) - 0) / 2 = 1 by norm_num] at this
    refine this.congr (fun N => ?_)
    rw [key g N (hne N)]
    ring
  · rintro ⟨hne, hg⟩
    refine ⟨hne, fun g => ?_⟩
    have := (tendsto_const_nhds (x := (2 : ℝ))).sub ((hg g).const_mul (2 : ℝ))
    rw [show (2 : ℝ) - 2 * 1 = 0 by norm_num] at this
    refine this.congr (fun N => ?_)
    rw [key g N (hne N)]

/-- The relative density `|F ∩ S| / |F|` of a set `S` in a finite set `F`. -/
def relDens {α : Type*} (F : Finset α) (S : Set α) : ℝ :=
  (#{x ∈ F | x ∈ S} : ℝ) / #F

/-- Computing `relDens` with an arbitrary decidable predicate describing `S`. -/
theorem relDens_eq {α : Type*} (F : Finset α) (S : Set α) (P : α → Prop) [DecidablePred P]
    (h : ∀ x, x ∈ S ↔ P x) : relDens F S = (#{x ∈ F | P x} : ℝ) / #F := by
  unfold relDens
  congr 3
  exact Finset.filter_congr (fun x _ => h x)

/-- `S` has density `δ` along the sequence of finite sets `Φ`:
`|S ∩ Φ_N| / |Φ_N| → δ`. -/
def HasDensityAlong {α : Type*} (Φ : ℕ → Finset α) (S : Set α) (δ : ℝ) : Prop :=
  Tendsto (fun N => relDens (Φ N) S) atTop (𝓝 δ)

/-- Paper, Lemma \ref{G:lem:folnergrow}. In an infinite group the sets of a left Følner
sequence have cardinalities tending to infinity. -/
theorem card_tendsto_atTop [Infinite G] {Φ : ℕ → Finset G} (hΦ : IsLeftFolner Φ) :
    Tendsto (fun N => #(Φ N)) atTop atTop := by
  rw [tendsto_atTop]
  intro K
  by_contra h
  rw [not_eventually] at h
  simp only [not_le] at h
  obtain ⟨S, hS⟩ := Infinite.exists_subset_card_eq G K
  have hK : (0 : ℝ) < 1 / K := by
    obtain ⟨N, hN⟩ := h.exists
    have : 0 < K := lt_of_le_of_lt (Nat.zero_le _) hN
    positivity
  have hev : ∀ᶠ N in atTop, ∀ x ∈ S,
      (#(((Φ N).image (x * ·)) ∆ Φ N) : ℝ) / #(Φ N) < 1 / K := by
    rw [eventually_all_finset]
    intro x _
    exact (hΦ.2 x).eventually (gt_mem_nhds hK)
  obtain ⟨N, hN, hN'⟩ := (h.and_eventually hev).exists
  have hpos : 0 < #(Φ N) := (hΦ.1 N).card_pos
  have hfix : ∀ x ∈ S, (Φ N).image (x * ·) = Φ N := by
    intro x hx
    have h1 := hN' x hx
    by_contra hne
    have hc : 1 ≤ #(((Φ N).image (x * ·)) ∆ Φ N) := by
      rw [Nat.one_le_iff_ne_zero, Ne, Finset.card_eq_zero]
      intro h0
      exact hne (symmDiff_eq_bot.mp h0)
    have : (1 : ℝ) / K ≤ (#(((Φ N).image (x * ·)) ∆ Φ N) : ℝ) / #(Φ N) := by
      rw [div_le_div_iff₀ (by exact_mod_cast (lt_trans hpos hN)) (by exact_mod_cast hpos)]
      have : (#(Φ N) : ℝ) ≤ K := by exact_mod_cast hN.le
      have : (1 : ℝ) ≤ #(((Φ N).image (x * ·)) ∆ Φ N) := by exact_mod_cast hc
      nlinarith
    linarith
  obtain ⟨y, hy⟩ := hΦ.1 N
  have hsub : S.image (· * y) ⊆ Φ N := by
    intro z hz
    obtain ⟨x, hx, rfl⟩ := Finset.mem_image.mp hz
    rw [← hfix x hx]
    exact Finset.mem_image_of_mem _ hy
  have := Finset.card_le_card hsub
  rw [Finset.card_image_of_injective _ (mul_left_injective y), hS] at this
  omega


/-- A group admitting a left Følner sequence is countable: every `g` satisfies
`g Φ_N ∩ Φ_N ≠ ∅` for large `N`, so `g ∈ ⋃_N Φ_N Φ_N⁻¹`. -/
theorem countable_of_isLeftFolner {Φ : ℕ → Finset G} (hΦ : IsLeftFolner Φ) : Countable G := by
  let T : Set G := ⋃ N, (((Φ N ×ˢ Φ N).image (fun p => p.1 * p.2⁻¹) : Finset G) : Set G)
  have hT : T.Countable := Set.countable_iUnion fun N => (Finset.countable_toSet _)
  have huniv : (Set.univ : Set G) ⊆ T := by
    intro g _
    obtain ⟨N, hN⟩ := ((hΦ.2 g).eventually (gt_mem_nhds (zero_lt_one' ℝ))).exists
    have hpos : 0 < #(Φ N) := (hΦ.1 N).card_pos
    have hnd : ¬ Disjoint ((Φ N).image (g * ·)) (Φ N) := by
      intro hd
      rw [hd.symmDiff_eq_sup, Finset.sup_eq_union, Finset.card_union_of_disjoint hd,
        Finset.card_image_of_injective _ (mul_right_injective g)] at hN
      have hp : (0 : ℝ) < #(Φ N) := by exact_mod_cast hpos
      rw [div_lt_one hp] at hN
      push_cast at hN
      linarith
    rw [Finset.not_disjoint_iff] at hnd
    obtain ⟨z, hz1, hz2⟩ := hnd
    obtain ⟨x, hx, rfl⟩ := Finset.mem_image.mp hz1
    refine Set.mem_iUnion.mpr ⟨N, ?_⟩
    simp only [Finset.coe_image, Set.mem_image, Finset.mem_coe, Finset.mem_product]
    exact ⟨(g * x, x), ⟨hz2, hx⟩, by simp⟩
  exact Set.countable_univ_iff.mp (hT.mono huniv)

/-- A set with finite complement has density `1` along any left Følner sequence of an
infinite group. -/
theorem hasDensityAlong_one_of_compl_finite [Infinite G] {Φ : ℕ → Finset G}
    (hΦ : IsLeftFolner Φ) {S : Set G} (hS : Sᶜ.Finite) : HasDensityAlong Φ S 1 := by
  have hc : Tendsto (fun N => ((#(Φ N) : ℕ) : ℝ)) atTop atTop :=
    tendsto_natCast_atTop_atTop.comp (card_tendsto_atTop hΦ)
  set c : ℕ := #hS.toFinset
  have hlow : Tendsto (fun N => (1 : ℝ) - c / #(Φ N)) atTop (𝓝 1) := by
    simpa using tendsto_const_nhds.sub (tendsto_const_nhds.div_atTop hc)
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le hlow tendsto_const_nhds (fun N => ?_)
    (fun N => ?_)
  · have hp : (0 : ℝ) < #(Φ N) := by exact_mod_cast (hΦ.1 N).card_pos
    have hsplit := Finset.card_filter_add_card_filter_not (s := Φ N) (fun x => x ∈ S)
    have hle : #{x ∈ Φ N | ¬ x ∈ S} ≤ c := by
      apply Finset.card_le_card
      intro x hx
      simp only [Finset.mem_filter] at hx
      simpa using hx.2
    unfold relDens
    rw [sub_le_iff_le_add, ← sub_le_iff_le_add', one_sub_div hp.ne', div_le_div_iff_of_pos_right hp]
    have : ((#{x ∈ Φ N | x ∈ S} : ℕ) : ℝ) + #{x ∈ Φ N | ¬ x ∈ S} = #(Φ N) := by
      exact_mod_cast hsplit
    have : ((#{x ∈ Φ N | ¬ x ∈ S} : ℕ) : ℝ) ≤ c := by exact_mod_cast hle
    linarith
  · have hp : (0 : ℝ) < #(Φ N) := by exact_mod_cast (hΦ.1 N).card_pos
    unfold relDens
    rw [div_le_one hp]
    exact_mod_cast Finset.card_filter_le _ _

omit [Group G] in
/-- Counting tuples by their last coordinate:
`#{y ∈ s^{k+1} | P (y_last)} = #{h ∈ s | P h} * #s^k`. -/
theorem card_filter_piFinset_last (s : Finset G) (P : G → Prop) [DecidablePred P] (k : ℕ) :
    #{y ∈ Fintype.piFinset (fun _ : Fin (k + 1) => s) | P (y (Fin.last k))} =
      #{h ∈ s | P h} * #s ^ k := by
  have hk : #(Fintype.piFinset (fun _ : Fin k => s)) = #s ^ k := by
    simp [Fintype.card_piFinset]
  rw [← hk, ← Finset.card_product]
  refine Finset.card_nbij' (fun y => (y (Fin.last k), Fin.init y))
    (fun p => (Fin.snoc p.2 p.1 : Fin (k + 1) → G)) ?_ ?_ ?_ ?_
  · intro y hy
    simp only [Finset.coe_filter, Set.mem_ofPred_eq, Fintype.mem_piFinset] at hy
    simp only [Finset.coe_product, Set.mem_prod, Finset.coe_filter, Set.mem_ofPred_eq,
      Finset.mem_coe, Fintype.mem_piFinset]
    exact ⟨⟨hy.1 _, hy.2⟩, fun i => hy.1 _⟩
  · intro p hp
    simp only [Finset.coe_product, Set.mem_prod, Finset.coe_filter, Set.mem_ofPred_eq,
      Finset.mem_coe, Fintype.mem_piFinset] at hp
    simp only [Finset.coe_filter, Set.mem_ofPred_eq, Fintype.mem_piFinset, Fin.snoc_last]
    refine ⟨fun i => ?_, hp.1.2⟩
    induction i using Fin.lastCases with
    | last => simpa using hp.1.1
    | cast j => simpa using hp.2 j
  · intro y _
    simp
  · intro p _
    simp

omit [Group G] in
/-- Counting tuples by their first and last coordinates:
`#{x ∈ s^{k+2} | P (x_0) (x_last)} = #{p ∈ s × s | P p.1 p.2} * #s^k`. -/
theorem card_filter_piFinset_zero_last (s : Finset G) (P : G → G → Prop)
    [∀ a b, Decidable (P a b)] (k : ℕ) :
    #{x ∈ Fintype.piFinset (fun _ : Fin (k + 2) => s) | P (x 0) (x (Fin.last (k + 1)))} =
      #{p ∈ s ×ˢ s | P p.1 p.2} * #s ^ k := by
  have hk : #(Fintype.piFinset (fun _ : Fin k => s)) = #s ^ k := by
    simp [Fintype.card_piFinset]
  rw [← hk, ← Finset.card_product]
  refine Finset.card_nbij' (fun x => ((x 0, x (Fin.last (k + 1))), fun j => x j.castSucc.succ))
    (fun p => (Fin.cons p.1.1 (Fin.snoc p.2 p.1.2 : Fin (k + 1) → G) : Fin (k + 2) → G))
    ?_ ?_ ?_ ?_
  · intro y hy
    simp only [Finset.coe_filter, Set.mem_ofPred_eq, Fintype.mem_piFinset] at hy
    simp only [Finset.coe_product, Set.mem_prod, Finset.coe_filter, Set.mem_ofPred_eq,
      Finset.mem_coe, Fintype.mem_piFinset, Finset.mem_product]
    exact ⟨⟨⟨hy.1 _, hy.1 _⟩, hy.2⟩, fun i => hy.1 _⟩
  · intro p hp
    simp only [Finset.coe_product, Set.mem_prod, Finset.coe_filter, Set.mem_ofPred_eq,
      Finset.mem_coe, Fintype.mem_piFinset, Finset.mem_product] at hp
    have hl : (Fin.last (k + 1)) = (Fin.last k).succ := (Fin.succ_last k).symm
    simp only [Finset.coe_filter, Set.mem_ofPred_eq, Fintype.mem_piFinset, Fin.cons_zero, hl,
      Fin.cons_succ, Fin.snoc_last]
    refine ⟨fun i => ?_, hp.1.2⟩
    induction i using Fin.cases with
    | zero => simpa using hp.1.1.1
    | succ i =>
      induction i using Fin.lastCases with
      | last => simpa using hp.1.1.2
      | cast j => simpa using hp.2 j
  · intro x _
    simp only
    have hl : (Fin.last (k + 1)) = (Fin.last k).succ := (Fin.succ_last k).symm
    funext i
    induction i using Fin.cases with
    | zero => simp
    | succ i =>
      induction i using Fin.lastCases with
      | last => rw [Fin.cons_succ, Fin.snoc_last, hl]
      | cast j => simp
  · intro p _
    have hl : (Fin.last (k + 1)) = (Fin.last k).succ := (Fin.succ_last k).symm
    rw [hl]
    simp only [Fin.cons_zero, Fin.cons_succ, Fin.snoc_last, Fin.snoc_castSucc]


omit [Group G] in
/-- For an enumeration `e` of `G`, the ordered pairs in `s × s` whose first entry is earlier
in the enumeration are exactly half of the off-diagonal pairs: `2L + |s| = |s|^2`. -/
theorem two_mul_card_lt_add_card (e : ℕ ≃ G) (s : Finset G) :
    2 * #{p ∈ s ×ˢ s | e.symm p.1 < e.symm p.2} + #s = #s ^ 2 := by
  have h1 := Finset.card_filter_add_card_filter_not (s := s ×ˢ s)
    (fun p : G × G => e.symm p.1 < e.symm p.2)
  have h2 := Finset.card_filter_add_card_filter_not
    (s := {p ∈ s ×ˢ s | ¬ e.symm p.1 < e.symm p.2}) (fun p : G × G => e.symm p.2 < e.symm p.1)
  rw [Finset.filter_filter, Finset.filter_filter] at h2
  have hR : #{p ∈ s ×ˢ s | ¬ e.symm p.1 < e.symm p.2 ∧ e.symm p.2 < e.symm p.1} =
      #{p ∈ s ×ˢ s | e.symm p.1 < e.symm p.2} := by
    refine Finset.card_nbij' Prod.swap Prod.swap ?_ ?_ ?_ ?_
    · intro p hp
      simp only [Finset.coe_filter, Finset.mem_product, Set.mem_ofPred_eq] at hp ⊢
      exact ⟨⟨hp.1.2, hp.1.1⟩, hp.2.2⟩
    · intro p hp
      simp only [Finset.coe_filter, Finset.mem_product, Set.mem_ofPred_eq] at hp ⊢
      exact ⟨⟨hp.1.2, hp.1.1⟩, not_lt.mpr hp.2.le, hp.2⟩
    · intro p _; simp
    · intro p _; simp
  have hD : #{p ∈ s ×ˢ s | ¬ e.symm p.1 < e.symm p.2 ∧ ¬ e.symm p.2 < e.symm p.1} = #s := by
    refine Finset.card_nbij' (fun p => p.1) (fun x => (x, x)) ?_ ?_ ?_ ?_
    · intro p hp
      simp only [Finset.coe_filter, Finset.mem_product, Set.mem_ofPred_eq] at hp
      exact hp.1.1
    · intro x hx
      simp only [Finset.mem_coe] at hx
      simp [hx]
    · intro p hp
      simp only [Finset.coe_filter, Finset.mem_product, Set.mem_ofPred_eq] at hp
      have : p.1 = p.2 := e.symm.injective (le_antisymm (not_lt.mp hp.2.2) (not_lt.mp hp.2.1))
      ext <;> simp [this]
    · intro x _; simp
  rw [hR, hD] at h2
  rw [Finset.card_product] at h1
  rw [sq]
  omega

/-- The set `A_d ⊆ G^d` (here `d = k + 2`) of the paper: for an enumeration
`G = {e 0, e 1, e 2, …}` without repetitions, `x ∈ A_d` iff the first coordinate `x_1` comes
strictly earlier in the enumeration than the last coordinate `x_d`. -/
def cornerSet (e : ℕ ≃ G) (k : ℕ) : Set (Fin (k + 2) → G) :=
  {x | e.symm (x 0) < e.symm (x (Fin.last (k + 1)))}

/-- The last-coordinate fibre `{h | (x_1, …, x_{d-1}, h) ∈ A}` of `A ⊆ G^d`, `d = k + 2`,
over `y = (x_1, …, x_{d-1}) ∈ G^{d-1}`. -/
def lastFibre {k : ℕ} (A : Set (Fin (k + 2) → G)) (y : Fin (k + 1) → G) : Set G :=
  {h | (Fin.snoc y h : Fin (k + 2) → G) ∈ A}

/-- The fibre `{y ∈ G^{d-1} | (x_1, y) ∈ A}` of `A ⊆ G^d`, `d = k + 2`, over the first
coordinate `x_1`. -/
def firstFibre {k : ℕ} (A : Set (Fin (k + 2) → G)) (x₁ : G) : Set (Fin (k + 1) → G) :=
  {y | (Fin.cons x₁ y : Fin (k + 2) → G) ∈ A}

/-- The `j`-th point of the `d`-dimensional corner (`d = k + 2`, `0 ≤ j ≤ d`) with base point
`t` along the indices `i_1 < ⋯ < i_d`:
`(b(i_1) t_1, …, b(i_j) t_j, t_{j+1}, …, t_d)`. -/
def cornerPoint {k : ℕ} (t : Fin (k + 2) → G) (b : ℕ → G) (i : Fin (k + 2) → ℕ)
    (j : Fin (k + 3)) : Fin (k + 2) → G :=
  fun l => if (l : ℕ) < (j : ℕ) then b (i l) * t l else t l

/-- `A ⊆ G^d` (`d = k + 2`) contains the corner configuration of the paper with base point `t`
and sequence `b`: for all `i_1 < ⋯ < i_d` all `d + 1` corner points lie in `A`. For `d = 2`
these are the points `(t, s), (b(i) t, s), (b(i) t, b(j) s)` with `i < j`. -/
def HasCorner {k : ℕ} (A : Set (Fin (k + 2) → G)) (t : Fin (k + 2) → G) (b : ℕ → G) : Prop :=
  ∀ i : Fin (k + 2) → ℕ, StrictMono i → ∀ j : Fin (k + 3), cornerPoint t b i j ∈ A

omit [Group G] in
theorem lastFibre_cornerSet (e : ℕ ≃ G) (k : ℕ) (y : Fin (k + 1) → G) :
    lastFibre (cornerSet e k) y = {h | e.symm (y 0) < e.symm h} := by
  ext h
  have h0 : (0 : Fin (k + 2)) = Fin.castSucc 0 := rfl
  simp only [lastFibre, cornerSet, Set.mem_ofPred_eq, Fin.snoc_last]
  rw [h0, Fin.snoc_castSucc]

omit [Group G] in
theorem firstFibre_cornerSet (e : ℕ ≃ G) (k : ℕ) (x₁ : G) :
    firstFibre (cornerSet e k) x₁ = {y | e.symm x₁ < e.symm (y (Fin.last k))} := by
  ext y
  have hl : (Fin.last (k + 1)) = (Fin.last k).succ := (Fin.succ_last k).symm
  simp only [firstFibre, cornerSet, Set.mem_ofPred_eq, Fin.cons_zero]
  rw [hl, Fin.cons_succ]

omit [Group G] in
theorem compl_finite_gt (e : ℕ ≃ G) (n : ℕ) : ({h | n < e.symm h} : Set G)ᶜ.Finite := by
  have : ({h | n < e.symm h} : Set G)ᶜ = e.symm ⁻¹' Set.Iic n := by
    ext h; simp
  rw [this]
  exact (Set.finite_Iic n).preimage e.symm.injective.injOn

theorem hasDensityAlong_gt (e : ℕ ≃ G) {Φ : ℕ → Finset G} (hΦ : IsLeftFolner Φ) (n : ℕ) :
    HasDensityAlong Φ {h | n < e.symm h} 1 := by
  have : Infinite G := Infinite.of_injective e e.injective
  exact hasDensityAlong_one_of_compl_finite hΦ (compl_finite_gt e n)

/-- **Paper, Theorem \ref{G:thm:q523literal}, parts (i)–(iv).** Let `G` be a countably infinite
group, enumerated without repetitions by `e : ℕ ≃ G`, let `d = k + 2 ≥ 2`, and let `Φ` be any
left Følner sequence in `G`. For `A_d = cornerSet e k`:
(i) every last-coordinate fibre is cofinite and has density `1` along `Φ`;
(ii) every fibre over the first coordinate has density `1` along `Φ^{d-1}`;
(iii) `|A_d ∩ Φ_M^d| / |Φ_M|^d → 1/2`;
(iv) for every `t ∈ G^d` the set `{g | (g t_1, t_2, …, t_d) ∈ A_d}` is finite; consequently,
for injective `b`, `(b(i) t_1, t_2, …, t_d) ∈ A_d` holds for only finitely many `i`. -/
theorem q523literal (e : ℕ ≃ G) {Φ : ℕ → Finset G} (hΦ : IsLeftFolner Φ) (k : ℕ) :
    (∀ y : Fin (k + 1) → G, (lastFibre (cornerSet e k) y)ᶜ.Finite ∧
        HasDensityAlong Φ (lastFibre (cornerSet e k) y) 1) ∧
    (∀ x₁ : G, HasDensityAlong (fun M => Fintype.piFinset fun _ : Fin (k + 1) => Φ M)
        (firstFibre (cornerSet e k) x₁) 1) ∧
    HasDensityAlong (fun M => Fintype.piFinset fun _ : Fin (k + 2) => Φ M) (cornerSet e k)
        (1 / 2) ∧
    (∀ t : Fin (k + 2) → G, {g : G | Function.update t 0 (g * t 0) ∈ cornerSet e k}.Finite) ∧
    (∀ (t : Fin (k + 2) → G) (b : ℕ → G), Function.Injective b →
        {i : ℕ | Function.update t 0 (b i * t 0) ∈ cornerSet e k}.Finite) := by
  have : Infinite G := Infinite.of_injective e e.injective
  have hcard := card_tendsto_atTop hΦ
  have hiv : ∀ t : Fin (k + 2) → G,
      {g : G | Function.update t 0 (g * t 0) ∈ cornerSet e k}.Finite := by
    intro t
    have hne : (Fin.last (k + 1)) ≠ 0 := by
      intro h; exact absurd (congrArg Fin.val h) (by simp)
    have : {g : G | Function.update t 0 (g * t 0) ∈ cornerSet e k} =
        (fun g => g * t 0) ⁻¹' (e.symm ⁻¹' Set.Iio (e.symm (t (Fin.last (k + 1))))) := by
      ext g
      simp [cornerSet]
    rw [this]
    exact ((Set.finite_Iio _).preimage e.symm.injective.injOn).preimage
      (mul_left_injective (t 0)).injOn
  refine ⟨fun y => ?_, fun x₁ => ?_, ?_, hiv, fun t b hb => ?_⟩
  · rw [lastFibre_cornerSet]
    exact ⟨compl_finite_gt e _, hasDensityAlong_gt e hΦ _⟩
  · rw [firstFibre_cornerSet]
    refine (hasDensityAlong_gt e hΦ (e.symm x₁)).congr (fun M => ?_)
    have hp : (0 : ℝ) < #(Φ M) := by exact_mod_cast (hΦ.1 M).card_pos
    have h1 := card_filter_piFinset_last (Φ M) (fun h => e.symm x₁ < e.symm h) k
    have h2 : #(Fintype.piFinset fun _ : Fin (k + 1) => Φ M) = #(Φ M) * #(Φ M) ^ k := by
      simp [Fintype.card_piFinset, pow_succ, mul_comm]
    rw [relDens_eq (Φ M) {h | e.symm x₁ < e.symm h} (fun h => e.symm x₁ < e.symm h)
        (fun _ => Iff.rfl),
      relDens_eq _ {y | e.symm x₁ < e.symm (y (Fin.last k))}
        (fun y : Fin (k + 1) → G => e.symm x₁ < e.symm (y (Fin.last k))) (fun _ => Iff.rfl)]
    beta_reduce
    rw [h1, h2]
    push_cast
    rw [mul_div_mul_right _ _ (pow_ne_zero _ hp.ne')]
  · have hlim : Tendsto (fun M => ((1 : ℝ) - ((#(Φ M) : ℕ) : ℝ)⁻¹) / 2) atTop (𝓝 (1 / 2)) := by
      have := tendsto_inv_atTop_zero.comp ((tendsto_natCast_atTop_atTop (R := ℝ)).comp hcard)
      simpa using ((tendsto_const_nhds (x := (1 : ℝ))).sub this).div_const (2 : ℝ)
    refine hlim.congr (fun M => ?_)
    have hp : (0 : ℝ) < #(Φ M) := by exact_mod_cast (hΦ.1 M).card_pos
    have h1 := card_filter_piFinset_zero_last (Φ M) (fun a b => e.symm a < e.symm b) k
    have h2 : #(Fintype.piFinset fun _ : Fin (k + 2) => Φ M) = #(Φ M) ^ k * #(Φ M) ^ 2 := by
      simp [Fintype.card_piFinset, pow_add]
    have h3 := two_mul_card_lt_add_card e (Φ M)
    rw [relDens_eq _ (cornerSet e k)
        (fun x : Fin (k + 2) → G => e.symm (x 0) < e.symm (x (Fin.last (k + 1))))
        (fun _ => Iff.rfl)]
    beta_reduce
    rw [h1, h2]
    set L := #{p ∈ Φ M ×ˢ Φ M | e.symm p.1 < e.symm p.2}
    set n := #(Φ M)
    have h3' : (2 : ℝ) * L + n = n ^ 2 := by exact_mod_cast h3
    push_cast
    have hk : (0 : ℝ) < (n : ℝ) ^ k := pow_pos hp k
    rw [mul_comm ((n : ℝ) ^ k) _, mul_div_mul_right _ _ hk.ne', eq_div_iff (by positivity)]
    have h4 : (1 - (n : ℝ)⁻¹) / 2 * n ^ 2 = ((n : ℝ) ^ 2 - n) / 2 := by
      field_simp
    rw [h4]
    linarith
  · have : {i : ℕ | Function.update t 0 (b i * t 0) ∈ cornerSet e k} =
        b ⁻¹' {g : G | Function.update t 0 (g * t 0) ∈ cornerSet e k} := rfl
    rw [this]
    exact (hiv t).preimage hb.injOn


/-- The first nontrivial point of a corner is `(b(i_1) t_1, t_2, …, t_d)`. -/
theorem cornerPoint_one {k : ℕ} (t : Fin (k + 2) → G) (b : ℕ → G) (i : Fin (k + 2) → ℕ) :
    cornerPoint t b i 1 = Function.update t 0 (b (i 0) * t 0) := by
  funext l
  by_cases hl : l = 0
  · subst hl; simp [cornerPoint]
  · have : ¬ (l : ℕ) < 1 := by
      intro h; exact hl (Fin.ext (by simpa using h))
    simp [cornerPoint, hl, this]

/-- If `{g | (g t_1, t_2, …, t_d) ∈ A}` is finite for every `t`, then `A` contains no corner
configuration with an injective sequence `b`. -/
theorem not_hasCorner_of_finite {k : ℕ} {A : Set (Fin (k + 2) → G)}
    (hA : ∀ t : Fin (k + 2) → G, {g : G | Function.update t 0 (g * t 0) ∈ A}.Finite)
    (t : Fin (k + 2) → G) (b : ℕ → G) (hb : Function.Injective b) : ¬ HasCorner A t b := by
  intro hc
  have hall : ∀ m : ℕ, b m ∈ {g : G | Function.update t 0 (g * t 0) ∈ A} := by
    intro m
    have hmono : StrictMono (fun l : Fin (k + 2) => m + (l : ℕ)) := by
      intro a a' h
      simp only [Fin.lt_def] at h
      simp only
      omega
    have := hc _ hmono 1
    rw [cornerPoint_one] at this
    simpa using this
  have hinf : (Set.range b).Infinite := Set.infinite_range_of_injective hb
  exact hinf ((hA t).subset (by rintro _ ⟨m, rfl⟩; exact hall m))

/-- **Paper, Theorem \ref{G:thm:q523literal} (negative answer to Question 5.23 and its
`G^d` version, Question §5.4(b)).** Let `G` be an infinite group and `Φ` a left Følner
sequence in `G` (so `G` is countable and amenable), and let `d = k + 2 ≥ 2`. There is a set
`A ⊆ G^d` such that
* condition (I) holds with value `1`: `liminf_{(x_1,…,x_{d-1}) → ∞} liminf_M` of the density
  of the last-coordinate fibre in `Φ_M` equals `1`;
* condition (II) holds with value `1`: `liminf_{x_1 → ∞} liminf_M` of the density of the
  fibre over `x_1` in `Φ_M^{d-1}` equals `1`;
(for `d = 2` both are condition (G:eq:23) of Question 5.23), but for no base point `t` and
no injective `b : ℕ → G` does `A` contain the corner configuration
`(t_1, …, t_d), (b(i_1) t_1, t_2, …), …, (b(i_1) t_1, …, b(i_d) t_d)` for all
`i_1 < ⋯ < i_d`. Here `x → ∞` means convergence along the cofinite filter. -/
theorem q523_negative [Infinite G] {Φ : ℕ → Finset G} (hΦ : IsLeftFolner Φ) (k : ℕ) :
    ∃ A : Set (Fin (k + 2) → G),
      liminf (fun y : Fin (k + 1) → G =>
          liminf (fun M => relDens (Φ M) (lastFibre A y)) atTop) cofinite = 1 ∧
      liminf (fun x₁ : G =>
          liminf (fun M => relDens (Fintype.piFinset fun _ : Fin (k + 1) => Φ M)
            (firstFibre A x₁)) atTop) cofinite = 1 ∧
      ∀ (t : Fin (k + 2) → G) (b : ℕ → G), Function.Injective b → ¬ HasCorner A t b := by
  have : Countable G := countable_of_isLeftFolner hΦ
  obtain ⟨hD⟩ := nonempty_denumerable G
  let e : ℕ ≃ G := (Denumerable.eqv G).symm
  obtain ⟨hi, hii, -, hiv, -⟩ := q523literal e hΦ k
  refine ⟨cornerSet e k, ?_, ?_, not_hasCorner_of_finite hiv⟩
  · have : (fun y : Fin (k + 1) → G =>
        liminf (fun M => relDens (Φ M) (lastFibre (cornerSet e k) y)) atTop) = fun _ => 1 := by
      funext y
      exact (hi y).2.liminf_eq
    rw [this, liminf_const]
  · have : (fun x₁ : G =>
        liminf (fun M => relDens (Fintype.piFinset fun _ : Fin (k + 1) => Φ M)
          (firstFibre (cornerSet e k) x₁)) atTop) = fun _ => 1 := by
      funext x₁
      exact (hii x₁).liminf_eq
    rw [this, liminf_const]

end Kmrr25.Q523


==> anc/lean/Kmrr25/Q54.lean <==
import Kmrr25.Basic

/-!
# Sums and shifted products at logarithmic scale (Question 5.4)

Paper, Section \ref{SP:sec:q54}. Let `I = [7/20, 13/20)` and
`A = {n ∈ ℕ : {log₂ n} ∈ I}`, where `{·}` is the fractional part (`Int.fract`).

Main results:
* `shiftphase` : Lemma \ref{SP:lem:shiftphase} (with the hypothesis `M ≥ 4`, see below);
* `no_ratio58_config` : Theorem \ref{SP:thm:q54}(a);
* `no_shifted_config` : Theorem \ref{SP:thm:q54}(b), for arbitrary shifts `t₁, t₂ ∈ ℤ`;
* `no_sum_and_shifted_product` : the final statement of Theorem \ref{SP:thm:q54}: there are no
  infinite `B, C ⊆ ℕ` with `B + C ⊆ A` and `BC + 1 ⊆ A`;
* `no_sum_and_product` : the case `t₁ = t₂ = 0` (Remark \ref{SP:rem:q52});
* `logDensity_A` : Proposition \ref{SP:prop:Aprops}(i), the logarithmic density of `A` exists
  and equals `3/10`, i.e. `(1 / log N) Σ_{n=1}^N 1_A(n)/n → 3/10`;
* `q54_negative` : the combination (negative answer to Question \ref{SP:q:54}).

Remarks on the statements.
* Sets `B, C` are subsets of `ℕ` including `0`; this only strengthens the non-existence
  statements, since `0 ∉ A`.
* Lemma \ref{SP:lem:shiftphase} is stated in the paper for `M = 58`. It is formalized for every
  `M` with `ε_M = log₂(1 + 1/M) < 7/20`, i.e. `M ≥ 4`; for `M ≤ 3` it is false:
  `(x, y) = (8, 13)` for `M = 1`, `(6, 15)` for `M = 2`, `(10, 31)` for `M = 3` satisfy
  `y ≥ M x`, `x + y ∈ A` and `{log₂ y} ≥ 13/20`.
* In part (a) the numbers `b₀, c₀` are positive, as in the paper (`ℕ = {1, 2, …}`).

Not covered: Proposition \ref{SP:prop:Aprops}(ii) (aperiodicity) and (iii) (upper and lower
natural densities of `A`).
-/

open Real

namespace Kmrr25.Q54

/-- The interval `I = [7/20, 13/20)`. -/
def I : Set ℝ := Set.Ico (7 / 20) (13 / 20)

/-- The set `A = {n ∈ ℕ : {log₂ n} ∈ [7/20, 13/20)}`. -/
def A : Set ℕ := {n | Int.fract (Real.logb 2 n) ∈ I}

lemma zero_not_mem_A : (0 : ℕ) ∉ A := by
  simp [A, I]

/-! ### Elementary estimates -/

/-- If `r^n < 2^m` then `log₂ r < m / n`. -/
lemma logb_two_lt_of_pow_lt {r : ℝ} (hr : 0 < r) {n m : ℕ} (hn : 0 < n) (h : r ^ n < 2 ^ m) :
    Real.logb 2 r < m / n := by
  have h1 : Real.logb 2 (r ^ n) < Real.logb 2 (2 ^ m) :=
    Real.logb_lt_logb one_lt_two (pow_pos hr n) h
  rw [Real.logb_pow, Real.logb_pow, Real.logb_self_eq_one one_lt_two, mul_one] at h1
  rw [lt_div_iff₀ (by exact_mod_cast hn)]
  linarith

/-- If `r^n ≤ 2^m` then `log₂ r ≤ m / n`. -/
lemma logb_two_le_of_pow_le {r : ℝ} (hr : 0 < r) {n m : ℕ} (hn : 0 < n) (h : r ^ n ≤ 2 ^ m) :
    Real.logb 2 r ≤ m / n := by
  have h1 : Real.logb 2 (r ^ n) ≤ Real.logb 2 (2 ^ m) :=
    Real.logb_le_logb_of_le one_lt_two (pow_pos hr n) h
  rw [Real.logb_pow, Real.logb_pow, Real.logb_self_eq_one one_lt_two, mul_one] at h1
  rw [le_div_iff₀ (by exact_mod_cast hn)]
  linarith

/-- `{w + e} = {w} + e` when `0 ≤ {w} + e < 1`. -/
lemma fract_add_eq {w e : ℝ} (h0 : 0 ≤ Int.fract w + e) (h1 : Int.fract w + e < 1) :
    Int.fract (w + e) = Int.fract w + e :=
  Int.fract_eq_iff.2 ⟨h0, h1, ⌊w⌋, by rw [← Int.self_sub_fract]; ring⟩

/-- The arithmetic core of the obstruction: if `z ≡ u (mod 1)` with `13/20 ≤ u < 27/20`,
then `{z} ∉ I`. -/
lemma fract_not_mem_I {z u : ℝ} (hzu : ∃ k : ℤ, z - u = k) (h1 : 13 / 20 ≤ u)
    (h2 : u < 27 / 20) : Int.fract z ∉ I := by
  obtain ⟨k, hk⟩ := hzu
  rcases lt_or_ge u 1 with hu | hu
  · have : Int.fract z = u := Int.fract_eq_iff.2 ⟨by linarith, hu, k, hk⟩
    rw [this]
    exact fun h => absurd h.2 (not_lt.2 h1)
  · have : Int.fract z = u - 1 :=
      Int.fract_eq_iff.2 ⟨by linarith, by linarith, k + 1, by push_cast; linarith⟩
    rw [this]
    exact fun h => by linarith [h.1]

/-- `ε_M = log₂(1 + 1/M) < 7/20` for `M ≥ 4`. -/
lemma eps_lt (M : ℕ) (hM : 4 ≤ M) : Real.logb 2 (1 + 1 / (M : ℝ)) < 7 / 20 := by
  have hM' : (4 : ℝ) ≤ M := by exact_mod_cast hM
  have h1 : Real.logb 2 (1 + 1 / (M : ℝ)) ≤ Real.logb 2 (5 / 4) := by
    apply Real.logb_le_logb_of_le one_lt_two (by positivity)
    have : 1 / (M : ℝ) ≤ 1 / 4 := one_div_le_one_div_of_le (by norm_num) hM'
    linarith
  have h2 : Real.logb 2 (5 / 4) < (7 : ℕ) / (20 : ℕ) :=
    logb_two_lt_of_pow_lt (by norm_num) (by norm_num) (by norm_num)
  push_cast at h2
  linarith

/-- `ε_58 = log₂(1 + 1/58) < 1/40`. -/
lemma eps58_lt : Real.logb 2 (1 + 1 / (58 : ℝ)) < 1 / 40 := by
  have h := logb_two_lt_of_pow_lt (r := 1 + 1 / (58 : ℝ)) (n := 40) (m := 1) (by norm_num)
    (by norm_num) (by norm_num)
  push_cast at h
  exact h

/-- If `0 < y` and `100 |s| ≤ y`, then `|log₂(y + s) - log₂ y| ≤ 1/60`. -/
lemma abs_logb_add_sub_le {y s : ℝ} (hy : 0 < y) (hs : 100 * |s| ≤ y) :
    |Real.logb 2 (y + s) - Real.logb 2 y| ≤ 1 / 60 := by
  have hs' := abs_le.1 (show |s| ≤ y / 100 by linarith)
  have hys : 0 < y + s := by linarith
  rw [← Real.logb_div hys.ne' hy.ne']
  have hr0 : 0 < (y + s) / y := div_pos hys hy
  have hup : (y + s) / y ≤ 101 / 100 := by
    rw [div_le_iff₀ hy]; linarith
  have hlo : 99 / 100 ≤ (y + s) / y := by
    rw [le_div_iff₀ hy]; linarith
  rw [abs_le]
  constructor
  · have h1 : Real.logb 2 (99 / 100) ≤ Real.logb 2 ((y + s) / y) :=
      Real.logb_le_logb_of_le one_lt_two (by norm_num) hlo
    have h2 : Real.logb 2 (100 / 99) ≤ (1 : ℕ) / (60 : ℕ) :=
      logb_two_le_of_pow_le (by norm_num) (by norm_num) (by norm_num)
    have h3 : Real.logb 2 (99 / 100) = - Real.logb 2 (100 / 99) := by
      rw [← Real.logb_inv]; norm_num
    push_cast at h2
    linarith
  · have h1 : Real.logb 2 ((y + s) / y) ≤ Real.logb 2 (101 / 100) :=
      Real.logb_le_logb_of_le one_lt_two hr0 hup
    have h2 : Real.logb 2 (101 / 100) ≤ (1 : ℕ) / (60 : ℕ) :=
      logb_two_le_of_pow_le (by norm_num) (by norm_num) (by norm_num)
    push_cast at h2
    linarith

/-- If `|z - w| ≤ δ ≤ 7/20` and `{w} ∈ I`, then `{z} = {w} + (z - w)`, so
`7/20 - δ ≤ {z} < 13/20 + δ`. -/
lemma fract_near {z w δ : ℝ} (hw : Int.fract w ∈ I) (hzw : |z - w| ≤ δ) (hδ : δ ≤ 7 / 20) :
    7 / 20 - δ ≤ Int.fract z ∧ Int.fract z < 13 / 20 + δ := by
  have h := abs_le.1 hzw
  obtain ⟨hw1, hw2⟩ := hw
  have e : Int.fract z = Int.fract w + (z - w) := by
    rw [← fract_add_eq (by linarith) (by linarith)]
    ring_nf
  rw [e]
  constructor <;> linarith

/-! ### Lemma \ref{SP:lem:shiftphase} -/

/-- Paper, Lemma \ref{SP:lem:shiftphase}, for `M ≥ 4`. Let `ε_M = log₂(1 + 1/M)`. If
`x, y ∈ ℕ` satisfy `y ≥ M x` and `x + y ∈ A`, then `{log₂ y} ∈ [7/20 - ε_M, 13/20)`.
(For `M ≤ 3` the statement is false; see the module docstring.) -/
theorem shiftphase (M : ℕ) (hM : 4 ≤ M) {x y : ℕ} (hxy : M * x ≤ y) (h : x + y ∈ A) :
    Int.fract (Real.logb 2 y) ∈ Set.Ico (7 / 20 - Real.logb 2 (1 + 1 / (M : ℝ))) (13 / 20) := by
  have hy : 0 < y := by
    rcases Nat.eq_zero_or_pos y with h0 | h0
    · subst h0
      have : x = 0 := by
        have : M * x = 0 := by omega
        rcases Nat.mul_eq_zero.1 this with h1 | h1
        · omega
        · exact h1
      subst this
      exact absurd h zero_not_mem_A
    · exact h0
  have hyR : (0 : ℝ) < y := by exact_mod_cast hy
  have hMR : (0 : ℝ) < M := by exact_mod_cast (show 0 < M by omega)
  have hxyR : (M : ℝ) * x ≤ y := by exact_mod_cast hxy
  have hA : Int.fract (Real.logb 2 ((x : ℝ) + y)) ∈ I := by
    have := h
    simp only [A, Set.mem_ofPred_eq, Nat.cast_add] at this
    exact this
  -- `ε' = log₂((x + y) / y)`
  set e := Real.logb 2 (((x : ℝ) + y) / y) with he
  have hxy_pos : (0 : ℝ) < x + y := by positivity
  have hsplit : Real.logb 2 ((x : ℝ) + y) = Real.logb 2 y + e := by
    rw [he, Real.logb_div hxy_pos.ne' hyR.ne']; ring
  have he0 : 0 ≤ e := by
    apply Real.logb_nonneg one_lt_two
    rw [le_div_iff₀ hyR]; simp
  have heM : e ≤ Real.logb 2 (1 + 1 / (M : ℝ)) := by
    apply Real.logb_le_logb_of_le one_lt_two (div_pos hxy_pos hyR)
    rw [div_le_iff₀ hyR, add_mul, one_mul, add_comm (y : ℝ), one_div, inv_mul_eq_div,
      add_le_add_iff_right, le_div_iff₀ hMR, mul_comm]
    exact hxyR
  have heps := eps_lt M hM
  obtain ⟨h1, h2⟩ := hA
  have e1 : Int.fract (Real.logb 2 (y : ℝ)) = Int.fract (Real.logb 2 ((x : ℝ) + y)) + (-e) := by
    rw [← fract_add_eq (by linarith) (by linarith), hsplit]
    ring_nf
  rw [e1]
  constructor <;> linarith

/-! ### Theorem \ref{SP:thm:q54} -/

/-- Paper, Theorem \ref{SP:thm:q54}(a). There are no `b₀, c₀, b, c ∈ ℕ = {1, 2, …}` and
`τ ∈ {0, 1}` with `b ≥ 58 c₀` and `c ≥ 58 b₀` such that `b₀ + c ∈ A`, `c₀ + b ∈ A` and
`bc + τ ∈ A`. -/
theorem no_ratio58_config (b₀ c₀ b c τ : ℕ) (hb₀ : 0 < b₀) (hc₀ : 0 < c₀)
    (hτ : τ = 0 ∨ τ = 1) (hb : 58 * c₀ ≤ b) (hc : 58 * b₀ ≤ c) :
    ¬ (b₀ + c ∈ A ∧ c₀ + b ∈ A ∧ b * c + τ ∈ A) := by
  rintro ⟨h1, h2, h3⟩
  have hc' := shiftphase 58 (by norm_num) hc h1
  have hb' := shiftphase 58 (by norm_num) hb h2
  have hε := eps58_lt
  push_cast at hc' hb'
  have hbR : (58 : ℝ) ≤ b := by exact_mod_cast (show 58 ≤ b by omega)
  have hcR : (1 : ℝ) ≤ c := by exact_mod_cast (show 1 ≤ c by omega)
  have hτR : (τ : ℝ) ≤ 1 := by rcases hτ with h | h <;> simp [h]
  have hτ0 : (0 : ℝ) ≤ τ := Nat.cast_nonneg τ
  have hbc : (58 : ℝ) ≤ b * c := by nlinarith
  have hbc0 : (0 : ℝ) < b * c := by linarith
  set η := Real.logb 2 (((b : ℝ) * c + τ) / (b * c)) with hη
  have hη0 : 0 ≤ η := by
    apply Real.logb_nonneg one_lt_two
    rw [le_div_iff₀ hbc0]; linarith
  have hηε : η ≤ Real.logb 2 (1 + 1 / (58 : ℝ)) := by
    apply Real.logb_le_logb_of_le one_lt_two (by positivity)
    rw [div_le_iff₀ hbc0]
    nlinarith
  have hb0 : (b : ℝ) ≠ 0 := by positivity
  have hc0 : (c : ℝ) ≠ 0 := by positivity
  have hz : Real.logb 2 ((b : ℝ) * c + τ) = Real.logb 2 b + Real.logb 2 c + η := by
    rw [hη, Real.logb_div (by positivity) hbc0.ne', Real.logb_mul hb0 hc0]; ring
  have h3' : Int.fract (Real.logb 2 ((b : ℝ) * c + τ)) ∈ I := by
    have := h3
    simp only [A, Set.mem_ofPred_eq] at this
    push_cast at this
    exact this
  refine fract_not_mem_I (u := Int.fract (Real.logb 2 b) + Int.fract (Real.logb 2 c) + η)
    ⟨⌊Real.logb 2 (b : ℝ)⌋ + ⌊Real.logb 2 (c : ℝ)⌋, ?_⟩ ?_ ?_ h3'
  · have e1 := Int.self_sub_fract (Real.logb 2 (b : ℝ))
    have e2 := Int.self_sub_fract (Real.logb 2 (c : ℝ))
    rw [hz]; push_cast; linarith
  · linarith [hb'.1, hc'.1]
  · linarith [hb'.2, hc'.2]

/-- Paper, Theorem \ref{SP:thm:q54}(b). Let `t₁, t₂ ∈ ℤ`. There are no infinite sets
`B, C ⊆ ℕ` with `b + c + t₁ ∈ A` and `bc + t₂ ∈ A` for all `b ∈ B` and `c ∈ C`. -/
theorem no_shifted_config (t₁ t₂ : ℤ) :
    ¬ ∃ B C : Set ℕ, B.Infinite ∧ C.Infinite ∧
      (∀ b ∈ B, ∀ c ∈ C, ∃ n ∈ A, (n : ℤ) = b + c + t₁) ∧
      (∀ b ∈ B, ∀ c ∈ C, ∃ n ∈ A, (n : ℤ) = b * c + t₂) := by
  rintro ⟨B, C, hB, hC, hsum, hprod⟩
  obtain ⟨b₀, hb₀⟩ := hB.nonempty
  obtain ⟨c₀, hc₀⟩ := hC.nonempty
  set S : ℝ := |(b₀ : ℝ) + t₁| + |(c₀ : ℝ) + t₁| + |(t₂ : ℝ)| with hS
  obtain ⟨c, hcC, hcS⟩ := hC.exists_gt ⌈100 * S⌉₊
  obtain ⟨b, hbB, hbS⟩ := hB.exists_gt ⌈100 * S⌉₊
  have hcS' : 100 * S < c := lt_of_le_of_lt (Nat.le_ceil _) (by exact_mod_cast hcS)
  have hbS' : 100 * S < b := lt_of_le_of_lt (Nat.le_ceil _) (by exact_mod_cast hbS)
  have hS1 : |(b₀ : ℝ) + t₁| ≤ S := by
    rw [hS]; linarith [abs_nonneg ((c₀ : ℝ) + t₁), abs_nonneg (t₂ : ℝ)]
  have hS2 : |(c₀ : ℝ) + t₁| ≤ S := by
    rw [hS]; linarith [abs_nonneg ((b₀ : ℝ) + t₁), abs_nonneg (t₂ : ℝ)]
  have hS3 : |(t₂ : ℝ)| ≤ S := by
    rw [hS]; linarith [abs_nonneg ((b₀ : ℝ) + t₁), abs_nonneg ((c₀ : ℝ) + t₁)]
  have hS0 : 0 ≤ S := (abs_nonneg _).trans hS3
  have hcpos : (0 : ℝ) < c := lt_of_le_of_lt (by positivity) hcS'
  have hbpos : (0 : ℝ) < b := lt_of_le_of_lt (by positivity) hbS'
  have hc1 : (1 : ℝ) ≤ c := by
    have : 0 < c := by exact_mod_cast hcpos
    exact_mod_cast this
  -- phase of `c`
  obtain ⟨n₁, hn₁A, hn₁⟩ := hsum b₀ hb₀ c hcC
  have hn₁R : (n₁ : ℝ) = c + ((b₀ : ℝ) + t₁) := by
    have := congrArg (fun z : ℤ => (z : ℝ)) hn₁
    push_cast at this
    linarith
  have hc_near := fract_near (z := Real.logb 2 c) (w := Real.logb 2 n₁) (δ := 1 / 60) hn₁A
    (by
      rw [abs_sub_comm, hn₁R]
      exact abs_logb_add_sub_le hcpos (by linarith))
    (by norm_num)
  -- phase of `b`
  obtain ⟨n₂, hn₂A, hn₂⟩ := hsum b hbB c₀ hc₀
  have hn₂R : (n₂ : ℝ) = b + ((c₀ : ℝ) + t₁) := by
    have := congrArg (fun z : ℤ => (z : ℝ)) hn₂
    push_cast at this
    linarith
  have hb_near := fract_near (z := Real.logb 2 b) (w := Real.logb 2 n₂) (δ := 1 / 60) hn₂A
    (by
      rw [abs_sub_comm, hn₂R]
      exact abs_logb_add_sub_le hbpos (by linarith))
    (by norm_num)
  -- the product
  obtain ⟨n₃, hn₃A, hn₃⟩ := hprod b hbB c hcC
  have hn₃R : (n₃ : ℝ) = b * c + t₂ := by
    have := congrArg (fun z : ℤ => (z : ℝ)) hn₃
    push_cast at this
    linarith
  have hbc : (b : ℝ) ≤ b * c := by nlinarith
  have hη := abs_logb_add_sub_le (y := (b : ℝ) * c) (s := t₂) (by positivity) (by linarith)
  have hη' := abs_le.1 hη
  set η := Real.logb 2 ((b : ℝ) * c + t₂) - Real.logb 2 ((b : ℝ) * c) with hηdef
  have hz : Real.logb 2 (n₃ : ℝ) = Real.logb 2 b + Real.logb 2 c + η := by
    rw [hηdef, hn₃R, Real.logb_mul hbpos.ne' hcpos.ne']; ring
  refine fract_not_mem_I (z := Real.logb 2 (n₃ : ℝ))
    (u := Int.fract (Real.logb 2 b) + Int.fract (Real.logb 2 c) + η)
    ⟨⌊Real.logb 2 (b : ℝ)⌋ + ⌊Real.logb 2 (c : ℝ)⌋, ?_⟩ ?_ ?_ hn₃A
  · have e1 := Int.self_sub_fract (Real.logb 2 (b : ℝ))
    have e2 := Int.self_sub_fract (Real.logb 2 (c : ℝ))
    rw [hz]; push_cast; linarith
  · linarith [hb_near.1, hc_near.1]
  · linarith [hb_near.2, hc_near.2]

/-- Paper, Theorem \ref{SP:thm:q54}, final statement (negative answer to Question
\ref{SP:q:54}, together with Proposition \ref{SP:prop:Aprops}(i), which is `logDensity_A`):
there are no infinite sets `B, C ⊆ ℕ` with `B + C ⊆ A` and `BC + 1 ⊆ A`. -/
theorem no_sum_and_shifted_product :
    ¬ ∃ B C : Set ℕ, B.Infinite ∧ C.Infinite ∧ sumset B C ⊆ A ∧
      {x | ∃ b ∈ B, ∃ c ∈ C, x = b * c + 1} ⊆ A := by
  rintro ⟨B, C, hB, hC, hs, hp⟩
  refine no_shifted_config 0 1 ⟨B, C, hB, hC, fun b hb c hc => ?_, fun b hb c hc => ?_⟩
  · exact ⟨b + c, hs ⟨b, hb, c, hc, rfl⟩, by push_cast; ring⟩
  · exact ⟨b * c + 1, hp ⟨b, hb, c, hc, rfl⟩, by push_cast; ring⟩

/-- Paper, Remark \ref{SP:rem:q52}: the case `t₁ = t₂ = 0` of Theorem \ref{SP:thm:q54}(b):
there are no infinite sets `B, C ⊆ ℕ` with `B + C ⊆ A` and `BC ⊆ A`. -/
theorem no_sum_and_product :
    ¬ ∃ B C : Set ℕ, B.Infinite ∧ C.Infinite ∧ sumset B C ⊆ A ∧
      {x | ∃ b ∈ B, ∃ c ∈ C, x = b * c} ⊆ A := by
  rintro ⟨B, C, hB, hC, hs, hp⟩
  refine no_shifted_config 0 0 ⟨B, C, hB, hC, fun b hb c hc => ?_, fun b hb c hc => ?_⟩
  · exact ⟨b + c, hs ⟨b, hb, c, hc, rfl⟩, by push_cast; ring⟩
  · exact ⟨b * c, hp ⟨b, hb, c, hc, rfl⟩, by push_cast; ring⟩

/-! ### Proposition \ref{SP:prop:Aprops}(i): the logarithmic density of `A` -/

section LogDensity

open Filter Topology Finset
open scoped Classical

/-- The logarithmic partial sum `Σ_{n=1}^N 1_S(n) / n`. The logarithmic density of `S` is the
limit of `logSum S N / log N` as `N → ∞` (when it exists). -/
noncomputable def logSum (S : Set ℕ) (N : ℕ) : ℝ :=
  ∑ n ∈ Finset.Icc 1 N, if n ∈ S then (1 : ℝ) / n else 0

/-- For `2^k ≤ n < 2^{k+1}`, `n ∈ A` iff `2^{k + 7/20} ≤ n < 2^{k + 13/20}`. -/
lemma mem_A_iff {k n : ℕ} (h1 : 2 ^ k ≤ n) (h2 : n < 2 ^ (k + 1)) :
    n ∈ A ↔ (2 : ℝ) ^ ((k : ℝ) + 7 / 20) ≤ n ∧ (n : ℝ) < 2 ^ ((k : ℝ) + 13 / 20) := by
  have hn : (0 : ℝ) < n := by
    have : 0 < n := lt_of_lt_of_le (pow_pos two_pos k) h1
    exact_mod_cast this
  have hk1 : (k : ℝ) ≤ Real.logb 2 n := by
    rw [Real.le_logb_iff_rpow_le one_lt_two hn, Real.rpow_natCast]
    exact_mod_cast h1
  have hk2 : Real.logb 2 n < (k : ℝ) + 1 := by
    rw [Real.logb_lt_iff_lt_rpow one_lt_two hn]
    have : ((k : ℝ) + 1) = ((k + 1 : ℕ) : ℝ) := by push_cast; ring
    rw [this, Real.rpow_natCast]
    exact_mod_cast h2
  have hfl : ⌊Real.logb 2 n⌋ = k := by
    rw [Int.floor_eq_iff]
    push_cast
    exact ⟨hk1, hk2⟩
  have hfr : Int.fract (Real.logb 2 n) = Real.logb 2 n - k := by
    rw [← Int.self_sub_floor, hfl]
    push_cast
    ring
  simp only [A, I, Set.mem_ofPred_eq, Set.mem_Ico, hfr]
  rw [← Real.le_logb_iff_rpow_le one_lt_two hn, ← Real.logb_lt_iff_lt_rpow one_lt_two hn]
  constructor <;> rintro ⟨h, h'⟩ <;> constructor <;> linarith

/-- `U k = ⌈2^{k + 7/20}⌉`, the least element of `A ∩ [2^k, 2^{k+1})`. -/
noncomputable def U (k : ℕ) : ℕ := ⌈(2 : ℝ) ^ ((k : ℝ) + 7 / 20)⌉₊

/-- `V k = ⌈2^{k + 13/20}⌉`, so that `A ∩ [2^k, 2^{k+1}) = [U k, V k)`. -/
noncomputable def V (k : ℕ) : ℕ := ⌈(2 : ℝ) ^ ((k : ℝ) + 13 / 20)⌉₊

lemma two_pow_le_rpow (k : ℕ) {c : ℝ} (hc : 0 ≤ c) : (2 : ℝ) ^ k ≤ 2 ^ ((k : ℝ) + c) := by
  rw [← Real.rpow_natCast]
  exact Real.rpow_le_rpow_of_exponent_le one_le_two (by linarith)

lemma rpow_le_two_pow_succ (k : ℕ) {c : ℝ} (hc : c ≤ 1) :
    (2 : ℝ) ^ ((k : ℝ) + c) ≤ 2 ^ (k + 1) := by
  rw [← Real.rpow_natCast]
  exact Real.rpow_le_rpow_of_exponent_le one_le_two (by push_cast; linarith)

lemma pow_le_ceil (k : ℕ) {c : ℝ} (hc : 0 ≤ c) : 2 ^ k ≤ ⌈(2 : ℝ) ^ ((k : ℝ) + c)⌉₊ := by
  have := (two_pow_le_rpow k hc).trans (Nat.le_ceil _)
  exact_mod_cast this

lemma ceil_le_pow (k : ℕ) {c : ℝ} (hc : c ≤ 1) : ⌈(2 : ℝ) ^ ((k : ℝ) + c)⌉₊ ≤ 2 ^ (k + 1) := by
  rw [Nat.ceil_le]
  exact_mod_cast rpow_le_two_pow_succ k hc

/-- The dyadic block sum `Σ_{2^k ≤ n < 2^{k+1}} 1_A(n)/n` equals `Σ_{U_k ≤ n < V_k} 1/n`. -/
lemma block_eq (k : ℕ) :
    ∑ n ∈ Ico (2 ^ k) (2 ^ (k + 1)), (if n ∈ A then (1 : ℝ) / n else 0) =
      ∑ n ∈ Ico (U k) (V k), (1 : ℝ) / n := by
  rw [← sum_filter]
  congr 1
  ext n
  simp only [mem_filter, mem_Ico, U, V]
  constructor
  · rintro ⟨⟨h1, h2⟩, hA⟩
    rw [mem_A_iff h1 h2] at hA
    exact ⟨Nat.ceil_le.2 hA.1, Nat.lt_ceil.2 hA.2⟩
  · rintro ⟨h1, h2⟩
    have h1' : 2 ^ k ≤ n := (pow_le_ceil k (by norm_num)).trans h1
    have h2' : n < 2 ^ (k + 1) := lt_of_lt_of_le h2 (ceil_le_pow k (by norm_num))
    refine ⟨⟨h1', h2'⟩, ?_⟩
    rw [mem_A_iff h1' h2']
    exact ⟨Nat.ceil_le.1 h1, Nat.lt_ceil.1 h2⟩

/-- `G m = Σ_{1 ≤ n < m} 1/n`. -/
noncomputable def G (m : ℕ) : ℝ := ∑ n ∈ Ico 1 m, (1 : ℝ) / n

lemma G_succ (m : ℕ) : G (m + 1) = harmonic m := by
  rw [G, sum_Ico_eq_sum_range, harmonic]
  push_cast
  refine sum_congr (by simp) fun i _ => ?_
  rw [one_div, add_comm]

lemma tendsto_G_sub_log :
    Tendsto (fun m : ℕ => G m - Real.log m) atTop (𝓝 Real.eulerMascheroniConstant) := by
  rw [← tendsto_add_atTop_iff_nat 1]
  simp only [G_succ, Nat.cast_add, Nat.cast_one]
  exact Real.tendsto_harmonic_sub_log_add_one

lemma sum_Ico_eq_G_sub {u v : ℕ} (hu : 1 ≤ u) (huv : u ≤ v) :
    ∑ n ∈ Ico u v, (1 : ℝ) / n = G v - G u := by
  rw [G, G, ← sum_Ico_consecutive _ hu huv]
  ring

lemma log_ceil_sub_log {x : ℝ} (hx : 1 ≤ x) :
    0 ≤ Real.log ⌈x⌉₊ - Real.log x ∧ Real.log ⌈x⌉₊ - Real.log x ≤ 1 / x := by
  have hx0 : 0 < x := by linarith
  have h1 : x ≤ ⌈x⌉₊ := Nat.le_ceil x
  have h2 : (⌈x⌉₊ : ℝ) < x + 1 := Nat.ceil_lt_add_one hx0.le
  have hc0 : (0 : ℝ) < ⌈x⌉₊ := lt_of_lt_of_le hx0 h1
  constructor
  · linarith [Real.log_le_log hx0 h1]
  · rw [← Real.log_div hc0.ne' hx0.ne']
    have := Real.log_le_sub_one_of_pos (show 0 < (⌈x⌉₊ : ℝ) / x by positivity)
    have h3 : (⌈x⌉₊ : ℝ) / x - 1 ≤ 1 / x := by
      rw [div_sub_one hx0.ne', div_le_div_iff_of_pos_right hx0]
      linarith
    linarith

/-- `|log ⌈2^{k+c}⌉ - (k + c) log 2| ≤ 2^{-k}` for `0 ≤ c`. -/
lemma abs_log_ceil_rpow (k : ℕ) {c : ℝ} (hc : 0 ≤ c) :
    |Real.log ⌈(2 : ℝ) ^ ((k : ℝ) + c)⌉₊ - ((k : ℝ) + c) * Real.log 2| ≤ (1 / 2) ^ k := by
  have hx : (2 : ℝ) ^ k ≤ 2 ^ ((k : ℝ) + c) := two_pow_le_rpow k hc
  have hx1 : (1 : ℝ) ≤ 2 ^ ((k : ℝ) + c) := (one_le_pow₀ one_le_two).trans hx
  have h := log_ceil_sub_log hx1
  rw [Real.log_rpow two_pos] at h
  rw [abs_le]
  have h4 : 1 / (2 : ℝ) ^ ((k : ℝ) + c) ≤ (1 / 2) ^ k := by
    rw [one_div_pow]
    exact one_div_le_one_div_of_le (by positivity) hx
  constructor <;> linarith [h.1, h.2]

lemma tendsto_ceil_rpow (c : ℝ) (hc : 0 ≤ c) :
    Tendsto (fun k : ℕ => ⌈(2 : ℝ) ^ ((k : ℝ) + c)⌉₊) atTop atTop :=
  tendsto_atTop_mono (fun k => pow_le_ceil k hc)
    (tendsto_pow_atTop_atTop_of_one_lt (r := 2) one_lt_two)

lemma tendsto_log_ceil_rpow (c : ℝ) (hc : 0 ≤ c) :
    Tendsto (fun k : ℕ => Real.log ⌈(2 : ℝ) ^ ((k : ℝ) + c)⌉₊ - ((k : ℝ) + c) * Real.log 2)
      atTop (𝓝 0) :=
  squeeze_zero_norm (fun k => abs_log_ceil_rpow k hc)
    (tendsto_pow_atTop_nhds_zero_of_lt_one (by norm_num) (by norm_num))

/-- The dyadic block sums `Σ_{2^k ≤ n < 2^{k+1}} 1_A(n)/n` tend to `(3/10) log 2`. -/
lemma tendsto_block :
    Tendsto (fun k : ℕ => ∑ n ∈ Ico (2 ^ k) (2 ^ (k + 1)), (if n ∈ A then (1 : ℝ) / n else 0))
      atTop (𝓝 (3 / 10 * Real.log 2)) := by
  have hV := (tendsto_G_sub_log.comp (tendsto_ceil_rpow (13 / 20) (by norm_num)))
  have hU := (tendsto_G_sub_log.comp (tendsto_ceil_rpow (7 / 20) (by norm_num)))
  have hlV := tendsto_log_ceil_rpow (13 / 20) (by norm_num)
  have hlU := tendsto_log_ceil_rpow (7 / 20) (by norm_num)
  have h := (((hV.sub hU).add hlV).sub hlU).add_const (3 / 10 * Real.log 2)
  simp only [sub_self, add_zero, zero_add] at h
  refine h.congr fun k => ?_
  rw [block_eq, sum_Ico_eq_G_sub]
  · simp only [Function.comp, U, V]
    ring
  · exact le_trans (Nat.one_le_two_pow) (pow_le_ceil k (by norm_num))
  · exact Nat.ceil_mono (Real.rpow_le_rpow_of_exponent_le one_le_two (by linarith))

/-- Paper, Proposition \ref{SP:prop:Aprops}(i). The logarithmic density of `A` exists and
equals `3/10`: `(1 / log N) Σ_{n=1}^N 1_A(n)/n → 3/10`. -/
theorem logDensity_A :
    Tendsto (fun N : ℕ => logSum A N / Real.log N) atTop (𝓝 (3 / 10)) := by
  set f : ℕ → ℝ := fun n => if n ∈ A then (1 : ℝ) / n else 0 with hf
  have hf0 : ∀ n, 0 ≤ f n := fun n => by
    simp only [hf]; split_ifs <;> positivity
  set blk : ℕ → ℝ := fun k => ∑ n ∈ Ico (2 ^ k) (2 ^ (k + 1)), f n with hblk
  have hdec : ∀ K, ∑ n ∈ Ico 1 (2 ^ K), f n = ∑ k ∈ range K, blk k := by
    intro K
    induction K with
    | zero => simp
    | succ K ih =>
      rw [sum_range_succ, ← ih, sum_Ico_consecutive _ Nat.one_le_two_pow
        (Nat.pow_le_pow_right two_pos (Nat.le_succ K))]
  have hblk1 : ∀ k, blk k ≤ 1 := by
    intro k
    have hle : ∀ n ∈ Ico (2 ^ k) (2 ^ (k + 1)), f n ≤ (1 / 2) ^ k := by
      intro n hn
      have hn1 : (2 : ℝ) ^ k ≤ n := by exact_mod_cast (mem_Ico.1 hn).1
      simp only [hf]
      split_ifs
      · rw [one_div_pow]
        exact one_div_le_one_div_of_le (by positivity) hn1
      · positivity
    refine (sum_le_card_nsmul _ _ _ hle).trans ?_
    rw [Nat.card_Ico, nsmul_eq_mul, show 2 ^ (k + 1) - 2 ^ k = 2 ^ k by rw [pow_succ]; omega]
    push_cast
    rw [← mul_pow]
    norm_num
  have hblim : Tendsto blk atTop (𝓝 (3 / 10 * Real.log 2)) := tendsto_block
  set K : ℕ → ℕ := fun N => Nat.log 2 N with hK
  have hKt : Tendsto K atTop atTop :=
    tendsto_atTop.2 fun m => eventually_atTop.2 ⟨2 ^ m, fun N hN =>
      Nat.le_log_of_pow_le one_lt_two hN⟩
  have hK1 : ∀ N, 1 ≤ N → 2 ^ K N ≤ N := fun N hN => Nat.pow_log_le_self 2 (by omega)
  have hK2 : ∀ N, N < 2 ^ (K N + 1) := fun N => Nat.lt_pow_succ_log_self one_lt_two N
  set P : ℕ → ℝ := fun N => ∑ n ∈ Ico (2 ^ K N) (N + 1), f n with hP
  have hS : ∀ N, 1 ≤ N → logSum A N = ∑ k ∈ range (K N), blk k + P N := by
    intro N hN
    have e : Icc 1 N = Ico 1 (N + 1) := by ext; simp only [mem_Icc, mem_Ico]; omega
    rw [logSum, e, ← sum_Ico_consecutive _ (Nat.one_le_two_pow (n := K N))
      (show 2 ^ K N ≤ N + 1 by have := hK1 N hN; omega), hdec]
  have hPb : ∀ N, 1 ≤ N → 0 ≤ P N ∧ P N ≤ 1 := by
    intro N hN
    refine ⟨sum_nonneg fun n _ => hf0 n, le_trans ?_ (hblk1 (K N))⟩
    apply sum_le_sum_of_subset_of_nonneg
    · intro n hn
      simp only [mem_Ico] at hn ⊢
      exact ⟨hn.1, by have := hK2 N; omega⟩
    · exact fun n _ _ => hf0 n
  have hc : Tendsto (fun N => ((K N : ℝ)⁻¹ * ∑ k ∈ range (K N), blk k)) atTop
      (𝓝 (3 / 10 * Real.log 2)) := hblim.cesaro.comp hKt
  have hinvK : Tendsto (fun N => 1 / (K N : ℝ)) atTop (𝓝 0) :=
    tendsto_one_div_atTop_nhds_zero_nat.comp hKt
  have hKpos : ∀ᶠ N in atTop, 1 ≤ K N := hKt.eventually (eventually_ge_atTop 1)
  have hPK : Tendsto (fun N => P N / K N) atTop (𝓝 0) := by
    refine tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_const_nhds hinvK ?_ ?_
    · filter_upwards [eventually_ge_atTop 1] with N hN
      exact div_nonneg (hPb N hN).1 (Nat.cast_nonneg _)
    · filter_upwards [eventually_ge_atTop 1, hKpos] with N hN hKN
      exact div_le_div_of_nonneg_right (hPb N hN).2 (Nat.cast_nonneg _)
  have hlog2 : 0 < Real.log 2 := Real.log_pos one_lt_two
  have hlogb : ∀ N, 1 ≤ N → (K N : ℝ) * Real.log 2 ≤ Real.log N ∧
      Real.log N < ((K N : ℝ) + 1) * Real.log 2 := by
    intro N hN
    have hN0 : (0 : ℝ) < N := by exact_mod_cast hN
    constructor
    · rw [← Real.log_pow]
      exact Real.log_le_log (by positivity) (by exact_mod_cast hK1 N hN)
    · have : ((K N : ℝ) + 1) = ((K N + 1 : ℕ) : ℝ) := by push_cast; ring
      rw [this, ← Real.log_pow]
      exact Real.log_lt_log hN0 (by exact_mod_cast hK2 N)
  have hlogK : Tendsto (fun N : ℕ => Real.log N / K N) atTop (𝓝 (Real.log 2)) := by
    have hup : Tendsto (fun N : ℕ => Real.log 2 + Real.log 2 * (1 / (K N : ℝ))) atTop
        (𝓝 (Real.log 2)) := by
      simpa using tendsto_const_nhds.add (hinvK.const_mul (Real.log 2))
    refine tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_const_nhds hup ?_ ?_
    · filter_upwards [eventually_ge_atTop 1, hKpos] with N hN hKN
      have hKN' : (0 : ℝ) < K N := by exact_mod_cast hKN
      rw [le_div_iff₀ hKN', mul_comm]
      exact (hlogb N hN).1
    · filter_upwards [eventually_ge_atTop 1, hKpos] with N hN hKN
      have hKN' : (0 : ℝ) < K N := by exact_mod_cast hKN
      rw [div_le_iff₀ hKN']
      have := (hlogb N hN).2
      have e : (Real.log 2 + Real.log 2 * (1 / (K N : ℝ))) * K N = ((K N : ℝ) + 1) * Real.log 2 := by
        field_simp
      rw [e]
      exact this.le
  have hlim := (hc.add hPK).div hlogK hlog2.ne'
  rw [add_zero, mul_div_assoc, div_self hlog2.ne', mul_one] at hlim
  refine hlim.congr' ?_
  filter_upwards [eventually_ge_atTop 1, hKpos] with N hN hKN
  have hKN' : (0 : ℝ) < K N := by exact_mod_cast hKN
  have hlogN : 0 < Real.log N := lt_of_lt_of_le (by positivity) (hlogb N hN).1
  simp only [Pi.div_apply]
  rw [hS N hN]
  field_simp

end LogDensity

/-- Paper, Theorem \ref{SP:thm:q54}, "in particular" (negative answer to Question \ref{SP:q:54}):
the set `A` has logarithmic density `3/10 > 0`, but there are no infinite sets `B, C ⊆ ℕ` with
`B + C ⊆ A` and `BC + 1 ⊆ A`. -/
theorem q54_negative :
    Filter.Tendsto (fun N : ℕ => logSum A N / Real.log N) Filter.atTop (nhds (3 / 10)) ∧
      ¬ ∃ B C : Set ℕ, B.Infinite ∧ C.Infinite ∧ sumset B C ⊆ A ∧
        {x | ∃ b ∈ B, ∃ c ∈ C, x = b * c + 1} ⊆ A :=
  ⟨logDensity_A, no_sum_and_shifted_product⟩

end Kmrr25.Q54


==> anc/lean/Kmrr25/Q56.lean <==
import Kmrr25.Basic

/-!
# Sums and products in `ℚ` along double Følner sequences

Paper, Section \ref{SP:sec:q56}: Theorem \ref{SP:thm:q56} together with
Lemmas \ref{SP:lem:folner} and \ref{SP:lem:noconf}.

A *double Følner sequence* in `ℚ` is a sequence `(F N)` of nonempty finite subsets of `ℚ` with
`|F_N ∩ (x + F_N)| / |F_N| → 1` for every `x ∈ ℚ` and `|F_N ∩ x F_N| / |F_N| → 1` for every
`x ∈ ℚ^*` (`IsDoubleFolner`). The density of `A ⊆ ℚ` along `(F N)` is the limit of
`|A ∩ F_N| / |F_N|` (`relDens`).

Main results:
* `card_tendsto_atTop`, `relDens_tendsto_zero_of_bounded`, `relDens_neg_tendsto` :
  Lemma \ref{SP:lem:folner} (i), (ii), (iii);
* `no_config_of_locallyFinite` : Lemma \ref{SP:lem:noconf};
* `theoremN` : Theorem \ref{SP:thm:q56}: for every double Følner sequence `Φ` there is a set
  `A ⊆ ℚ_{<0}` of density `1/2` along `Φ` such that there are no infinite `B, C ⊆ ℚ` with
  `B + C ⊆ A` and `BC ⊆ A`.

The existence of a double Følner sequence in `ℚ` (a result of Bergelson and Moreira quoted in
the paper) is proved in `Kmrr25.DoubleFolnerQ`, where `theoremN` is combined with it to give
the negative answer to Question \ref{SP:q:56} (`Kmrr25.DoubleFolnerQ.q56_negative`).
-/

open Filter Topology Finset
open scoped Classical

noncomputable section

namespace Kmrr25.Q56

/-- The product set `BC = {b c | b ∈ B, c ∈ C}`. -/
def prodset (B C : Set ℚ) : Set ℚ := {x | ∃ b ∈ B, ∃ c ∈ C, x = b * c}

/-- A *double Følner sequence* in `ℚ`: a sequence `(F N)_{N ∈ ℕ}` of nonempty finite subsets
of `ℚ` such that `|F_N ∩ (x + F_N)| / |F_N| → 1` for every `x ∈ ℚ` and
`|F_N ∩ x F_N| / |F_N| → 1` for every nonzero `x ∈ ℚ`. -/
structure IsDoubleFolner (F : ℕ → Finset ℚ) : Prop where
  nonempty : ∀ N, (F N).Nonempty
  add_invariant : ∀ x : ℚ,
    Tendsto (fun N => (#(F N ∩ (F N).image (x + ·)) : ℝ) / #(F N)) atTop (𝓝 1)
  mul_invariant : ∀ x : ℚ, x ≠ 0 →
    Tendsto (fun N => (#(F N ∩ (F N).image (x * ·)) : ℝ) / #(F N)) atTop (𝓝 1)

/-- The relative density `|A ∩ F| / |F|` of a set `A ⊆ ℚ` in a finite set `F ⊆ ℚ`. The density
`d_Φ(A)` along `Φ = (F N)` is the limit of `relDens (F N) A` as `N → ∞`. -/
def relDens (F : Finset ℚ) (A : Set ℚ) : ℝ := (#{x ∈ F | x ∈ A} : ℝ) / #F

variable {F : ℕ → Finset ℚ}

/-- `relDens` computed with an arbitrary decidability instance for membership. -/
lemma relDens_eq (F : Finset ℚ) (A : Set ℚ) [DecidablePred (· ∈ A)] :
    relDens F A = (#{x ∈ F | x ∈ A} : ℝ) / #F := by
  unfold relDens
  congr 3
  ext x
  simp only [mem_filter]

/-- `relDens` of a set given by a decidable predicate. -/
lemma relDens_setOf (F : Finset ℚ) (p : ℚ → Prop) [DecidablePred p] :
    relDens F {x | p x} = (#{x ∈ F | p x} : ℝ) / #F := by
  unfold relDens
  congr 3
  ext x
  simp only [mem_filter, Set.mem_ofPred_eq]

/-- Counting transfer along an injective map: if `φ` maps the points of `F ∩ G` back into `F`
and sends `P` to `Q`, then `|F ∩ P| ≤ |F ∩ Q| + (|F| - |F ∩ G|)`. -/
lemma card_filter_le_transfer (F G : Finset ℚ) (φ : ℚ → ℚ) (hφ : Function.Injective φ)
    (hG : ∀ x ∈ F, x ∈ G → φ x ∈ F) (P Q : ℚ → Prop) [DecidablePred P] [DecidablePred Q]
    (hPQ : ∀ x, P x → Q (φ x)) :
    (#{x ∈ F | P x} : ℝ) ≤ #{x ∈ F | Q x} + ((#F : ℝ) - #(F ∩ G)) := by
  have h1 : {x ∈ F | P x} ⊆ {x ∈ F ∩ G | P x} ∪ {x ∈ F | x ∉ G} := by
    intro x hx
    rw [mem_filter] at hx
    simp only [mem_union, mem_filter, mem_inter]
    by_cases h : x ∈ G
    · exact Or.inl ⟨⟨hx.1, h⟩, hx.2⟩
    · exact Or.inr ⟨hx.1, h⟩
  have h2 : #{x ∈ F ∩ G | P x} ≤ #{x ∈ F | Q x} := by
    apply card_le_card_of_injOn φ
    · intro x hx
      simp only [coe_filter, mem_inter, Set.mem_ofPred_eq] at hx ⊢
      exact ⟨hG x hx.1.1 hx.1.2, hPQ x hx.2⟩
    · exact hφ.injOn
  have h3 := card_union_le {x ∈ F ∩ G | P x} {x ∈ F | x ∉ G}
  have h4 := card_le_card h1
  have h5 := card_filter_add_card_filter_not (s := F) (fun x => x ∈ G)
  rw [filter_mem_eq_inter] at h5
  have : #{x ∈ F | P x} + #(F ∩ G) ≤ #{x ∈ F | Q x} + #F := by omega
  have := (Nat.cast_le (α := ℝ)).2 this
  push_cast at this
  linarith

/-- Paper, Lemma \ref{SP:lem:folner}(i). The sets of a double Følner sequence in `ℚ` have
cardinalities tending to infinity. -/
theorem card_tendsto_atTop (hF : IsDoubleFolner F) :
    Tendsto (fun N => #(F N)) atTop atTop := by
  rw [tendsto_atTop]
  intro M
  have hlt : ∀ N, #(F N ∩ (F N).image (1 + ·)) < #(F N) := by
    intro N
    apply card_lt_card
    rw [ssubset_iff_of_subset inter_subset_left]
    refine ⟨(F N).min' (hF.nonempty N), min'_mem _ _, fun hm => ?_⟩
    obtain ⟨-, hm⟩ := mem_inter.1 hm
    obtain ⟨y, hy, hy'⟩ := mem_image.1 hm
    have := min'_le (F N) y hy
    linarith
  have hM : (1 : ℝ) - 1 / (M + 1) < 1 := by
    have : (0 : ℝ) < 1 / (M + 1) := by positivity
    linarith
  filter_upwards [(hF.add_invariant 1).eventually (lt_mem_nhds hM)] with N hN
  by_contra hcon
  push Not at hcon
  have hc : (0 : ℝ) < #(F N) := by exact_mod_cast (hF.nonempty N).card_pos
  have hd : (#(F N ∩ (F N).image (1 + ·)) : ℝ) + 1 ≤ #(F N) := by exact_mod_cast hlt N
  have hcM : (#(F N) : ℝ) < M + 1 := by
    have : (#(F N) : ℝ) < M := by exact_mod_cast hcon
    linarith
  rw [lt_div_iff₀ hc] at hN
  have : (#(F N) : ℝ) / (M + 1) < 1 := (div_lt_one (by positivity)).2 hcM
  have e : (1 - 1 / ((M : ℝ) + 1)) * #(F N) = #(F N) - #(F N) / (M + 1) := by ring
  linarith

/-- Paper, Lemma \ref{SP:lem:folner}(ii). For every bounded set `X ⊆ ℚ`,
`|F_N ∩ X| / |F_N| → 0`. -/
theorem relDens_tendsto_zero_of_bounded (hF : IsDoubleFolner F) {X : Set ℚ}
    (hX : ∃ R : ℚ, ∀ x ∈ X, |x| ≤ R) :
    Tendsto (fun N => relDens (F N) X) atTop (𝓝 0) := by
  obtain ⟨R, hR⟩ := hX
  set R' := max R 0 with hR'def
  have hR' : ∀ x ∈ X, |x| ≤ R' := fun x hx => (hR x hx).trans (le_max_left _ _)
  have hR0 : 0 ≤ R' := le_max_right _ _
  set t : ℕ → ℚ := fun j => j * (2 * R' + 1) with ht
  -- `d j N = |F_N ∩ (-t_j + F_N)|`
  set d : ℕ → ℕ → ℝ := fun j N => (#(F N ∩ (F N).image ((-t j) + ·)) : ℝ) with hd
  have key : ∀ (k N : ℕ), (k : ℝ) * #{x ∈ F N | x ∈ X} ≤
      #(F N) + ∑ j ∈ range k, ((#(F N) : ℝ) - d j N) := by
    intro k N
    have hj : ∀ j, (#{x ∈ F N | x ∈ X} : ℝ) ≤
        #{y ∈ F N | y - t j ∈ X} + ((#(F N) : ℝ) - d j N) := by
      intro j
      refine card_filter_le_transfer (F N) ((F N).image ((-t j) + ·)) (· + t j)
        (add_left_injective _) ?_ _ _ ?_
      · intro x _ hx
        obtain ⟨f, hf, rfl⟩ := mem_image.1 hx
        simpa using hf
      · intro x hx
        simpa using hx
    have hdisj : (#((range k).biUnion fun j => {y ∈ F N | y - t j ∈ X}) : ℝ) =
        ∑ j ∈ range k, (#{y ∈ F N | y - t j ∈ X} : ℝ) := by
      rw [card_biUnion]
      · push_cast; rfl
      · intro i _ j _ hij
        rw [Function.onFun, disjoint_left]
        intro y hyi hyj
        simp only [mem_filter] at hyi hyj
        have hi := abs_le.1 (hR' _ hyi.2)
        have hj := abs_le.1 (hR' _ hyj.2)
        rcases Nat.lt_or_gt_of_ne hij with h | h
        · have h' : (i : ℚ) + 1 ≤ j := by exact_mod_cast h
          have : ((i : ℚ) + 1) * (2 * R' + 1) ≤ j * (2 * R' + 1) :=
            mul_le_mul_of_nonneg_right h' (by linarith)
          simp only [ht] at hi hj
          nlinarith
        · have h' : (j : ℚ) + 1 ≤ i := by exact_mod_cast h
          have : ((j : ℚ) + 1) * (2 * R' + 1) ≤ i * (2 * R' + 1) :=
            mul_le_mul_of_nonneg_right h' (by linarith)
          simp only [ht] at hi hj
          nlinarith
    have hsub : (#((range k).biUnion fun j => {y ∈ F N | y - t j ∈ X}) : ℝ) ≤ #(F N) := by
      exact_mod_cast card_le_card (biUnion_subset.2 fun j _ => filter_subset _ _)
    have hsum := sum_le_sum fun j (_ : j ∈ range k) => hj j
    rw [sum_add_distrib] at hsum
    simp only [sum_const, card_range, nsmul_eq_mul] at hsum
    linarith
  rw [tendsto_order]
  refine ⟨fun a ha => Eventually.of_forall fun N => ?_, fun ε hε => ?_⟩
  · exact lt_of_lt_of_le ha (div_nonneg (by positivity) (by positivity))
  obtain ⟨k, hk⟩ := exists_nat_one_div_lt hε
  set h : ℕ → ℝ := fun N =>
    (1 / ((k : ℝ) + 1)) * (1 + ∑ j ∈ range (k + 1), (1 - d j N / #(F N))) with hh
  have hlim : Tendsto h atTop (𝓝 ((1 / ((k : ℝ) + 1)) * (1 + ∑ j ∈ range (k + 1), (1 - 1)))) := by
    refine tendsto_const_nhds.mul (tendsto_const_nhds.add (tendsto_finsetSum _ fun j _ => ?_))
    exact tendsto_const_nhds.sub (hF.add_invariant (-t j))
  simp only [sub_self, sum_const_zero, add_zero, mul_one] at hlim
  filter_upwards [hlim.eventually (gt_mem_nhds hk)] with N hN
  refine lt_of_le_of_lt ?_ hN
  have hc : (0 : ℝ) < #(F N) := by exact_mod_cast (hF.nonempty N).card_pos
  have hk1 : (0 : ℝ) < (k : ℝ) + 1 := by positivity
  have := key (k + 1) N
  push_cast at this
  simp only [relDens, hh]
  rw [div_le_iff₀ hc]
  have e : (1 / ((k : ℝ) + 1)) * (1 + ∑ j ∈ range (k + 1), (1 - d j N / #(F N))) * #(F N) =
      (1 / ((k : ℝ) + 1)) * (#(F N) + ∑ j ∈ range (k + 1), ((#(F N) : ℝ) - d j N)) := by
    rw [mul_assoc, add_mul, sum_mul]
    congr 2
    · ring
    · refine sum_congr rfl fun j _ => ?_
      field_simp
  rw [e, div_mul_eq_mul_div, one_mul, le_div_iff₀ hk1]
  linarith

/-- Paper, Lemma \ref{SP:lem:folner}(iii). `|F_N ∩ ℚ_{<0}| / |F_N| → 1/2`. -/
theorem relDens_neg_tendsto (hF : IsDoubleFolner F) :
    Tendsto (fun N => relDens (F N) {x | x < 0}) atTop (𝓝 (1 / 2)) := by
  have hG : ∀ N, ∀ x ∈ F N, x ∈ (F N).image ((-1 : ℚ) * ·) → -x ∈ F N := by
    intro N x _ hx
    obtain ⟨f, hf, rfl⟩ := mem_image.1 hx
    simpa using hf
  -- notation: `n = |F ∩ ℚ_{<0}|`, `p = |F ∩ ℚ_{>0}|`, `c = |F|`, `d = |F ∩ (-F)|`
  have key : ∀ N, ∀ n p c d : ℝ, n = #{x ∈ F N | x < 0} → p = #{x ∈ F N | 0 < x} →
      c = #(F N) → d = #(F N ∩ (F N).image ((-1 : ℚ) * ·)) →
      n ≤ p + (c - d) ∧ p ≤ n + (c - d) ∧ n + p ≤ c ∧ c - 1 ≤ n + p := by
    intro N n p c d hn hp hc hd
    subst hn hp hc hd
    refine ⟨card_filter_le_transfer (F N) _ (fun x => -x) neg_injective (hG N) _ _
      (fun x hx => by simpa using hx),
      card_filter_le_transfer (F N) _ (fun x => -x) neg_injective (hG N) _ _
      (fun x hx => by simpa using hx), ?_, ?_⟩
    · have h := card_filter_add_card_filter_not (s := F N) (fun x : ℚ => x < 0)
      have h2 : #{x ∈ F N | 0 < x} ≤ #{x ∈ F N | ¬ x < 0} :=
        card_le_card (monotone_filter_right _ fun x _ hx => not_lt.2 (le_of_lt hx))
      have : #{x ∈ F N | x < 0} + #{x ∈ F N | 0 < x} ≤ #(F N) := by omega
      exact_mod_cast this
    · have h := card_filter_add_card_filter_not (s := F N) (fun x : ℚ => x < 0)
      have h2 : {x ∈ F N | ¬ x < 0} ⊆ insert 0 {x ∈ F N | 0 < x} := by
        intro x hx
        simp only [mem_filter, not_lt, mem_insert] at hx ⊢
        rcases hx.2.eq_or_lt with h | h
        · exact Or.inl h.symm
        · exact Or.inr ⟨hx.1, h⟩
      have h3 := (card_le_card h2).trans (card_insert_le _ _)
      have : #(F N) ≤ #{x ∈ F N | x < 0} + #{x ∈ F N | 0 < x} + 1 := by omega
      have := (Nat.cast_le (α := ℝ)).2 this
      push_cast at this
      linarith
  have hdc := hF.mul_invariant (-1) (by norm_num)
  have hinv : Tendsto (fun N => 1 / (#(F N) : ℝ)) atTop (𝓝 0) :=
    tendsto_one_div_atTop_nhds_zero_nat.comp (card_tendsto_atTop hF)
  have hlow : Tendsto (fun N => ((#(F N ∩ (F N).image ((-1 : ℚ) * ·)) : ℝ) / #(F N)
      - 1 / (#(F N) : ℝ)) / 2) atTop (𝓝 (1 / 2)) := by
    have := (hdc.sub hinv).div_const 2
    rwa [sub_zero] at this
  have hup : Tendsto (fun N => (2 - (#(F N ∩ (F N).image ((-1 : ℚ) * ·)) : ℝ) / #(F N)) / 2)
      atTop (𝓝 (1 / 2)) := by
    have := ((tendsto_const_nhds (x := (2 : ℝ))).sub hdc).div_const 2
    rwa [show ((2 : ℝ) - 1) = 1 by norm_num] at this
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le hlow hup (fun N => ?_) (fun N => ?_)
  · obtain ⟨h1, h2, h3, h4⟩ := key N _ _ _ _ rfl rfl rfl rfl
    have hcN : (0 : ℝ) < #(F N) := by exact_mod_cast (hF.nonempty N).card_pos
    simp only [relDens, Set.mem_ofPred_eq]
    generalize (#{x ∈ F N | x < 0} : ℝ) = n at *
    generalize (#{x ∈ F N | 0 < x} : ℝ) = p at *
    generalize (#(F N ∩ (F N).image ((-1 : ℚ) * ·)) : ℝ) = d at *
    generalize (#(F N) : ℝ) = c at *
    rw [show (d / c - 1 / c) / 2 = (d - 1) / (2 * c) by field_simp,
      div_le_div_iff₀ (by positivity) hcN]
    have h5 : d - 1 ≤ 2 * n := by linarith
    have := mul_le_mul_of_nonneg_right h5 hcN.le
    linarith
  · obtain ⟨h1, h2, h3, h4⟩ := key N _ _ _ _ rfl rfl rfl rfl
    have hcN : (0 : ℝ) < #(F N) := by exact_mod_cast (hF.nonempty N).card_pos
    simp only [relDens, Set.mem_ofPred_eq]
    generalize (#{x ∈ F N | x < 0} : ℝ) = n at *
    generalize (#{x ∈ F N | 0 < x} : ℝ) = p at *
    generalize (#(F N ∩ (F N).image ((-1 : ℚ) * ·)) : ℝ) = d at *
    generalize (#(F N) : ℝ) = c at *
    rw [show (2 - d / c) / 2 = (2 * c - d) / (2 * c) by field_simp,
      div_le_div_iff₀ hcN (by positivity)]
    have h5 : 2 * n ≤ 2 * c - d := by linarith
    have := mul_le_mul_of_nonneg_right h5 hcN.le
    linarith

lemma no_config_aux {A : Set ℚ} (hneg : A ⊆ {x | x < 0})
    (hfin : ∀ R : ℚ, 0 < R → {x ∈ A | |x| ≤ R}.Finite) {b : ℚ} (hb : b < 0) {C : Set ℚ}
    (hC : C.Infinite) (hsum : ∀ c ∈ C, b + c ∈ A) (hprod : ∀ c ∈ C, b * c ∈ A)
    (hpos : ∀ c ∈ C, 0 < c) : False := by
  have hsub : (fun c => b * c) '' C ⊆ {x ∈ A | |x| ≤ b ^ 2} := by
    rintro _ ⟨c, hc, rfl⟩
    refine ⟨hprod c hc, ?_⟩
    have h1 : b + c < 0 := hneg (hsum c hc)
    have h2 := hpos c hc
    rw [abs_le]
    constructor <;> nlinarith
  have hinf : ((fun c => b * c) '' C).Infinite := hC.image (mul_right_injective₀ hb.ne).injOn
  exact hinf ((hfin (b ^ 2) (by nlinarith)).subset hsub)

/-- Paper, Lemma \ref{SP:lem:noconf}. Let `A ⊆ ℚ_{<0}` be such that `A ∩ [-R, R]` is finite for
every `R > 0`. Then there are no infinite sets `B, C ⊆ ℚ` with `B + C ⊆ A` and `BC ⊆ A`. -/
theorem no_config_of_locallyFinite {A : Set ℚ} (hneg : A ⊆ {x | x < 0})
    (hfin : ∀ R : ℚ, 0 < R → {x ∈ A | |x| ≤ R}.Finite) :
    ¬ ∃ B C : Set ℚ, B.Infinite ∧ C.Infinite ∧ sumset B C ⊆ A ∧ prodset B C ⊆ A := by
  rintro ⟨B, C, hB, hC, hs, hp⟩
  have hprod : ∀ b ∈ B, ∀ c ∈ C, b * c < 0 := fun b hb c hc => hneg (hp ⟨b, hb, c, hc, rfl⟩)
  have hsum : ∀ b ∈ B, ∀ c ∈ C, b + c ∈ A := fun b hb c hc => hs ⟨b, hb, c, hc, rfl⟩
  obtain ⟨b0, hb0⟩ := hB.nonempty
  rcases lt_or_ge b0 0 with h | h
  · exact no_config_aux hneg hfin h hC (fun c hc => hsum b0 hb0 c hc)
      (fun c hc => hp ⟨b0, hb0, c, hc, rfl⟩)
      (fun c hc => pos_of_mul_neg_right (hprod b0 hb0 c hc) h.le)
  · obtain ⟨c0, hc0⟩ := hC.nonempty
    have hc0n : c0 < 0 := neg_of_mul_neg_right (hprod b0 hb0 c0 hc0) h
    exact no_config_aux hneg hfin hc0n hB (fun b hb => by rw [add_comm]; exact hsum b hb c0 hc0)
      (fun b hb => by rw [mul_comm]; exact hp ⟨b, hb, c0, hc0, rfl⟩)
      (fun b hb => pos_of_mul_neg_left (hprod b hb c0 hc0) hc0n.le)

/-- Paper, Theorem \ref{SP:thm:q56} (Theorem N). Let `Φ = (F N)` be any double Følner sequence
in `ℚ`. There is a set `A ⊆ ℚ_{<0}` with `d_Φ(A) = lim_N |A ∩ F_N| / |F_N| = 1/2` such that there
are no infinite sets `B, C ⊆ ℚ` with `B + C ⊆ A` and `BC ⊆ A`. -/
theorem theoremN (hF : IsDoubleFolner F) :
    ∃ A : Set ℚ, A ⊆ {x | x < 0} ∧
      Tendsto (fun N => relDens (F N) A) atTop (𝓝 (1 / 2)) ∧
      ¬ ∃ B C : Set ℚ, B.Infinite ∧ C.Infinite ∧ sumset B C ⊆ A ∧ prodset B C ⊆ A := by
  -- thresholds `T0 R` after which `|F_N ∩ [-R, R]| < |F_N| / (R + 1)`
  have h2 : ∀ R : ℕ, ∃ N0 : ℕ, ∀ N ≥ N0, relDens (F N) {x | |x| ≤ R} < 1 / ((R : ℝ) + 1) :=
    fun R => eventually_atTop.1 ((relDens_tendsto_zero_of_bounded hF ⟨R, fun x hx => hx⟩).eventually
      (gt_mem_nhds (by positivity)))
  choose T0 hT0 using h2
  set T : ℕ → ℕ := fun R => R + ∑ r ∈ range (R + 1), T0 r with hT
  have hTmono : Monotone T := by
    intro a b hab
    simp only [hT]
    have : ∑ r ∈ range (a + 1), T0 r ≤ ∑ r ∈ range (b + 1), T0 r :=
      sum_le_sum_of_subset (range_subset_range.2 (by omega))
    omega
  have hTge : ∀ R, R ≤ T R := fun R => Nat.le_add_right _ _
  have hT0le : ∀ R, T0 R ≤ T R := fun R =>
    (single_le_sum (fun _ _ => Nat.zero_le _) (self_mem_range_succ R)).trans (Nat.le_add_left _ _)
  set A : Set ℚ := {x | x < 0 ∧ ∃ N < T ⌈|x|⌉₊, x ∈ F N} with hA
  have hneg : A ⊆ {x | x < 0} := fun x hx => hx.1
  refine ⟨A, hneg, ?_, ?_⟩
  swap
  · -- bounded parts of `A` are finite
    refine no_config_of_locallyFinite hneg fun R _ => ?_
    refine Set.Finite.subset (Set.Finite.biUnion (Set.finite_lt_nat (T ⌈R⌉₊))
      fun N _ => (F N).finite_toSet) ?_
    rintro x ⟨⟨-, N, hN, hxN⟩, hxR⟩
    exact Set.mem_biUnion (lt_of_lt_of_le hN (hTmono (Nat.ceil_mono hxR))) hxN
  -- `R(N)`: the largest `R ≤ N` with `T R ≤ N`
  set Rf : ℕ → ℕ := fun N => Nat.findGreatest (fun R => T R ≤ N) N with hRf
  have hRf_tend : Tendsto (fun N => ((Rf N : ℝ) + 1)) atTop atTop := by
    refine tendsto_atTop_add_const_right _ 1 (tendsto_natCast_atTop_atTop.comp ?_)
    rw [tendsto_atTop]
    intro R0
    filter_upwards [eventually_ge_atTop (T R0)] with N hN
    exact Nat.le_findGreatest ((hTge R0).trans hN) hN
  have hbad : ∀ N, T 0 ≤ N →
      (#{x ∈ F N | x < 0 ∧ x ∉ A} : ℝ) / #(F N) ≤ 1 / ((Rf N : ℝ) + 1) := by
    intro N hN
    have hspec : T (Rf N) ≤ N := Nat.findGreatest_spec (P := fun R => T R ≤ N) (Nat.zero_le N) hN
    have hlt := hT0 (Rf N) N ((hT0le _).trans hspec)
    rw [relDens_setOf] at hlt
    have hsub : {x ∈ F N | x < 0 ∧ x ∉ A} ⊆ {x ∈ F N | |x| ≤ (Rf N : ℚ)} := by
      intro x hx
      simp only [mem_filter, Set.mem_ofPred_eq, hA, not_and, not_exists] at hx ⊢
      refine ⟨hx.1, ?_⟩
      have h1 : T ⌈|x|⌉₊ ≤ N := by
        by_contra hc
        exact hx.2.2 hx.2.1 N (not_le.1 hc) hx.1
      have h2 : ⌈|x|⌉₊ ≤ Rf N := Nat.le_findGreatest ((hTge _).trans h1) h1
      exact (Nat.le_ceil _).trans (by exact_mod_cast h2)
    refine le_trans ?_ hlt.le
    exact div_le_div_of_nonneg_right (by exact_mod_cast card_le_card hsub) (by positivity)
  have hbad0 : Tendsto (fun N => (#{x ∈ F N | x < 0 ∧ x ∉ A} : ℝ) / #(F N)) atTop (𝓝 0) := by
    refine tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_const_nhds
      ((tendsto_const_nhds (x := (1 : ℝ))).div_atTop hRf_tend) (Eventually.of_forall fun N => by positivity) ?_
    filter_upwards [eventually_ge_atTop (T 0)] with N hN
    exact hbad N hN
  have hsplit : ∀ N, relDens (F N) A =
      relDens (F N) {x | x < 0} - (#{x ∈ F N | x < 0 ∧ x ∉ A} : ℝ) / #(F N) := by
    intro N
    have h := card_filter_add_card_filter_not (s := {x ∈ F N | x < 0}) (fun x => x ∈ A)
    rw [filter_filter, filter_filter] at h
    have e : {x ∈ F N | x < 0 ∧ x ∈ A} = {x ∈ F N | x ∈ A} :=
      filter_congr fun x _ => ⟨fun h => h.2, fun h => ⟨h.1, h⟩⟩
    rw [e] at h
    rw [relDens_eq (F N) A, relDens_setOf (F N) (fun x => x < 0), ← h]
    push_cast
    ring
  simp_rw [hsplit]
  simpa using (relDens_neg_tendsto hF).sub hbad0

end Kmrr25.Q56

end


==> anc/lean/Kmrr25/S32a.lean <==
import Kmrr25.Basic

/-!
# Unrestricted sums `B + B` at the lower density threshold (paper, Section \ref{IA:sec:u32a})

The survey asks whether `|A ∩ [N]| > 3N/4 + log N` for infinitely many `N` forces a set `A ⊆ ℕ`
to contain an unrestricted sumset `B + B = {b + b' : b, b' ∈ B}` with `B` infinite. The answer is
negative under both readings of the question.

## Main results

* `thm_u32a_a` — Theorem \ref{IA:thm:u32a}\ref{IA:it:u32a-io} (literal reading): there is
  `A ⊆ ℕ` such that for every `C > 0` we have `|A ∩ [N]| > 3N/4 + C log N` for infinitely many
  `N`, and `B + B ⊄ A` for every infinite `B`. It uses the explicit set of the proof,
  `S = ⋃_{n ≥ 1} [4^n, 2·4^n - 2n)` and `A = (2ℕ - 1) ∪ (S ∩ 2ℕ)` (`setS`, `setA`), with
  - `setS_no_sumset`: `S` contains no `D + D` with `D` infinite;
  - `setA_no_sumset`: `A` contains no `B + B` with `B` infinite;
  - `count_exact`: the exact count at `N_n = 2·4^n - 2n - 1`:
    `|A ∩ [N_n]| - (3/4) N_n = 4^n/6 - n^2/2 + 1/12`;
  - `count_infinitely_often`: for every real `C`, `|A ∩ [N]| > 3N/4 + C log N` for infinitely
    many `N`.
* `thm_u32a_b` — Theorem \ref{IA:thm:u32a}\ref{IA:it:u32a-all} ("for all sufficiently large
  `N`"): there are `A ⊆ ℕ` and a non-decreasing unbounded `ψ : ℕ → [0, ∞)` with
  `|A ∩ [N]| ≥ 3N/4 + ψ(N) log N` for all large `N`, and `B + B ⊄ A` for every infinite `B`.
  Its ingredients are formalized as
  - `parity_reduce`, `ncard_Aset` — Lemma \ref{IA:lem:parity};
  - `Rset`, `Gset`, `Eset` — Definition \ref{IA:def:rot}; `prop_rot` —
    Proposition \ref{IA:prop:rot};
  - `card_R`, `excess` — Lemma \ref{IA:lem:excess};
  - `interval_bound_q`, `S_pow_succ`, `S_pow`, `Sf_sub_le` — Lemma \ref{IA:lem:TD0};
    `TD1_bound`, `TD1_interval` — Lemma \ref{IA:lem:TD1}; `rr_eq_of_close` —
    Lemma \ref{IA:lem:TD2}; `TD3` — Lemma \ref{IA:lem:TD3}; `TD4_agree`, `TD4_lower`,
    `TD_step` — Lemma \ref{IA:lem:TD4};
  - `prop_TD` — Proposition \ref{IA:prop:TD} (including the irrationality of `α`).

## Conventions

* The paper's `ℕ` is `{1, 2, …}`; `[N] = {1, …, N}` is `Set.Icc 1 N`, and `|·|` is `Set.ncard`
  (or `Finset.card`). All sets `A` constructed here are subsets of Lean's `ℕ` not containing `0`.
* `B + B` is the unrestricted sumset `Kmrr25.sumset B B`. Non-containment is proved for all
  infinite `B ⊆ {0, 1, 2, …}`, which contains the paper's statement (about infinite
  `B ⊆ {1, 2, …}`) as a special case.
* `log` is the natural logarithm. In part (a) the excess statement is proved for every real `C`.
  In part (b) "unbounded" is `¬ BddAbove (Set.range ψ)` and "for all sufficiently large `N`" is
  `∀ᶠ N in atTop`.
* `ρ(x) = 𝟙_{[0,1/2)}({x}) - 1/2` is `rho`, `ε(n) = (-1)^{⌊log₂ n⌋}` is `eps` (with
  `⌊log₂ n⌋ = Nat.log 2 n`), `r_θ(n) = ρ(nθ - 1/6)` is `rr θ n`, and
  `S_{α,β}(M) = ∑_{1 ≤ n < M} ε(n) ρ(nα - β)` is `Sab α β M`.
* An element `θ = a/q`, `q = 3·2^p`, of the paper's set `𝒬` is represented by the pair `(p, a)`
  (`thq p a = a / (3·2^p)`) with `p ≥ 1`, `a` odd and `a < q`. The lemmas only use that `a` is
  odd, not the full condition `gcd(a, q) = 1`, so they hold on this slightly larger set.
* Lemma \ref{IA:lem:TD3} is proved for any `R ≥ 1` with `2^R ≡ 1 (mod 3b)` (the order of `2` is
  one such `R`); in the construction `R = φ(3b)` is used. In Proposition \ref{IA:prop:TD} the
  limit `α` is obtained as the supremum of nested approximations `θ_k ≤ α ≤ θ_k + w_k`, which
  gives `r_α = r_{θ_k}` on `[0, N_k)` directly from Lemma \ref{IA:lem:TD2}, instead of the
  continuity argument of the paper.
* Lemma \ref{IA:lem:excess} is formalized in the form used in the proof (`excess`): the gap
  term is bounded by `∑_{i=1}^{K} 2 w_i` for any `K` beyond which the gap intervals miss
  `[1, M)`.
-/

open Real Finset Filter Topology

namespace Kmrr25.S32a

/-! ## The sets `S` and `A` -/

/-- `S = ⋃_{n ≥ 1} [4^n, 2·4^n - 2n) ∩ ℤ`. -/
def setS : Set ℕ := {k | ∃ n, 1 ≤ n ∧ 4 ^ n ≤ k ∧ k < 2 * 4 ^ n - 2 * n}

/-- `A = (2ℕ - 1) ∪ (S ∩ 2ℕ)`: all odd numbers, together with the even elements of `S`. -/
def setA : Set ℕ := {k | Odd k} ∪ {k | k ∈ setS ∧ Even k}

lemma two_mul_add_one_le_four_pow (m : ℕ) : 2 * m + 1 ≤ 4 ^ m := by
  induction m with
  | zero => simp
  | succ m ih => rw [pow_succ]; omega

lemma mem_setS_iff_of_lt_pow {k n : ℕ} (hk : k < 4 ^ (n + 1)) :
    k ∈ setS ↔ ∃ m, 1 ≤ m ∧ m ≤ n ∧ 4 ^ m ≤ k ∧ k < 2 * 4 ^ m - 2 * m := by
  constructor
  · rintro ⟨m, hm1, hm2, hm3⟩
    refine ⟨m, hm1, ?_, hm2, hm3⟩
    by_contra h
    have : 4 ^ (n + 1) ≤ 4 ^ m := Nat.pow_le_pow_right (by norm_num) (by omega)
    omega
  · rintro ⟨m, hm1, -, hm2, hm3⟩
    exact ⟨m, hm1, hm2, hm3⟩

lemma four_le_of_mem_setS {k : ℕ} (hk : k ∈ setS) : 4 ≤ k := by
  obtain ⟨n, hn, h1, -⟩ := hk
  have : 4 ^ 1 ≤ 4 ^ n := Nat.pow_le_pow_right (by norm_num) hn
  omega

/-- No element of `S` lies in `[2·4^m, 4^(m+1))`. -/
lemma not_mem_setS_gap {k m : ℕ} (h1 : 2 * 4 ^ m ≤ k) (h2 : k < 4 ^ (m + 1)) : k ∉ setS := by
  rintro ⟨j, -, hj1, hj2⟩
  rcases le_or_gt j m with h | h
  · have : 4 ^ j ≤ 4 ^ m := Nat.pow_le_pow_right (by norm_num) h
    omega
  · have : 4 ^ (m + 1) ≤ 4 ^ j := Nat.pow_le_pow_right (by norm_num) h
    omega

/-! ## No infinite sumsets -/

/-- Paper, proof of Theorem \ref{IA:thm:u32a}\ref{IA:it:u32a-io}: `S` contains no `D + D` with
`D` infinite. -/
theorem setS_no_sumset (D : Set ℕ) (hD : D.Infinite) : ¬ sumset D D ⊆ setS := by
  intro hsub
  obtain ⟨d', hd'⟩ := hD.nonempty
  obtain ⟨d, hd, hdbig⟩ := hD.exists_gt (4 ^ d')
  -- `2d ∈ S` lies in some block `[4^m, 2·4^m - 2m)`
  obtain ⟨m, hm1, hm2, hm3⟩ := hsub ⟨d, hd, d, hd, two_mul d⟩
  have hdm : d' < m := by
    by_contra h
    have : 4 ^ m ≤ 4 ^ d' := Nat.pow_le_pow_right (by norm_num) (by omega)
    omega
  obtain ⟨j, rfl⟩ : ∃ j, m = j + 1 := ⟨m - 1, by omega⟩
  have hp : 4 ^ (j + 1) = 4 * 4 ^ j := by rw [pow_succ]; ring
  -- `d + d'` falls into the gap `[2·4^j, 4^(j+1))`
  refine not_mem_setS_gap (k := d + d') (m := j) ?_ ?_ (hsub ⟨d, hd, d', hd', rfl⟩)
  · omega
  · omega

/-- Paper, proof of Theorem \ref{IA:thm:u32a}\ref{IA:it:u32a-io}: `A` contains no `B + B` with
`B` infinite. -/
theorem setA_no_sumset (B : Set ℕ) (hB : B.Infinite) : ¬ sumset B B ⊆ setA := by
  intro hsub
  -- an infinite subset `B'` of constant parity
  have hsplit : B = {b ∈ B | Even b} ∪ {b ∈ B | Odd b} := by
    ext b
    simp only [Set.mem_union, Set.mem_ofPred_eq]
    constructor
    · intro hb
      rcases Nat.even_or_odd b with h | h
      · exact Or.inl ⟨hb, h⟩
      · exact Or.inr ⟨hb, h⟩
    · rintro (⟨hb, -⟩ | ⟨hb, -⟩) <;> exact hb
  have key : ∀ B' ⊆ B, B'.Infinite → (∀ b ∈ B', ∀ b' ∈ B', Even (b + b')) → False := by
    intro B' hB'B hB' hpar
    refine setS_no_sumset B' hB' ?_
    rintro _ ⟨b, hb, b', hb', rfl⟩
    rcases hsub ⟨b, hB'B hb, b', hB'B hb', rfl⟩ with h | h
    · exact absurd (hpar b hb b' hb') (Nat.not_even_iff_odd.mpr h)
    · exact h.1
  rw [hsplit, Set.infinite_union] at hB
  rcases hB with h | h
  · exact key _ (fun b hb => hb.1) h fun b hb b' hb' => hb.2.add hb'.2
  · exact key _ (fun b hb => hb.1) h fun b hb b' hb' => hb.2.add_odd hb'.2

/-! ## Counting -/

/-- Indicator of the odd numbers. -/
def indO (k : ℕ) : ℕ := if Odd k then 1 else 0

/-- Indicator of the even numbers. -/
def indE (k : ℕ) : ℕ := if Even k then 1 else 0

open Classical in
/-- Indicator of the even elements of `S`. -/
noncomputable def indES (k : ℕ) : ℕ := if k ∈ setS ∧ Even k then 1 else 0

lemma sum_indO (L : ℕ) : ∑ k ∈ range (2 * L), indO k = L := by
  induction L with
  | zero => simp
  | succ L ih =>
    rw [show 2 * (L + 1) = 2 * L + 1 + 1 by ring, sum_range_succ, sum_range_succ, ih]
    have h1 : ¬ Odd (2 * L) := by rw [Nat.not_odd_iff_even]; exact even_two_mul L
    have h2 : Odd (2 * L + 1) := odd_two_mul_add_one L
    simp [indO, h1, h2]

lemma sum_indE_Ico (a L : ℕ) (ha : Even a) : ∑ k ∈ Ico a (a + 2 * L), indE k = L := by
  induction L with
  | zero => simp
  | succ L ih =>
    rw [show a + 2 * (L + 1) = a + 2 * L + 1 + 1 by ring, sum_Ico_succ_top (by omega),
      sum_Ico_succ_top (by omega), ih]
    have h1 : Even (a + 2 * L) := ha.add (even_two_mul L)
    have h2 : ¬ Even (a + 2 * L + 1) := by
      rw [Nat.not_even_iff_odd]; exact h1.add_one
    simp [indE, h1, h2]

/-- The right end `e(n) = 2·4^n - 2n` of the `n`-th block, so that `N_n = e(n) - 1`. -/
def blockEnd (n : ℕ) : ℕ := 2 * 4 ^ n - 2 * n

lemma blockEnd_mono {m n : ℕ} (h : m ≤ n) : blockEnd m ≤ blockEnd n := by
  refine monotone_nat_of_le_succ (fun k => ?_) h
  have := two_mul_add_one_le_four_pow k
  have : 4 ^ (k + 1) = 4 * 4 ^ k := by rw [pow_succ]; ring
  unfold blockEnd
  omega

/-- The number `E(n)` of even elements of `S` below `e(n)` satisfies
`6 E(n) + 3 n (n + 1) + 4 = 4^(n+1)`, i.e. `E(n) = ∑_{m=1}^{n} (4^m/2 - m)`. -/
lemma sum_indES (n : ℕ) : 6 * ∑ k ∈ range (blockEnd n), indES k + 3 * n * (n + 1) + 4 =
    4 ^ (n + 1) := by
  induction n with
  | zero =>
    have : ∑ k ∈ range (blockEnd 0), indES k = 0 := by
      refine Finset.sum_eq_zero fun k hk => ?_
      simp only [blockEnd, pow_zero, mul_one, mul_zero, Nat.sub_zero, mem_range] at hk
      have : k ∉ setS := fun h => by have := four_le_of_mem_setS h; omega
      simp [indES, this]
    rw [this]; norm_num
  | succ n ih =>
    have h4 := two_mul_add_one_le_four_pow n
    have h4' := two_mul_add_one_le_four_pow (n + 1)
    have hp : 4 ^ (n + 1) = 4 * 4 ^ n := by rw [pow_succ]; ring
    have he : blockEnd n ≤ 4 ^ (n + 1) := by unfold blockEnd; omega
    have he' : 4 ^ (n + 1) ≤ blockEnd (n + 1) := by unfold blockEnd; omega
    rw [← sum_range_add_sum_Ico _ (he.trans he'), ← sum_Ico_consecutive _ he he']
    -- the gap `[e(n), 4^(n+1))` contains no element of `S`
    have hgap : ∑ k ∈ Ico (blockEnd n) (4 ^ (n + 1)), indES k = 0 := by
      refine Finset.sum_eq_zero fun k hk => ?_
      rw [mem_Ico] at hk
      have hk' : k ∉ setS := by
        rw [mem_setS_iff_of_lt_pow hk.2]
        rintro ⟨m, -, hmn, hm1, hm2⟩
        have hmono : blockEnd m ≤ blockEnd n := blockEnd_mono hmn
        have hbm : blockEnd m = 2 * 4 ^ m - 2 * m := rfl
        omega
      simp [indES, hk']
    -- the block `[4^(n+1), e(n+1))` consists of elements of `S`
    have hblock : ∑ k ∈ Ico (4 ^ (n + 1)) (blockEnd (n + 1)), indES k = 2 * 4 ^ n - (n + 1) := by
      have hE : ∑ k ∈ Ico (4 ^ (n + 1)) (blockEnd (n + 1)), indES k =
          ∑ k ∈ Ico (4 ^ (n + 1)) (4 ^ (n + 1) + 2 * (2 * 4 ^ n - (n + 1))), indE k := by
        have : blockEnd (n + 1) = 4 ^ (n + 1) + 2 * (2 * 4 ^ n - (n + 1)) := by
          unfold blockEnd; omega
        rw [this]
        refine Finset.sum_congr rfl fun k hk => ?_
        rw [mem_Ico] at hk
        have hkS : k ∈ setS := ⟨n + 1, by omega, hk.1, by unfold blockEnd at this; omega⟩
        simp [indES, indE, hkS]
      rw [hE, sum_indE_Ico _ _ (by rw [hp]; exact ⟨2 * 4 ^ n, by ring⟩)]
    rw [hgap, hblock]
    have : n + 1 ≤ 2 * 4 ^ n := by omega
    zify [this] at ih ⊢
    linear_combination ih

open Classical in
/-- `|A ∩ [N]|` as a sum of indicators over `{0, …, N}`. -/
lemma ncard_eq_sum (N : ℕ) :
    (setA ∩ Set.Icc 1 N).ncard = ∑ k ∈ range (N + 1), (indO k + indES k) := by
  have hset : setA ∩ Set.Icc 1 N = ↑((range (N + 1)).filter (· ∈ setA)) := by
    ext k
    simp only [Set.mem_inter_iff, Set.mem_Icc, coe_filter, mem_range, Set.mem_ofPred_eq]
    constructor
    · rintro ⟨hk, -, hkN⟩
      exact ⟨by omega, hk⟩
    · rintro ⟨hkN, hk⟩
      refine ⟨hk, ?_, by omega⟩
      rcases hk with h | h
      · obtain ⟨r, rfl⟩ := h; omega
      · have := four_le_of_mem_setS h.1; omega
  rw [hset, Set.ncard_coe_finset, card_filter]
  refine Finset.sum_congr rfl fun k _ => ?_
  rcases Nat.even_or_odd k with h | h
  · have h' : ¬ Odd k := Nat.not_odd_iff_even.mpr h
    by_cases hS : k ∈ setS
    · have : k ∈ setA := Or.inr ⟨hS, h⟩
      simp [indO, indES, h, h', hS, this]
    · have : k ∉ setA := by
        rintro (h1 | h1)
        · exact h' h1
        · exact hS h1.1
      simp [indO, indES, h', hS, this]
  · have h' : ¬ Even k := Nat.not_even_iff_odd.mpr h
    have : k ∈ setA := Or.inl h
    simp [indO, indES, h, h', this]

/-- Paper, proof of Theorem \ref{IA:thm:u32a}\ref{IA:it:u32a-io} (counting): for
`N_n = 2·4^n - 2n - 1` we have `|A ∩ [N_n]| - (3/4) N_n = 4^n/6 - n^2/2 + 1/12`. -/
theorem count_exact (n : ℕ) :
    ((setA ∩ Set.Icc 1 (2 * 4 ^ n - 2 * n - 1)).ncard : ℝ) -
      3 / 4 * ((2 * 4 ^ n - 2 * n - 1 : ℕ) : ℝ) = 4 ^ n / 6 - n ^ 2 / 2 + 1 / 12 := by
  have h4 := two_mul_add_one_le_four_pow n
  have hp : 4 ^ (n + 1) = 4 * 4 ^ n := by rw [pow_succ]; ring
  have hN : 2 * 4 ^ n - 2 * n - 1 + 1 = blockEnd n := by unfold blockEnd; omega
  rw [ncard_eq_sum, hN, sum_add_distrib]
  have hO : ∑ k ∈ range (blockEnd n), indO k = 4 ^ n - n := by
    rw [show blockEnd n = 2 * (4 ^ n - n) by unfold blockEnd; omega, sum_indO]
  have hE := sum_indES n
  rw [hO]
  set E := ∑ k ∈ range (blockEnd n), indES k
  rw [hp] at hE
  have hE' : (6 : ℝ) * E + 3 * n * (n + 1) + 4 = 4 * 4 ^ n := by exact_mod_cast hE
  have hn1 : n ≤ 4 ^ n := by omega
  have hn2 : 2 * n + 1 ≤ 2 * 4 ^ n := by omega
  have hc : ((2 * 4 ^ n - 2 * n - 1 : ℕ) : ℝ) = 2 * 4 ^ n - 2 * n - 1 := by
    rw [Nat.cast_sub (by omega), Nat.cast_sub (by omega)]
    push_cast; ring
  rw [hc]
  push_cast [Nat.cast_sub hn1]
  linear_combination hE' / 6

/-- Paper, proof of Theorem \ref{IA:thm:u32a}\ref{IA:it:u32a-io} (excess): for every real `C`,
`|A ∩ [N]| > 3N/4 + C log N` for infinitely many `N`. -/
theorem count_infinitely_often (C : ℝ) :
    {N : ℕ | 3 / 4 * (N : ℝ) + C * Real.log N < (setA ∩ Set.Icc 1 N).ncard}.Infinite := by
  set g : ℕ → ℝ := fun n => 1 / 6 - ((n : ℝ) ^ 2 / 4 ^ n) / 2 - 3 * |C| * ((n : ℝ) ^ 1 / 4 ^ n)
    - 3 * |C| * ((n : ℝ) ^ 0 / 4 ^ n)
  have hg : Tendsto g atTop (𝓝 (1 / 6 - 0 / 2 - 3 * |C| * 0 - 3 * |C| * 0)) := by
    have h := fun k => tendsto_pow_const_div_const_pow_of_one_lt k (r := 4) (by norm_num)
    exact ((tendsto_const_nhds.sub ((h 2).div_const 2)).sub
      ((h 1).const_mul _)).sub ((h 0).const_mul _)
  have hev : ∀ᶠ n in atTop, 0 < g n := hg.eventually_const_lt (by norm_num)
  obtain ⟨n₀, hn₀⟩ := eventually_atTop.mp hev
  rw [← Nat.frequently_atTop_iff_infinite, frequently_atTop]
  intro a
  set n := max n₀ (a + 1)
  have hgn := hn₀ n (le_max_left _ _)
  have h4 := two_mul_add_one_le_four_pow n
  refine ⟨2 * 4 ^ n - 2 * n - 1, by omega, ?_⟩
  show _ < _
  have hex := count_exact n
  set N := 2 * 4 ^ n - 2 * n - 1
  have hN1 : 1 ≤ N := by omega
  have hNle : N ≤ 4 ^ (n + 1) := by rw [pow_succ]; omega
  -- `log N ≤ 3 (n + 1)`
  have hlog : Real.log N ≤ 3 * (n + 1) := by
    have h1 : Real.log N ≤ Real.log ((4 : ℝ) ^ (n + 1)) :=
      Real.log_le_log (by exact_mod_cast hN1) (by exact_mod_cast hNle)
    rw [Real.log_pow] at h1
    have h2 : Real.log 4 ≤ 3 := by linarith [Real.log_le_sub_one_of_pos (by norm_num : (0:ℝ) < 4)]
    push_cast at h1
    nlinarith
  have hlog0 : 0 ≤ Real.log N := Real.log_nonneg (by exact_mod_cast hN1)
  have hClog : C * Real.log N ≤ |C| * (3 * (n + 1)) :=
    (mul_le_mul_of_nonneg_right (le_abs_self C) hlog0).trans
      (mul_le_mul_of_nonneg_left hlog (abs_nonneg C))
  -- `4^n g(n) > 0` is the required inequality
  have hpos : (0 : ℝ) < 4 ^ n := by positivity
  have hmain : 3 * |C| * (n + 1) < 4 ^ n / 6 - n ^ 2 / 2 := by
    have : 0 < 4 ^ n * g n := mul_pos hpos hgn
    simp only [g, pow_one, pow_zero] at this
    field_simp at this
    nlinarith [this]
  nlinarith [hex, hClog, hmain]

/-! ## Part (a) -/

/-- Paper, Theorem \ref{IA:thm:u32a}\ref{IA:it:u32a-io}: there is a set `A ⊆ ℕ` such that for
every `C > 0` we have `|A ∩ [N]| > (3/4) N + C log N` for infinitely many `N`, and such that
`B + B ⊄ A` for every infinite `B ⊆ ℕ`. -/
theorem thm_u32a_a : ∃ A : Set ℕ, 0 ∉ A ∧
    (∀ C : ℝ, 0 < C →
      {N : ℕ | 3 / 4 * (N : ℝ) + C * Real.log N < (A ∩ Set.Icc 1 N).ncard}.Infinite) ∧
    ∀ B : Set ℕ, B.Infinite → ¬ sumset B B ⊆ A := by
  refine ⟨setA, ?_, fun C _ => count_infinitely_often C, setA_no_sumset⟩
  rintro (h | h)
  · exact Nat.not_odd_zero h
  · have := four_le_of_mem_setS h.1; omega

/-! ## Part (b) -/

/-! ## The function `ρ` and twisted sums -/

/-- `ρ(x) = 𝟙_{[0,1/2)}({x}) - 1/2`. -/
noncomputable def rho (x : ℝ) : ℝ := if Int.fract x < 1 / 2 then 1 / 2 else -1 / 2

lemma rho_eq_floor (x : ℝ) : rho x = if Even ⌊2 * x⌋ then 1 / 2 else -1 / 2 := by
  have h1 : ⌊2 * x⌋ = 2 * ⌊x⌋ + ⌊2 * Int.fract x⌋ := by
    conv_lhs => rw [← Int.floor_add_fract x]
    rw [mul_add, show (2 : ℝ) * ⌊x⌋ = ((2 * ⌊x⌋ : ℤ) : ℝ) by push_cast; ring,
      Int.floor_intCast_add]
  have hf0 := Int.fract_nonneg x
  have hf1 := Int.fract_lt_one x
  unfold rho
  by_cases h : Int.fract x < 1 / 2
  · have : ⌊2 * Int.fract x⌋ = 0 := by
      rw [Int.floor_eq_iff]; constructor <;> push_cast <;> linarith
    rw [if_pos h, if_pos]
    rw [h1, this, add_zero]; exact even_two_mul _
  · have : ⌊2 * Int.fract x⌋ = 1 := by
      replace h := not_lt.mp h
      rw [Int.floor_eq_iff]; constructor <;> push_cast <;> linarith
    rw [if_neg h, if_neg]
    rw [h1, this, Int.not_even_iff_odd]; exact odd_two_mul_add_one _

lemma rho_add_half (x : ℝ) : rho (x + 1 / 2) = - rho x := by
  rw [rho_eq_floor, rho_eq_floor, show 2 * (x + 1 / 2) = 2 * x + 1 by ring, Int.floor_add_one]
  by_cases h : Even ⌊2 * x⌋
  · have : ¬ Even (⌊2 * x⌋ + 1) := by rw [Int.not_even_iff_odd]; exact h.add_one
    rw [if_pos h, if_neg this]; norm_num
  · have : Even (⌊2 * x⌋ + 1) := (Int.not_even_iff_odd.mp h).add_one
    rw [if_neg h, if_pos this]; norm_num

lemma rho_add_int (x : ℝ) (m : ℤ) : rho (x + m) = rho x := by
  unfold rho; rw [Int.fract_add_intCast]

lemma abs_rho_le (x : ℝ) : |rho x| ≤ 1 / 2 := by
  unfold rho; split_ifs <;> norm_num [abs_of_pos]

lemma rho_mem (x : ℝ) : rho x = 1 / 2 ∨ rho x = -1 / 2 := by
  unfold rho; split_ifs <;> simp

/-- If `x ≤ y` then `|ρ(x) - ρ(y)| ≤ ⌊2y⌋ - ⌊2x⌋`. -/
lemma abs_rho_sub_le {x y : ℝ} (hxy : x ≤ y) :
    |rho x - rho y| ≤ ((⌊2 * y⌋ - ⌊2 * x⌋ : ℤ) : ℝ) := by
  have hmono : ⌊2 * x⌋ ≤ ⌊2 * y⌋ := Int.floor_le_floor (by linarith)
  rcases eq_or_lt_of_le hmono with h | h
  · rw [rho_eq_floor, rho_eq_floor, h]; simp
  · have h1 : (1 : ℝ) ≤ ((⌊2 * y⌋ - ⌊2 * x⌋ : ℤ) : ℝ) := by
      have : 1 ≤ ⌊2 * y⌋ - ⌊2 * x⌋ := by omega
      exact_mod_cast this
    have := abs_sub (rho x) (rho y)
    have := abs_rho_le x
    have := abs_rho_le y
    linarith

/-- `ε(n) = (-1)^{⌊log₂ n⌋}`. -/
noncomputable def eps (n : ℕ) : ℝ := (-1) ^ Nat.log 2 n

/-- `r_θ(n) = ρ(nθ - 1/6)`. -/
noncomputable def rr (θ : ℝ) (n : ℕ) : ℝ := rho (n * θ - 1 / 6)

/-- The twisted sum `∑_{1 ≤ n < M} ε(n) f(n)`. -/
noncomputable def Sf (f : ℕ → ℝ) (M : ℕ) : ℝ := ∑ n ∈ Ico 1 M, eps n * f n

/-- `S_{α,β}(M) = ∑_{1 ≤ n < M} ε(n) ρ(nα - β)`. -/
noncomputable def Sab (α β : ℝ) (M : ℕ) : ℝ := Sf (fun n => rho (n * α - β)) M

lemma eps_of_mem {n j : ℕ} (h1 : 2 ^ j ≤ n) (h2 : n < 2 ^ (j + 1)) : eps n = (-1) ^ j := by
  unfold eps; rw [Nat.log_eq_of_pow_le_of_lt_pow h1 h2]

lemma Sf_dyadic (f : ℕ → ℝ) {j M : ℕ} (h1 : 2 ^ j ≤ M) (h2 : M ≤ 2 ^ (j + 1)) :
    Sf f M = Sf f (2 ^ j) + (-1) ^ j * ∑ n ∈ Ico (2 ^ j) M, f n := by
  unfold Sf
  rw [← sum_Ico_consecutive _ (Nat.one_le_two_pow) h1, mul_sum]
  congr 1
  refine sum_congr rfl fun n hn => ?_
  rw [mem_Ico] at hn
  rw [eps_of_mem hn.1 (by omega)]

lemma abs_sum_le_half (f : ℕ → ℝ) (hf : ∀ n, |f n| ≤ 1 / 2) (u v : ℕ) :
    |∑ n ∈ Ico u v, f n| ≤ (v - u : ℕ) / 2 := by
  refine (abs_sum_le_sum_abs _ _).trans ?_
  refine (sum_le_sum fun n _ => hf n).trans ?_
  rw [sum_const, Nat.card_Ico, nsmul_eq_mul]
  ring_nf; rfl

/-- Block lemma: if every interval sum of `f` is bounded by `B`, then
`|S(M) - S(2^j)| ≤ (k - j) B` for `2^j ≤ M ≤ 2^k`. -/
lemma Sf_sub_le (f : ℕ → ℝ) {B : ℝ} (hB : ∀ u v, |∑ n ∈ Ico u v, f n| ≤ B) {j k M : ℕ}
    (hjk : j ≤ k) (h1 : 2 ^ j ≤ M) (h2 : M ≤ 2 ^ k) :
    |Sf f M - Sf f (2 ^ j)| ≤ (k - j : ℕ) * B := by
  have hB0 : 0 ≤ B := by simpa using hB 0 0
  induction k, hjk using Nat.le_induction generalizing M with
  | base => have : M = 2 ^ j := le_antisymm h2 h1
            subst this; simp
  | succ k hjk ih =>
    rcases le_or_gt M (2 ^ k) with h | h
    · refine (ih h1 h).trans ?_
      gcongr; omega
    · rw [Sf_dyadic f h.le h2]
      have h3 : |(-1 : ℝ) ^ k * ∑ n ∈ Ico (2 ^ k) M, f n| ≤ B := by
        rw [abs_mul, abs_pow, abs_neg, abs_one, one_pow, one_mul]; exact hB _ _
      have hk' := ih (M := 2 ^ k) (Nat.pow_le_pow_right (by norm_num) hjk) le_rfl
      calc |Sf f (2 ^ k) + (-1) ^ k * ∑ n ∈ Ico (2 ^ k) M, f n - Sf f (2 ^ j)|
          ≤ |Sf f (2 ^ k) - Sf f (2 ^ j)| + |(-1 : ℝ) ^ k * ∑ n ∈ Ico (2 ^ k) M, f n| := by
            rw [show Sf f (2 ^ k) + (-1) ^ k * ∑ n ∈ Ico (2 ^ k) M, f n - Sf f (2 ^ j) =
              (Sf f (2 ^ k) - Sf f (2 ^ j)) + (-1) ^ k * ∑ n ∈ Ico (2 ^ k) M, f n by ring]
            exact abs_add_le _ _
        _ ≤ (k - j : ℕ) * B + B := add_le_add hk' h3
        _ = (k + 1 - j : ℕ) * B := by
            rw [show k + 1 - j = (k - j) + 1 by omega]; push_cast; ring

/-- Growth lemma: from a linear dyadic growth `S(2^j) = S(2^{j₁}) + (j - j₁) G` with gain
`G ≥ c log 2` and a large enough starting value, `S(M) ≥ c log M` for all `M ≥ 2^{j₁}`. -/
lemma Sf_growth (f : ℕ → ℝ) {B G c : ℝ} (hB : ∀ u v, |∑ n ∈ Ico u v, f n| ≤ B) (j₁ : ℕ)
    (hdy : ∀ j, j₁ ≤ j → Sf f (2 ^ j) = Sf f (2 ^ j₁) + (j - j₁ : ℕ) * G)
    (hc : 0 ≤ c) (hG : c * Real.log 2 ≤ G)
    (hS : c * (j₁ + 1) * Real.log 2 + B ≤ Sf f (2 ^ j₁)) :
    ∀ M : ℕ, 2 ^ j₁ ≤ M → c * Real.log M ≤ Sf f M := by
  intro M hM
  have hM0 : M ≠ 0 := by have := Nat.one_le_two_pow (n := j₁); omega
  set j := Nat.log 2 M
  have hj1 : 2 ^ j ≤ M := Nat.pow_log_le_self 2 hM0
  have hj2 : M < 2 ^ (j + 1) := Nat.lt_pow_succ_log_self (by norm_num) M
  have hjj : j₁ ≤ j := by
    by_contra h
    have : 2 ^ (j + 1) ≤ 2 ^ j₁ := Nat.pow_le_pow_right (by norm_num) (by omega)
    omega
  have hblock := Sf_sub_le f hB (Nat.le_succ j) hj1 hj2.le
  rw [show j + 1 - j = 1 by omega] at hblock
  have h1 : Sf f (2 ^ j) - B ≤ Sf f M := by
    have := neg_abs_le (Sf f M - Sf f (2 ^ j)); push_cast at hblock; linarith
  have h2 := hdy j hjj
  have hlog : Real.log M ≤ (j + 1) * Real.log 2 := by
    have : Real.log M ≤ Real.log ((2 : ℝ) ^ (j + 1)) :=
      Real.log_le_log (by positivity) (by exact_mod_cast hj2.le)
    rw [Real.log_pow] at this; push_cast at this; linarith
  have hjj' : ((j - j₁ : ℕ) : ℝ) = j - j₁ := by push_cast [hjj]; ring
  rw [hjj'] at h2
  have hl2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have : c * ((j : ℝ) - j₁) * Real.log 2 ≤ ((j : ℝ) - j₁) * G := by
    have : (0 : ℝ) ≤ (j : ℝ) - j₁ := by
      have : (j₁ : ℝ) ≤ j := by exact_mod_cast hjj
      linarith
    nlinarith
  nlinarith [mul_le_mul_of_nonneg_left hlog hc]


/-! ## Periodicity -/

lemma sum_Ico_anti (f : ℕ → ℝ) (H : ℕ) (hf : ∀ n, f (n + H) = - f n) (u : ℕ) :
    ∑ n ∈ Ico u (u + 2 * H), f n = 0 := by
  rw [← sum_Ico_consecutive _ (Nat.le_add_right u H) (by omega : u + H ≤ u + 2 * H),
    show u + 2 * H = u + H + H by ring, ← sum_Ico_add' f u (u + H) H]
  simp only [hf, sum_neg_distrib, add_neg_cancel]

lemma sum_Ico_period_mul (f : ℕ → ℝ) (P : ℕ) (h0 : ∀ u, ∑ n ∈ Ico u (u + P), f n = 0)
    (u k : ℕ) : ∑ n ∈ Ico u (u + P * k), f n = 0 := by
  induction k with
  | zero => simp
  | succ k ih =>
    rw [← sum_Ico_consecutive _ (Nat.le_add_right u (P * k)) (by nlinarith : u + P * k ≤ u + P * (k + 1)),
      ih, zero_add, show u + P * (k + 1) = u + P * k + P by ring, h0]

lemma sum_Ico_reduce (f : ℕ → ℝ) (P : ℕ) (h0 : ∀ u, ∑ n ∈ Ico u (u + P), f n = 0)
    {u v : ℕ} (huv : u ≤ v) :
    ∑ n ∈ Ico u v, f n = ∑ n ∈ Ico (u + P * ((v - u) / P)) v, f n := by
  have h1 : u + P * ((v - u) / P) ≤ v := by
    have := Nat.mul_div_le (v - u) P; omega
  rw [← sum_Ico_consecutive _ (Nat.le_add_right u _) h1, sum_Ico_period_mul f P h0, zero_add]

/-- If `f` has zero sums over all periods of length `P > 0` and interval sums of length `< P`
satisfy `|∑| ≤ len β + γ`, then all interval sums are bounded by `P β + γ`. -/
lemma interval_bound_of_period (f : ℕ → ℝ) (P : ℕ) (hP : 0 < P)
    (h0 : ∀ u, ∑ n ∈ Ico u (u + P), f n = 0) {β γ : ℝ} (hβ : 0 ≤ β)
    (hloc : ∀ u len, len < P → |∑ n ∈ Ico u (u + len), f n| ≤ len * β + γ) :
    ∀ u v, |∑ n ∈ Ico u v, f n| ≤ P * β + γ := by
  intro u v
  have hγ : 0 ≤ γ := by simpa using hloc u 0 hP
  rcases le_or_gt u v with huv | huv
  · rw [sum_Ico_reduce f P h0 huv]
    set u' := u + P * ((v - u) / P)
    have h1 : u' ≤ v := by
      have := Nat.mul_div_le (v - u) P; omega
    have h2 : v - u' < P := by
      have := Nat.div_add_mod (v - u) P
      have := Nat.mod_lt (v - u) hP
      omega
    have := hloc u' (v - u') h2
    rw [show u' + (v - u') = v by omega] at this
    refine this.trans ?_
    have : ((v - u' : ℕ) : ℝ) ≤ P := by exact_mod_cast h2.le
    nlinarith
  · rw [Ico_eq_empty (by omega), sum_empty, abs_zero]
    positivity

/-! ## The rationals `a / (3 · 2^p)` -/

/-- `θ = a / q` with `q = 3 · 2^p`. -/
noncomputable def thq (p a : ℕ) : ℝ := a / (3 * 2 ^ p)

/-- `Δ(θ) = ∑_{2^p ≤ n < 2^{p+1}} r_θ(n)`. -/
noncomputable def Delta (p a : ℕ) : ℝ := ∑ n ∈ Ico (2 ^ p) (2 ^ (p + 1)), rr (thq p a) n

/-- `G(θ) = (-1)^p Δ(θ)`. -/
noncomputable def Gain (p a : ℕ) : ℝ := (-1) ^ p * Delta p a

/-- Antiperiodicity: `r_θ(n + q/2) = -r_θ(n)` for `θ = a/q`, `a` odd. -/
lemma rr_anti {p a : ℕ} (hp : 1 ≤ p) (ha : Odd a) (n : ℕ) :
    rr (thq p a) (n + 3 * 2 ^ (p - 1)) = - rr (thq p a) n := by
  obtain ⟨j, rfl⟩ := ha
  obtain ⟨p', rfl⟩ : ∃ p', p = p' + 1 := ⟨p - 1, by omega⟩
  unfold rr thq
  have : ((n + 3 * 2 ^ (p' + 1 - 1) : ℕ) : ℝ) * ((2 * j + 1 : ℕ) / (3 * 2 ^ (p' + 1))) - 1 / 6
      = (n * ((2 * j + 1 : ℕ) / (3 * 2 ^ (p' + 1))) - 1 / 6 + 1 / 2) + ((j : ℤ) : ℝ) := by
    simp only [Nat.add_sub_cancel]
    push_cast
    field_simp
    ring
  rw [this, rho_add_int, rho_add_half]

lemma sum_Ico_q {p a : ℕ} (hp : 1 ≤ p) (ha : Odd a) (u : ℕ) :
    ∑ n ∈ Ico u (u + 3 * 2 ^ p), rr (thq p a) n = 0 := by
  have : 3 * 2 ^ p = 2 * (3 * 2 ^ (p - 1)) := by
    obtain ⟨p', rfl⟩ : ∃ p', p = p' + 1 := ⟨p - 1, by omega⟩
    simp [pow_succ]; ring
  rw [this]
  exact sum_Ico_anti _ _ (rr_anti hp ha) u

/-- Paper, Lemma \ref{IA:lem:TD0}(i): every interval sum of `r_θ` is at most `q/2` in absolute
value. -/
lemma interval_bound_q {p a : ℕ} (hp : 1 ≤ p) (ha : Odd a) (u v : ℕ) :
    |∑ n ∈ Ico u v, rr (thq p a) n| ≤ (3 * 2 ^ p : ℕ) / 2 := by
  have h := interval_bound_of_period (rr (thq p a)) (3 * 2 ^ p) (by positivity)
    (sum_Ico_q hp ha) (β := 1 / 2) (γ := 0) (by norm_num) (fun u len _ => by
      have := abs_sum_le_half (rr (thq p a)) (fun n => abs_rho_le _) u (u + len)
      rw [show u + len - u = len by omega] at this
      linarith) u v
  linarith

lemma sum_Ico_q_mul {p a : ℕ} (hp : 1 ≤ p) (ha : Odd a) (u k : ℕ) :
    ∑ n ∈ Ico u (u + 3 * 2 ^ p * k), rr (thq p a) n = 0 :=
  sum_Ico_period_mul _ _ (sum_Ico_q hp ha) u k

lemma four_pow_mod (s : ℕ) : ∃ k, 4 ^ s = 3 * k + 1 := by
  refine ⟨4 ^ s / 3, ?_⟩
  have h1 : 4 ^ s % 3 = 1 := by rw [Nat.pow_mod]; norm_num
  have := Nat.div_add_mod (4 ^ s) 3
  omega

lemma Ico_pow_sum_eq {p a : ℕ} (hp : 1 ≤ p) (ha : Odd a) (s : ℕ) :
    ∑ n ∈ Ico (2 ^ (p + 2 * s)) (2 ^ (p + 2 * s + 1)), rr (thq p a) n = Delta p a ∧
    ∑ n ∈ Ico (2 ^ (p + 2 * s + 1)) (2 ^ (p + 2 * s + 2)), rr (thq p a) n = - Delta p a := by
  obtain ⟨k, hk⟩ := four_pow_mod s
  have e1 : 2 ^ (p + 2 * s) = 2 ^ p + 3 * 2 ^ p * k := by
    rw [pow_add, pow_mul, show (2 : ℕ) ^ 2 = 4 by norm_num, hk]; ring
  have e2 : 2 ^ (p + 2 * s + 1) = 2 ^ (p + 1) + 3 * 2 ^ p * (2 * k) := by
    rw [pow_succ, e1, pow_succ]; ring
  have e3 : 2 ^ (p + 2 * s + 2) = 2 ^ p + 3 * 2 ^ p * (4 * k + 1) := by
    rw [show p + 2 * s + 2 = p + 2 * (s + 1) by ring, pow_add, pow_mul,
      show (2 : ℕ) ^ 2 = 4 by norm_num, pow_succ, hk]; ring
  -- `D(N) = ∑_{n < N} r(n)` is `q`-periodic
  have hD : ∀ N k, ∑ n ∈ range (N + 3 * 2 ^ p * k), rr (thq p a) n =
      ∑ n ∈ range N, rr (thq p a) n := by
    intro N k
    rw [← sum_range_add_sum_Ico _ (Nat.le_add_right N _), sum_Ico_q_mul hp ha, add_zero]
  have hpp : 2 ^ p ≤ 2 ^ (p + 1) := Nat.pow_le_pow_right (by norm_num) (by omega)
  have hDelta : Delta p a = ∑ n ∈ range (2 ^ (p + 1)), rr (thq p a) n -
      ∑ n ∈ range (2 ^ p), rr (thq p a) n := by
    rw [Delta, ← sum_range_add_sum_Ico _ hpp]; ring
  have h12 : 2 ^ (p + 2 * s) ≤ 2 ^ (p + 2 * s + 1) := Nat.pow_le_pow_right (by norm_num) (by omega)
  have h23 : 2 ^ (p + 2 * s + 1) ≤ 2 ^ (p + 2 * s + 2) :=
    Nat.pow_le_pow_right (by norm_num) (by omega)
  constructor
  · rw [sum_Ico_eq_sub _ h12, e1, e2, hD, hD, hDelta]
  · rw [sum_Ico_eq_sub _ h23, e2, e3, hD, hD, hDelta]; ring

/-- Paper, Lemma \ref{IA:lem:TD0}(ii),(iii): for `j ≥ p`, `S_θ(2^{j+1}) = S_θ(2^j) + G(θ)`. -/
lemma S_pow_succ {p a : ℕ} (hp : 1 ≤ p) (ha : Odd a) {j : ℕ} (hj : p ≤ j) :
    Sf (rr (thq p a)) (2 ^ (j + 1)) = Sf (rr (thq p a)) (2 ^ j) + Gain p a := by
  rw [Sf_dyadic _ (Nat.pow_le_pow_right (by norm_num) (Nat.le_succ j)) le_rfl]
  congr 1
  obtain ⟨i, rfl⟩ : ∃ i, j = p + i := ⟨j - p, by omega⟩
  obtain ⟨s, rfl | rfl⟩ := Nat.even_or_odd' i
  · rw [(Ico_pow_sum_eq hp ha s).1, Gain, pow_add, pow_mul]; simp
  · rw [show p + (2 * s + 1) = p + 2 * s + 1 by ring, Nat.succ_eq_add_one,
      show p + 2 * s + 1 + 1 = p + 2 * s + 2 by ring,
      (Ico_pow_sum_eq hp ha s).2, Gain]
    have : ((-1 : ℝ)) ^ (p + 2 * s + 1) = - (-1) ^ p := by
      rw [pow_succ, pow_add, pow_mul]; simp
    rw [this]; ring

lemma S_pow {p a : ℕ} (hp : 1 ≤ p) (ha : Odd a) {j : ℕ} (hj : p ≤ j) :
    Sf (rr (thq p a)) (2 ^ j) = Sf (rr (thq p a)) (2 ^ p) + (j - p : ℕ) * Gain p a := by
  induction j, hj using Nat.le_induction with
  | base => simp
  | succ j hj ih =>
    rw [S_pow_succ hp ha hj, ih, show j + 1 - p = (j - p) + 1 by omega]; push_cast; ring

/-! ## Lemma \ref{IA:lem:TD2} -/

lemma floor_div_add_small (K : ℤ) {Q : ℕ} (hQ : 0 < Q) {δ : ℝ} (hδ0 : 0 ≤ δ)
    (hδ : δ < 1 / Q) : ⌊(K : ℝ) / Q + δ⌋ = ⌊(K : ℝ) / Q⌋ := by
  have hQ' : (0 : ℝ) < Q := by exact_mod_cast hQ
  set m := ⌊(K : ℝ) / Q⌋
  rw [Int.floor_eq_iff]
  refine ⟨by linarith [Int.floor_le ((K : ℝ) / Q)], ?_⟩
  have h1 : (K : ℝ) / Q < m + 1 := Int.lt_floor_add_one _
  have h2 : (K : ℝ) < (m + 1) * Q := by rwa [div_lt_iff₀ hQ'] at h1
  have h3 : K + 1 ≤ (m + 1) * (Q : ℤ) := by
    have : K < (m + 1) * (Q : ℤ) := by exact_mod_cast h2
    omega
  have h4 : (K : ℝ) + 1 ≤ (m + 1) * Q := by exact_mod_cast h3
  have h5 : (K : ℝ) / Q + 1 / Q ≤ m + 1 := by
    rw [← add_div, div_le_iff₀ hQ']; exact h4
  linarith

/-- Paper, Lemma \ref{IA:lem:TD2}: if `θ = a/q`, `θ' ≥ θ` and `n (θ' - θ) < 1/q`, then
`r_{θ'}(n) = r_θ(n)`. -/
lemma rr_eq_of_close {p a : ℕ} (hp : 1 ≤ p) {θ' : ℝ} (h0 : thq p a ≤ θ') (n : ℕ)
    (hn : n * (θ' - thq p a) < 1 / (3 * 2 ^ p : ℕ)) : rr θ' n = rr (thq p a) n := by
  obtain ⟨p', rfl⟩ : ∃ p', p = p' + 1 := ⟨p - 1, by omega⟩
  unfold rr
  rw [rho_eq_floor, rho_eq_floor]
  set K : ℤ := n * a - 2 ^ p'
  have hz : 2 * ((n : ℝ) * thq (p' + 1) a - 1 / 6) = (K : ℝ) / (3 * 2 ^ p' : ℕ) := by
    simp only [K, thq]; push_cast; field_simp; ring
  have hδ0 : 0 ≤ 2 * ((n : ℝ) * (θ' - thq (p' + 1) a)) := by
    have : (0 : ℝ) ≤ n := Nat.cast_nonneg n
    nlinarith
  have hδ : 2 * ((n : ℝ) * (θ' - thq (p' + 1) a)) < 1 / (3 * 2 ^ p' : ℕ) := by
    have e : ((3 * 2 ^ (p' + 1) : ℕ) : ℝ) = 2 * (3 * 2 ^ p' : ℕ) := by push_cast; ring
    rw [e] at hn
    have hpos : (0 : ℝ) < (3 * 2 ^ p' : ℕ) := by positivity
    rw [lt_div_iff₀ hpos]
    rw [lt_div_iff₀ (by positivity)] at hn
    linarith
  have : 2 * ((n : ℝ) * θ' - 1 / 6) =
      (K : ℝ) / (3 * 2 ^ p' : ℕ) + 2 * ((n : ℝ) * (θ' - thq (p' + 1) a)) := by
    rw [← hz]; ring
  rw [this, floor_div_add_small K (by positivity) hδ0 hδ, ← hz]


/-! ## Lemma \ref{IA:lem:TD1} -/

lemma sum_range_mul_split (f : ℕ → ℝ) (q K : ℕ) :
    ∑ i ∈ range (q * K), f i = ∑ k ∈ range K, ∑ i ∈ range q, f (q * k + i) := by
  induction K with
  | zero => simp
  | succ K ih => rw [show q * (K + 1) = q * K + q by ring, sum_range_add, ih, sum_range_succ]

lemma sum_rho_pair_le (y₀ c : ℝ) (hc : 0 ≤ c) (K : ℕ) :
    |∑ k ∈ range K, (rho (y₀ + 2 * c * k) - rho (y₀ + 2 * c * k + c))| ≤ 4 * c * K + 1 := by
  set F : ℕ → ℝ := fun k => ((⌊2 * (y₀ + 2 * c * k)⌋ : ℤ) : ℝ)
  have hstep : ∀ k : ℕ, |rho (y₀ + 2 * c * k) - rho (y₀ + 2 * c * k + c)| ≤ F (k + 1) - F k := by
    intro k
    refine (abs_rho_sub_le (by linarith)).trans ?_
    simp only [F]
    push_cast
    have : ⌊2 * (y₀ + 2 * c * k + c)⌋ ≤ ⌊2 * (y₀ + 2 * c * ((k + 1 : ℕ) : ℝ))⌋ :=
      Int.floor_le_floor (by push_cast; nlinarith)
    have : ((⌊2 * (y₀ + 2 * c * k + c)⌋ : ℤ) : ℝ) ≤ ⌊2 * (y₀ + 2 * c * ((k + 1 : ℕ) : ℝ))⌋ := by
      exact_mod_cast this
    push_cast at this
    linarith
  refine (abs_sum_le_sum_abs _ _).trans ((sum_le_sum fun k _ => hstep k).trans ?_)
  rw [sum_range_sub F K]
  simp only [F]
  have h1 := Int.floor_le (2 * (y₀ + 2 * c * (K : ℝ)))
  have h2 := Int.lt_floor_add_one (2 * (y₀ + 2 * c * ((0 : ℕ) : ℝ)))
  push_cast at h1 h2 ⊢
  linarith

/-- Paper, Lemma \ref{IA:lem:TD1} (first bound): for `θ = a/q`, `a` odd, `b ≥ 0`, `L > 0` and
`θ' = θ + b/(qL)`, every sum of `r_{θ'}` over `len` consecutive integers is at most
`len · b / L + q` in absolute value. -/
lemma TD1_bound {p a : ℕ} (hp : 1 ≤ p) (ha : Odd a) (b : ℕ) {L : ℝ} (hL : 0 < L) (n₀ len : ℕ) :
    |∑ n ∈ Ico n₀ (n₀ + len), rr (thq p a + b / (3 * 2 ^ p * L)) n| ≤
      len * b / L + (3 * 2 ^ p : ℕ) := by
  obtain ⟨p', rfl⟩ : ∃ p', p = p' + 1 := ⟨p - 1, by omega⟩
  obtain ⟨j, rfl⟩ := ha
  set q : ℕ := 3 * 2 ^ (p' + 1)
  set H : ℕ := 3 * 2 ^ p'
  have hqH : q = H + H := by simp only [q, H]; ring
  set θ' := thq (p' + 1) (2 * j + 1) + b / (3 * 2 ^ (p' + 1) * L)
  set c : ℝ := b / (2 * L)
  have hc : 0 ≤ c := by positivity
  set K := len / q
  have hq0 : 0 < q := by positivity
  have hlen : q * K ≤ len := Nat.mul_div_le len q
  have hrem : len - q * K < q := by
    have h1 := Nat.div_add_mod len q; have h2 := Nat.mod_lt len hq0
    rw [show q * K = q * (len / q) from rfl]; omega
  rw [← sum_Ico_consecutive _ (Nat.le_add_right n₀ (q * K)) (by omega : n₀ + q * K ≤ n₀ + len)]
  -- remainder
  have hR : |∑ n ∈ Ico (n₀ + q * K) (n₀ + len), rr θ' n| ≤ (q : ℝ) / 2 := by
    refine (abs_sum_le_half _ (fun n => abs_rho_le _) _ _).trans ?_
    have : ((n₀ + len - (n₀ + q * K) : ℕ) : ℝ) ≤ q := by
      exact_mod_cast (by omega : n₀ + len - (n₀ + q * K) ≤ q)
    linarith
  -- full blocks
  have hkey : ∀ k s : ℕ, rr θ' (n₀ + (q * k + s)) + rr θ' (n₀ + (q * k + (H + s))) =
      rho (((n₀ + s : ℕ) : ℝ) * θ' - 1 / 6 + 2 * c * k) -
        rho (((n₀ + s : ℕ) : ℝ) * θ' - 1 / 6 + 2 * c * k + c) := by
    intro k s
    have hθq : (q : ℝ) * θ' = (2 * j + 1 : ℕ) + 2 * c := by
      simp only [θ', c, q, thq]; push_cast; field_simp
    have hθH : (H : ℝ) * θ' = j + 1 / 2 + c := by
      simp only [θ', c, H, thq]; push_cast; field_simp; ring
    have e1 : ((n₀ + (q * k + s) : ℕ) : ℝ) * θ' - 1 / 6 =
        (((n₀ + s : ℕ) : ℝ) * θ' - 1 / 6 + 2 * c * k) + (((2 * j + 1) * k : ℕ) : ℤ) := by
      push_cast
      have : (q : ℝ) * k * θ' = ((2 * j + 1 : ℕ) + 2 * c) * k := by rw [← hθq]; ring
      push_cast at this
      linear_combination this
    have e2 : ((n₀ + (q * k + (H + s)) : ℕ) : ℝ) * θ' - 1 / 6 =
        ((((n₀ + s : ℕ) : ℝ) * θ' - 1 / 6 + 2 * c * k + c) + 1 / 2) +
          (((2 * j + 1) * k + j : ℕ) : ℤ) := by
      push_cast
      have : (q : ℝ) * k * θ' = ((2 * j + 1 : ℕ) + 2 * c) * k := by rw [← hθq]; ring
      push_cast at this
      linear_combination this + hθH
    unfold rr
    rw [e1, e2, rho_add_int, rho_add_int, rho_add_half]
    ring
  have hblocks : ∑ n ∈ Ico n₀ (n₀ + q * K), rr θ' n =
      ∑ s ∈ range H, ∑ k ∈ range K, (rho (((n₀ + s : ℕ) : ℝ) * θ' - 1 / 6 + 2 * c * k) -
        rho (((n₀ + s : ℕ) : ℝ) * θ' - 1 / 6 + 2 * c * k + c)) := by
    rw [sum_Ico_eq_sum_range, show n₀ + q * K - n₀ = q * K by omega, sum_range_mul_split]
    have : ∀ k ∈ range K, ∑ i ∈ range q, rr θ' (n₀ + (q * k + i)) =
        ∑ s ∈ range H, (rho (((n₀ + s : ℕ) : ℝ) * θ' - 1 / 6 + 2 * c * k) -
          rho (((n₀ + s : ℕ) : ℝ) * θ' - 1 / 6 + 2 * c * k + c)) := by
      intro k _
      have hsplit : ∀ g : ℕ → ℝ, ∑ i ∈ range q, g i = ∑ s ∈ range H, (g s + g (H + s)) := by
        intro g; rw [hqH, sum_range_add, ← sum_add_distrib]
      rw [hsplit]
      exact sum_congr rfl fun s _ => hkey k s
    rw [sum_congr rfl this, sum_comm]
  rw [hblocks]
  have hB : |∑ s ∈ range H, ∑ k ∈ range K, (rho (((n₀ + s : ℕ) : ℝ) * θ' - 1 / 6 + 2 * c * k) -
        rho (((n₀ + s : ℕ) : ℝ) * θ' - 1 / 6 + 2 * c * k + c))| ≤ H * (4 * c * K + 1) := by
    refine (abs_sum_le_sum_abs _ _).trans ?_
    refine (sum_le_sum fun s _ => sum_rho_pair_le _ c hc K).trans ?_
    rw [sum_const, card_range, nsmul_eq_mul]
  have hcK : (H : ℝ) * (4 * c * K + 1) ≤ len * b / L + q / 2 := by
    have e : (H : ℝ) * (4 * c * K) = (q * K : ℕ) * b / L := by
      simp only [c, hqH]; push_cast; field_simp; ring
    have hlen' : ((q * K : ℕ) : ℝ) ≤ len := by exact_mod_cast hlen
    have : ((q * K : ℕ) : ℝ) * b / L ≤ len * b / L := by
      gcongr
    have hH : (H : ℝ) = q / 2 := by rw [hqH]; push_cast; ring
    nlinarith
  have := abs_add_le (∑ s ∈ range H, ∑ k ∈ range K, (rho (((n₀ + s : ℕ) : ℝ) * θ' - 1 / 6 + 2 * c * k) -
        rho (((n₀ + s : ℕ) : ℝ) * θ' - 1 / 6 + 2 * c * k + c)))
      (∑ n ∈ Ico (n₀ + q * K) (n₀ + len), rr θ' n)
  linarith


/-- The rational `θ' = (aL + b)/(qL)` equals `θ + b/(qL)`. -/
lemma thq_shift (p a b d : ℕ) :
    thq (p + d) (a * 2 ^ d + b) = thq p a + b / (3 * 2 ^ p * (2 ^ d : ℝ)) := by
  unfold thq; push_cast; rw [pow_add]; field_simp

/-- Paper, Lemma \ref{IA:lem:TD1} (second bound): if moreover `θ' = (aL + b)/(qL)` has odd
numerator, then all interval sums of `r_{θ'}` are at most `q (b + 1)`. -/
lemma TD1_interval {p a : ℕ} (hp : 1 ≤ p) (ha : Odd a) (b d : ℕ) (hodd : Odd (a * 2 ^ d + b))
    (u v : ℕ) :
    |∑ n ∈ Ico u v, rr (thq (p + d) (a * 2 ^ d + b)) n| ≤ (3 * 2 ^ p : ℕ) * (b + 1) := by
  have hL : (0 : ℝ) < 2 ^ d := by positivity
  have h := interval_bound_of_period (rr (thq (p + d) (a * 2 ^ d + b))) (3 * 2 ^ (p + d))
    (by positivity) (sum_Ico_q (by omega) hodd) (β := b / 2 ^ d) (γ := (3 * 2 ^ p : ℕ))
    (by positivity) (fun u len _ => by
      have := TD1_bound hp ha b hL u len
      rw [thq_shift]
      calc _ ≤ _ := this
        _ = _ := by ring) u v
  refine h.trans (le_of_eq ?_)
  push_cast; rw [pow_add]; field_simp

/-! ## Lemma \ref{IA:lem:TD3} -/

lemma rho_window {w : ℝ} (h1 : -1 / 2 ≤ w) (h2 : w < 1) :
    rho w = if 0 ≤ w ∧ w < 1 / 2 then 1 / 2 else -1 / 2 := by
  unfold rho
  rcases le_or_gt 0 w with h0 | h0
  · rw [Int.fract_eq_self.mpr ⟨h0, h2⟩]
    simp only [h0, true_and]
  · have : Int.fract w = w + 1 := by
      rw [Int.fract_eq_iff]
      exact ⟨by linarith, by linarith, -1, by push_cast; ring⟩
    rw [this, if_neg (by linarith), if_neg (by intro h; linarith [h.1])]

/-- The block pattern: `+1/2` on `[v, 4v]`, `-1/2` elsewhere. -/
noncomputable def gfun (v x : ℕ) : ℝ := if v ≤ x ∧ x ≤ 4 * v then 1 / 2 else -1 / 2

lemma sum_gfun (v : ℕ) : ∑ x ∈ range (6 * v + 1), gfun v x = 1 / 2 := by
  rw [← sum_range_add_sum_Ico _ (by omega : v ≤ 6 * v + 1),
    ← sum_Ico_consecutive _ (by omega : v ≤ 4 * v + 1) (by omega : 4 * v + 1 ≤ 6 * v + 1)]
  have h1 : ∑ x ∈ range v, gfun v x = ∑ x ∈ range v, (-1 / 2 : ℝ) :=
    sum_congr rfl fun x hx => by rw [mem_range] at hx; simp [gfun]; omega
  have h2 : ∑ x ∈ Ico v (4 * v + 1), gfun v x = ∑ x ∈ Ico v (4 * v + 1), (1 / 2 : ℝ) :=
    sum_congr rfl fun x hx => by
      rw [mem_Ico] at hx; rw [gfun, if_pos ⟨hx.1, by omega⟩]
  have h3 : ∑ x ∈ Ico (4 * v + 1) (6 * v + 1), gfun v x =
      ∑ x ∈ Ico (4 * v + 1) (6 * v + 1), (-1 / 2 : ℝ) :=
    sum_congr rfl fun x hx => by
      rw [mem_Ico] at hx; rw [gfun, if_neg (by omega)]
  rw [h1, h2, h3]
  simp only [sum_const, card_range, Nat.card_Ico, nsmul_eq_mul]
  rw [show 4 * v + 1 - v = 3 * v + 1 by omega, show 6 * v + 1 - (4 * v + 1) = 2 * v by omega]
  push_cast; ring

lemma sum_mod_perm {U τ : ℕ} (hU : 0 < U) (hcop : Nat.Coprime τ U) (g : ℕ → ℝ) (n₁ : ℕ) :
    ∑ n ∈ Ico n₁ (n₁ + U), g (n * τ % U) = ∑ x ∈ range U, g x := by
  have hinj : Set.InjOn (fun n => n * τ % U) (Ico n₁ (n₁ + U) : Set ℕ) := by
    intro n hn n' hn' hnn
    simp only [coe_Ico, Set.mem_Ico] at hn hn'
    have hmod : n * τ ≡ n' * τ [MOD U] := hnn
    have hmod' : n ≡ n' [MOD U] :=
      Nat.ModEq.cancel_right_of_coprime (by rw [Nat.gcd_comm]; exact hcop) hmod
    rcases le_total n n' with h | h
    · have := (Nat.modEq_iff_dvd' h).mp hmod'
      have := Nat.eq_zero_of_dvd_of_lt this (by omega)
      omega
    · have := (Nat.modEq_iff_dvd' h).mp hmod'.symm
      have := Nat.eq_zero_of_dvd_of_lt this (by omega)
      omega
  have himg : (Ico n₁ (n₁ + U)).image (fun n => n * τ % U) = range U := by
    refine eq_of_subset_of_card_le ?_ ?_
    · intro x hx
      obtain ⟨n, -, rfl⟩ := mem_image.mp hx
      exact mem_range.mpr (Nat.mod_lt _ hU)
    · rw [card_image_of_injOn hinj, card_range, Nat.card_Ico]; omega
  rw [← himg, sum_image hinj]

/-- Core of Lemma \ref{IA:lem:TD3}, step (4): if `θ' = a'/(3N)` with `a' U = τ (3N) + 1` and
`U = 6v + 1`, then for `N ≤ n < 2N`, `r_{θ'}(n)` is `+1/2` exactly when `v ≤ nτ mod U ≤ 4v`. -/
lemma TD3_key {a' N U τ v : ℕ} {θ' : ℝ} (hθ' : θ' = (a' : ℝ) / (3 * N))
    (e1 : (a' : ℝ) * U = τ * (3 * N) + 1) (hU6 : U = 6 * v + 1) {n : ℕ} (hn1 : N ≤ n)
    (hn2 : n < 2 * N) : rr θ' n = gfun v (n * τ % U) := by
  have hU0 : 0 < U := by omega
  have hN0 : 0 < N := by omega
  set X := n * τ / U
  set Y := n * τ % U
  have hXY : U * X + Y = n * τ := Nat.div_add_mod _ _
  have hYU : Y < U := Nat.mod_lt _ hU0
  have e2 : (U : ℝ) * X + Y = n * τ := by exact_mod_cast hXY
  set z : ℝ := n / (3 * N)
  have hN' : (0 : ℝ) < N := by exact_mod_cast hN0
  have hU' : (0 : ℝ) < U := by exact_mod_cast hU0
  have hz1 : 1 / 3 ≤ z := by
    simp only [z]; rw [le_div_iff₀ (by positivity)]
    have : (N : ℝ) ≤ n := by exact_mod_cast hn1
    linarith
  have hz2 : z < 2 / 3 := by
    simp only [z]; rw [div_lt_iff₀ (by positivity)]
    have : (n : ℝ) < 2 * N := by exact_mod_cast hn2
    linarith
  have hsplit : (n : ℝ) * θ' - 1 / 6 = ((Y + z) / U - 1 / 6) + ((X : ℤ) : ℝ) := by
    rw [hθ']
    simp only [z]
    push_cast
    field_simp
    linear_combination 6 * ((n : ℝ) * e1 - 3 * (N : ℝ) * e2)
  unfold rr
  rw [hsplit, rho_add_int]
  have hY' : (Y : ℝ) ≤ U - 1 := by
    have : Y + 1 ≤ U := hYU
    have : (Y : ℝ) + 1 ≤ U := by exact_mod_cast this
    linarith
  have hw1 : -1 / 2 ≤ (Y + z) / U - 1 / 6 := by
    have : 0 ≤ (Y + z) / U := by positivity
    linarith
  have hw2 : (Y + z) / U - 1 / 6 < 1 := by
    have : (Y + z) / U < 1 := by rw [div_lt_one hU']; linarith
    linarith
  rw [rho_window hw1 hw2, gfun]
  have hU6' : (U : ℝ) = 6 * v + 1 := by exact_mod_cast hU6
  congr 1
  apply propext
  rw [sub_nonneg, sub_lt_iff_lt_add, le_div_iff₀ hU', div_lt_iff₀ hU', hU6']
  constructor
  · rintro ⟨h1, h2⟩
    constructor
    · by_contra hc
      have : Y + 1 ≤ v := by omega
      have : (Y : ℝ) + 1 ≤ v := by exact_mod_cast this
      nlinarith
    · by_contra hc
      have : 4 * v + 1 ≤ Y := by omega
      have : 4 * (v : ℝ) + 1 ≤ Y := by exact_mod_cast this
      nlinarith
  · rintro ⟨h1, h2⟩
    have h1' : (v : ℝ) ≤ Y := by exact_mod_cast h1
    have h2' : (Y : ℝ) ≤ 4 * v := by exact_mod_cast h2
    constructor <;> nlinarith

/-- Lemma \ref{IA:lem:TD3}, steps (4)-(5): the `⌊N/U⌋` full blocks of `[N, 2N)` contribute
`⌊N/U⌋/2`. -/
lemma TD3_full {a' N U τ v : ℕ} {θ' : ℝ} (hθ' : θ' = (a' : ℝ) / (3 * N))
    (e1 : (a' : ℝ) * U = τ * (3 * N) + 1) (hU6 : U = 6 * v + 1) (hcop : Nat.Coprime τ U) :
    ∑ n ∈ Ico N (N + U * (N / U)), rr θ' n = ((N / U : ℕ) : ℝ) / 2 := by
  have hU0 : 0 < U := by omega
  have hblock : ∀ n₁, N ≤ n₁ → n₁ + U ≤ 2 * N → ∑ n ∈ Ico n₁ (n₁ + U), rr θ' n = 1 / 2 := by
    intro n₁ h1 h2
    rw [sum_congr rfl fun n hn => TD3_key hθ' e1 hU6 (by rw [mem_Ico] at hn; omega)
      (by rw [mem_Ico] at hn; omega), sum_mod_perm hU0 hcop, hU6, sum_gfun]
  set B := N / U
  have hUB : U * B ≤ N := Nat.mul_div_le N U
  have hfull : ∀ B', B' ≤ B → ∑ n ∈ Ico N (N + U * B'), rr θ' n = B' / 2 := by
    intro B' hB'
    induction B' with
    | zero => simp
    | succ B' ih =>
      have hle : U * (B' + 1) ≤ U * B := Nat.mul_le_mul_left U hB'
      rw [← sum_Ico_consecutive _ (Nat.le_add_right N (U * B')) (by nlinarith),
        ih (by omega), show N + U * (B' + 1) = N + U * B' + U by ring,
        hblock _ (by omega) (by nlinarith)]
      push_cast; ring
  exact hfull B le_rfl

/-- Lemma \ref{IA:lem:TD3}, step (5): the lower bound for `Δ(θ')` from the block structure. -/
lemma TD3_delta {p a b d h m U τ v : ℕ} (hp : 1 ≤ p) (ha : Odd a)
    (hbU : b * U = h * 2 ^ d + 1)
    (ha'U : (a * 2 ^ d + b) * U = τ * (3 * 2 ^ (p + d)) + 1) (hU6 : U = 6 * v + 1)
    (hcop : Nat.Coprime τ U) (hU2m : U * 2 ^ m ≤ 2 * 2 ^ d) :
    ((3 * 2 ^ p : ℕ) * 2 ^ m / 12 : ℝ) - h - (3 * 2 ^ p : ℕ) - 2 ≤
      Delta (p + d) (a * 2 ^ d + b) := by
  have hU0 : 0 < U := by omega
  obtain ⟨N, hN⟩ : ∃ N, N = 2 ^ (p + d) := ⟨_, rfl⟩
  obtain ⟨a', ha'⟩ : ∃ a', a' = a * 2 ^ d + b := ⟨_, rfl⟩
  have hN0 : 0 < N := by rw [hN]; positivity
  have hθ' : thq (p + d) a' = (a' : ℝ) / (3 * N) := by
    rw [thq, hN]; push_cast; ring
  have e1 : (a' : ℝ) * U = τ * (3 * N) + 1 := by
    rw [← ha', ← hN] at ha'U; exact_mod_cast ha'U
  have hfull := TD3_full hθ' e1 hU6 hcop
  have hDelta : Delta (p + d) a' = ∑ n ∈ Ico N (2 * N), rr (thq (p + d) a') n := by
    rw [Delta, ← hN, pow_succ, ← hN, mul_comm]
  rw [← ha', hDelta]
  obtain ⟨B, hB⟩ : ∃ B, B = N / U := ⟨_, rfl⟩
  rw [← hB] at hfull
  have hUB : U * B ≤ N := by rw [hB]; exact Nat.mul_div_le N U
  have hlt : N < U * (B + 1) := by rw [hB]; exact Nat.lt_mul_div_succ N hU0
  rw [← sum_Ico_consecutive _ (Nat.le_add_right N (U * B)) (by omega : N + U * B ≤ 2 * N), hfull]
  -- the remainder
  have hrem := TD1_bound hp ha b (L := (2 ^ d : ℝ)) (by positivity) (N + U * B) (N - U * B)
  rw [← thq_shift, ← ha', show N + U * B + (N - U * B) = 2 * N by omega] at hrem
  have hlenU : N - U * B < U := by rw [mul_add, mul_one] at hlt; omega
  have hL' : (0 : ℝ) < 2 ^ d := by positivity
  have hbU' : (b : ℝ) * U = h * 2 ^ d + 1 := by exact_mod_cast hbU
  have hremb : ((N - U * B : ℕ) : ℝ) * b / 2 ^ d ≤ h + 1 := by
    have : ((N - U * B : ℕ) : ℝ) ≤ U := by exact_mod_cast hlenU.le
    rw [div_le_iff₀ hL']
    have hd1 : (1 : ℝ) ≤ 2 ^ d := one_le_pow₀ (by norm_num)
    nlinarith
  have hrem' : -(h + 1 + (3 * 2 ^ p : ℕ) : ℝ) ≤
      ∑ n ∈ Ico (N + U * B) (2 * N), rr (thq (p + d) a') n := by
    have := neg_abs_le (∑ n ∈ Ico (N + U * B) (2 * N), rr (thq (p + d) a') n)
    linarith
  -- the main term
  have hU' : (0 : ℝ) < U := by exact_mod_cast hU0
  have hBlow : (N : ℝ) / U - 1 ≤ B := by
    have : (N : ℝ) < U * (B + 1) := by exact_mod_cast hlt
    rw [div_sub_one hU'.ne', div_le_iff₀ hU']
    linarith
  have hmain : ((3 * 2 ^ p : ℕ) : ℝ) * 2 ^ m / 12 ≤ (N : ℝ) / U / 2 := by
    have hNL : (N : ℝ) = 2 ^ p * 2 ^ d := by rw [hN, pow_add]; push_cast; ring
    have hU2m' : (U : ℝ) * 2 ^ m ≤ 2 * 2 ^ d := by exact_mod_cast hU2m
    rw [div_div, le_div_iff₀ (by positivity), hNL]
    push_cast
    nlinarith [pow_pos (by norm_num : (0:ℝ) < 2) p]
  linarith

/-- `h = q - a`. -/
def hOf (p a : ℕ) : ℕ := 3 * 2 ^ p - a

/-- `b = h 2^m + 1`. -/
def bOf (p a m : ℕ) : ℕ := hOf p a * 2 ^ m + 1

lemma modEq_one_extract {x n : ℕ} (hn : 1 < n) (hx : x ≡ 1 [MOD n]) : ∃ w, x = n * w + 1 := by
  have h1 : x % n = 1 := by rw [hx]; exact Nat.mod_eq_of_lt hn
  exact ⟨x / n, by have := Nat.div_add_mod x n; omega⟩

/-- Paper, Lemma \ref{IA:lem:TD3}. Let `θ = a/q`, `q = 3·2^p`, `a` odd, `h = q - a`, `m ≥ p`,
`b = h 2^m + 1`, and `R ≥ 1` with `2^R ≡ 1 (mod 3b)`. For `t ≥ 1` put `d = m + 2Rt`, `L = 2^d`
and `θ' = (aL + b)/(qL)`. Then `b < L`, `aL + b` is odd and less than `qL`, and
`Δ(θ') ≥ q 2^m / 12 - h - q - 2`. -/
theorem TD3 {p a m R t : ℕ} (hp : 1 ≤ p) (ha : Odd a) (haq : a < 3 * 2 ^ p) (hm : p ≤ m)
    (hR : 2 ^ R ≡ 1 [MOD 3 * bOf p a m]) (hR1 : 1 ≤ R) (ht : 1 ≤ t) :
    bOf p a m < 2 ^ (m + 2 * R * t) ∧ Odd (a * 2 ^ (m + 2 * R * t) + bOf p a m) ∧
    a * 2 ^ (m + 2 * R * t) + bOf p a m < 3 * 2 ^ (p + (m + 2 * R * t)) ∧
    ((3 * 2 ^ p : ℕ) * 2 ^ m / 12 : ℝ) - hOf p a - (3 * 2 ^ p : ℕ) - 2 ≤
      Delta (p + (m + 2 * R * t)) (a * 2 ^ (m + 2 * R * t) + bOf p a m) := by
  set q := 3 * 2 ^ p with hq
  set h := hOf p a with hh
  set b := bOf p a m with hb
  set d := m + 2 * R * t with hd
  set L := 2 ^ d with hL
  have hha : h + a = q := by simp only [h, hOf]; omega
  have hh1 : 1 ≤ h := by simp only [h, hOf]; omega
  have hb' : b = h * 2 ^ m + 1 := rfl
  have hm1 : 1 ≤ m := le_trans hp hm
  have h2m : 2 ≤ 2 ^ m := by
    calc 2 = 2 ^ 1 := by norm_num
      _ ≤ 2 ^ m := Nat.pow_le_pow_right (by norm_num) hm1
  have hb2 : 3 ≤ b := by rw [hb']; nlinarith
  -- `2^R = 3 b w₀ + 1` and `2^{2Rt} = 3 b w + 1`
  obtain ⟨w₀, hw₀⟩ := modEq_one_extract (by omega) hR
  have hR2 : 2 ≤ 2 ^ R := by
    calc 2 = 2 ^ 1 := by norm_num
      _ ≤ 2 ^ R := Nat.pow_le_pow_right (by norm_num) hR1
  have hw₀1 : 1 ≤ w₀ := by
    rcases Nat.eq_zero_or_pos w₀ with h0 | h0
    · rw [h0] at hw₀; omega
    · exact h0
  obtain ⟨w, hw⟩ : ∃ w, 2 ^ (2 * R * t) = 3 * b * w + 1 := by
    have : 2 ^ (2 * R * t) ≡ 1 [MOD 3 * b] := by
      have := hR.pow (2 * t)
      rwa [← pow_mul, one_pow, show R * (2 * t) = 2 * R * t by ring] at this
    exact modEq_one_extract (by omega) this
  have hLsplit : L = 2 ^ m * 2 ^ (2 * R * t) := by rw [hL, hd, pow_add]
  have hbL : b < L := by
    have : 2 ^ R ≤ L := by
      rw [hL]; exact Nat.pow_le_pow_right (by norm_num) (by rw [hd]; nlinarith)
    nlinarith
  have hLeven : Even L := by
    rw [hL, hd]; exact (Nat.even_pow.mpr ⟨even_two, by omega⟩)
  have hbodd : Odd b := by
    rw [hb']; exact (Even.mul_left (Nat.even_pow.mpr ⟨even_two, by omega⟩) h).add_one
  have hodd : Odd (a * L + b) := (hLeven.mul_left a).add_odd hbodd
  have hlt : a * L + b < 3 * 2 ^ (p + d) := by
    have : 3 * 2 ^ (p + d) = q * L := by rw [hq, hL, pow_add]; ring
    rw [this, ← hha]
    nlinarith
  refine ⟨hbL, hodd, hlt, ?_⟩
  -- the integers `U`, `τ`, `v`
  set U := 1 + 3 * 2 ^ m * h * w with hU
  have hbU : b * U = h * L + 1 := by rw [hLsplit, hw, hU, hb']; ring
  have h2mp : 2 ^ m = 2 ^ p * 2 ^ (m - p) := by rw [← pow_add]; congr 1; omega
  set τ := 1 + 2 ^ (m - p) * a * h * w with hτdef
  have hτ : τ * q = a * U + h := by
    have h2mpZ : (2 : ℤ) ^ m = 2 ^ p * 2 ^ (m - p) := by exact_mod_cast h2mp
    have hhaZ : (h : ℤ) + a = 3 * 2 ^ p := by exact_mod_cast hha
    zify
    simp only [τ, U, q]
    push_cast
    linear_combination (-1 : ℤ) * hhaZ + (-3 * a * h * w : ℤ) * h2mpZ
  have ha'U : (a * L + b) * U = τ * (q * L) + 1 := by
    zify at hτ hbU ⊢
    linear_combination (L : ℤ) * hτ.symm + hbU
  have hcop : Nat.Coprime τ U := by
    have h1 : Nat.gcd τ U ∣ τ * (q * L) := dvd_mul_of_dvd_left (Nat.gcd_dvd_left _ _) _
    have h2 : Nat.gcd τ U ∣ (a * L + b) * U := dvd_mul_of_dvd_right (Nat.gcd_dvd_right _ _) _
    rw [ha'U] at h2
    exact Nat.dvd_one.mp ((Nat.dvd_add_right h1).mp h2)
  set v := 2 ^ (m - 1) * h * w
  have hU6 : U = 6 * v + 1 := by
    have : 2 ^ m = 2 * 2 ^ (m - 1) := by rw [← pow_succ']; congr 1; omega
    rw [hU, this]; ring
  have hU2m : U * 2 ^ m ≤ 2 * 2 ^ d := by
    have h2mL : 2 ^ m ≤ L := by rw [hL]; exact Nat.pow_le_pow_right (by norm_num) (by omega)
    have : U * 2 ^ m * b ≤ 2 * L * b := by
      calc U * 2 ^ m * b = h * L * 2 ^ m + 2 ^ m := by rw [mul_right_comm, mul_comm U b, hbU]; ring
        _ ≤ h * L * 2 ^ m + h * L * 2 ^ m + 2 * L := by omega
        _ = 2 * L * b := by rw [hb']; ring
    rw [← hL]
    exact Nat.le_of_mul_le_mul_right this (by omega)
  have ha'U' : (a * 2 ^ d + b) * U = τ * (3 * 2 ^ (p + d)) + 1 := by
    rw [ha'U, hq, hL, pow_add]; ring
  exact TD3_delta hp ha hbU ha'U' hU6 hcop hU2m


/-! ## Lemma \ref{IA:lem:TD4} -/

lemma Sf_congr {f g : ℕ → ℝ} {M : ℕ} (h : ∀ n < M, f n = g n) : Sf f M = Sf g M :=
  sum_congr rfl fun n hn => by rw [h n (mem_Ico.mp hn).2]

lemma TD4_agree {p a : ℕ} (hp : 1 ≤ p) (b d ℓ : ℕ) (hbℓ : 2 * b ≤ 2 ^ ℓ) (hℓd : ℓ ≤ d) :
    ∀ n < 2 ^ (d - ℓ), rr (thq (p + d) (a * 2 ^ d + b)) n = rr (thq p a) n := by
  intro n hn
  rw [thq_shift]
  have hq : (0 : ℝ) < 3 * 2 ^ p := by positivity
  have hL : (0 : ℝ) < 2 ^ d := by positivity
  have h0 : (0 : ℝ) ≤ b / (3 * 2 ^ p * 2 ^ d) := by positivity
  refine rr_eq_of_close (a := a) hp (by linarith) n ?_
  rw [add_sub_cancel_left]
  have hn' : (n : ℝ) < 2 ^ (d - ℓ) := by exact_mod_cast hn
  have hsplit : (2 : ℝ) ^ d = 2 ^ (d - ℓ) * 2 ^ ℓ := by rw [← pow_add]; congr 1; omega
  have hbℓ' : 2 * (b : ℝ) ≤ 2 ^ ℓ := by exact_mod_cast hbℓ
  have hpos : (0 : ℝ) < 2 ^ (d - ℓ) := by positivity
  have hpos' : (0 : ℝ) < 2 ^ ℓ := by positivity
  push_cast
  rw [hsplit, mul_div_assoc', div_lt_div_iff₀ (by positivity) hq]
  rcases Nat.eq_zero_or_pos b with hb | hb
  · subst hb; simp
  · have hb' : (0 : ℝ) < b := by exact_mod_cast hb
    have hbl : (b : ℝ) ≤ 2 ^ ℓ := by linarith
    calc (n : ℝ) * b * (3 * 2 ^ p) < 2 ^ (d - ℓ) * b * (3 * 2 ^ p) := by gcongr
      _ ≤ 2 ^ (d - ℓ) * 2 ^ ℓ * (3 * 2 ^ p) := by gcongr
      _ = 1 * (3 * 2 ^ p * (2 ^ (d - ℓ) * 2 ^ ℓ)) := by ring


/-- Paper, Lemma \ref{IA:lem:TD4}(ii), the analytic part: lower bounds for `S_{θ'}`. -/
lemma TD4_lower {p a b d ℓ : ℕ} (hp : 1 ≤ p) (ha : Odd a) (hodd : Odd (a * 2 ^ d + b))
    (hℓd : ℓ ≤ d) (hJp : p ≤ d - ℓ)
    (hagree : ∀ n < 2 ^ (d - ℓ), rr (thq (p + d) (a * 2 ^ d + b)) n = rr (thq p a) n)
    {c : ℝ} (hc : 0 ≤ c) {N₀ : ℕ}
    (hS : ∀ M : ℕ, N₀ ≤ M → c * Real.log M ≤ Sf (rr (thq p a)) M)
    (hG' : c * Real.log 2 ≤ Gain (p + d) (a * 2 ^ d + b))
    (hΦ : c * ((p + d : ℕ) + 1) * Real.log 2 + (3 * 2 ^ p : ℕ) * (b + 1) +
        (p + ℓ : ℕ) * ((3 * 2 ^ p : ℕ) * (b + 1)) ≤
      Sf (rr (thq p a)) (2 ^ p) + (d - ℓ - p : ℕ) * Gain p a) :
    ∀ M : ℕ, N₀ ≤ M → c * Real.log M ≤ Sf (rr (thq (p + d) (a * 2 ^ d + b))) M := by
  have hB₀ : (0 : ℝ) ≤ (3 * 2 ^ p : ℕ) * (b + 1) := by positivity
  have hl2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hSeq : ∀ M, M ≤ 2 ^ (d - ℓ) →
      Sf (rr (thq (p + d) (a * 2 ^ d + b))) M = Sf (rr (thq p a)) M :=
    fun M hM => Sf_congr fun n hn => hagree n (by omega)
  have hBint := TD1_interval hp ha b d hodd
  have hJP : d - ℓ ≤ p + d := by omega
  have hPJ : p + d - (d - ℓ) = p + ℓ := by omega
  -- the range `2^J ≤ M ≤ 2^{P'}`
  have hcaseB : ∀ M : ℕ, 2 ^ (d - ℓ) ≤ M → M ≤ 2 ^ (p + d) →
      c * ((p + d : ℕ) + 1) * Real.log 2 + (3 * 2 ^ p : ℕ) * (b + 1) ≤
        Sf (rr (thq (p + d) (a * 2 ^ d + b))) M := by
    intro M h1 h2
    have hblk := Sf_sub_le _ hBint hJP h1 h2
    rw [hPJ, hSeq _ le_rfl, S_pow hp ha hJp] at hblk
    have := neg_abs_le (Sf (rr (thq (p + d) (a * 2 ^ d + b))) M -
      (Sf (rr (thq p a)) (2 ^ p) + ((d - ℓ - p : ℕ) : ℝ) * Gain p a))
    linarith
  intro M hM
  rcases le_or_gt M (2 ^ (d - ℓ)) with h1 | h1
  · rw [hSeq M h1]; exact hS M hM
  rcases le_or_gt M (2 ^ (p + d)) with h2 | h2
  · have := hcaseB M h1.le h2
    have hlog : Real.log M ≤ ((p + d : ℕ) : ℝ) * Real.log 2 := by
      have hM0 : (0 : ℝ) < M := by
        have : 0 < M := lt_of_le_of_lt (Nat.zero_le _) h1
        exact_mod_cast this
      have : Real.log M ≤ Real.log ((2 : ℝ) ^ (p + d)) :=
        Real.log_le_log hM0 (by exact_mod_cast h2)
      rwa [Real.log_pow] at this
    nlinarith [mul_le_mul_of_nonneg_left hlog hc]
  · have hP'1 : 1 ≤ p + d := by omega
    refine Sf_growth _ hBint (p + d) (fun j hj => S_pow hP'1 hodd hj) hc hG' ?_ M h2.le
    exact hcaseB (2 ^ (p + d)) (Nat.pow_le_pow_right (by norm_num) hJP) le_rfl


/-- Paper, Lemmas \ref{IA:lem:TD3} and \ref{IA:lem:TD4} combined: one step of the construction.
From `θ = a/q ∈ 𝒬` with `G(θ) > c log 2` and `S_θ(M) ≥ c log M` for `M ≥ N₀`, we get
`θ' = a'/q' ∈ 𝒬` with `q' ≥ 2q`, `θ < θ' ≤ θ + δ`, `G(θ') > C'`, `r_{θ'} = r_θ` on `[0, X₀)` and
`S_{θ'}(M) ≥ c log M` for `M ≥ N₀`. -/
theorem TD_step {p a : ℕ} (hp : 1 ≤ p) (ha : Odd a) (haq : a < 3 * 2 ^ p) {c : ℝ} (hc : 0 ≤ c)
    {N₀ : ℕ} (X₀ : ℕ) (hG : c * Real.log 2 < Gain p a)
    (hS : ∀ M : ℕ, N₀ ≤ M → c * Real.log M ≤ Sf (rr (thq p a)) M) (C' δ : ℝ) (hδ : 0 < δ) :
    ∃ p' a' : ℕ, p + 1 ≤ p' ∧ Odd a' ∧ a' < 3 * 2 ^ p' ∧ thq p a < thq p' a' ∧
      thq p' a' ≤ thq p a + δ ∧ C' < Gain p' a' ∧
      (∀ n < X₀, rr (thq p' a') n = rr (thq p a) n) ∧
      (∀ M : ℕ, N₀ ≤ M → c * Real.log M ≤ Sf (rr (thq p' a')) M) := by
  have hl2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  obtain ⟨q, hq⟩ : ∃ q, q = 3 * 2 ^ p := ⟨_, rfl⟩
  have hq6 : 6 ≤ q := by
    rw [hq]; have : 2 ^ 1 ≤ 2 ^ p := Nat.pow_le_pow_right (by norm_num) hp; omega
  obtain ⟨K, hK⟩ : ∃ K : ℝ, K = max C' (c * Real.log 2) := ⟨_, rfl⟩
  obtain ⟨s, hs⟩ : ∃ s, s = 2 * (⌈K⌉₊ + hOf p a + q + 3) := ⟨_, rfl⟩
  obtain ⟨m, hm⟩ : ∃ m, m = p + 2 * s := ⟨_, rfl⟩
  have hpm : p ≤ m := by omega
  have hgainm : K < ((3 * 2 ^ p : ℕ) * 2 ^ m / 12 : ℝ) - hOf p a - (3 * 2 ^ p : ℕ) - 2 := by
    rw [← hq]
    have h1 : s < 2 ^ m := by
      have := Nat.lt_two_pow_self (n := s)
      have : 2 ^ s ≤ 2 ^ m := Nat.pow_le_pow_right (by norm_num) (by omega)
      omega
    have h1' : (s : ℝ) + 1 ≤ 2 ^ m := by exact_mod_cast h1
    have hs' : (s : ℝ) = 2 * (⌈K⌉₊ + hOf p a + q + 3) := by rw [hs]; push_cast; ring
    have hKc := Nat.le_ceil K
    have hq6' : (6 : ℝ) ≤ q := by exact_mod_cast hq6
    nlinarith
  obtain ⟨b, hb⟩ : ∃ b, b = bOf p a m := ⟨_, rfl⟩
  have hbodd : Odd b := by
    rw [hb, bOf]
    exact (Even.mul_left (Nat.even_pow.mpr ⟨even_two, by omega⟩) _).add_one
  have hb0 : 0 < b := hbodd.pos
  have hcop2 : Nat.Coprime 2 (3 * b) := Nat.coprime_two_left.mpr (by
    exact (odd_two_mul_add_one 1).mul hbodd)
  obtain ⟨R, hRdef⟩ : ∃ R, R = Nat.totient (3 * b) := ⟨_, rfl⟩
  have hR : 2 ^ R ≡ 1 [MOD 3 * bOf p a m] := by
    rw [hRdef, ← hb]; exact Nat.ModEq.pow_totient hcop2
  have hR1 : 1 ≤ R := by rw [hRdef]; exact Nat.totient_pos.mpr (by omega)
  obtain ⟨ℓ, hℓ⟩ : ∃ ℓ, ℓ = b + 1 := ⟨_, rfl⟩
  have hbℓ : 2 * b ≤ 2 ^ ℓ := by
    rw [hℓ, pow_succ]; have := Nat.lt_two_pow_self (n := b); omega
  set B₀ : ℝ := (3 * 2 ^ p : ℕ) * (b + 1)
  set g : ℝ := Gain p a - c * Real.log 2
  have hg : 0 < g := by simp only [g]; linarith
  set K₁ : ℝ := p * Gain p a + c * (p + ℓ + 1) * Real.log 2 + B₀ * (1 + p + ℓ) -
    Sf (rr (thq p a)) (2 ^ p)
  obtain ⟨t, ht⟩ : ∃ t, t = X₀ + ⌈K₁ / g⌉₊ + p + ℓ + ⌈(b : ℝ) / (q * δ)⌉₊ + 1 := ⟨_, rfl⟩
  have ht1 : 1 ≤ t := by omega
  obtain ⟨hbL, hodd, hlt, hΔ⟩ := TD3 hp ha haq hpm hR hR1 ht1
  rw [← hb] at hbL hodd hlt hΔ
  obtain ⟨d, hd⟩ : ∃ d, d = m + 2 * R * t := ⟨_, rfl⟩
  rw [← hd] at hbL hodd hlt hΔ
  have hdt : t ≤ d := by rw [hd]; nlinarith
  have hℓd : ℓ ≤ d := by omega
  have hJp : p ≤ d - ℓ := by omega
  have hJX : X₀ ≤ d - ℓ := by omega
  -- parity: `p + d` is even, so `G(θ') = Δ(θ')`
  have hGain : Gain (p + d) (a * 2 ^ d + b) = Delta (p + d) (a * 2 ^ d + b) := by
    have : Even (p + d) := ⟨p + s + R * t, by rw [hd, hm]; ring⟩
    rw [Gain, this.neg_one_pow, one_mul]
  refine ⟨p + d, a * 2 ^ d + b, by omega, hodd, hlt, ?_, ?_, ?_, ?_, ?_⟩
  · rw [thq_shift]
    have : (0 : ℝ) < b / (3 * 2 ^ p * 2 ^ d) := by
      have : (0 : ℝ) < b := by exact_mod_cast hb0
      positivity
    linarith
  · rw [thq_shift]
    have hd' : (b : ℝ) / (q * δ) ≤ 2 ^ d := by
      have h1 := Nat.le_ceil ((b : ℝ) / (q * δ))
      have h2 : ⌈(b : ℝ) / (q * δ)⌉₊ < 2 ^ d := by
        have := Nat.lt_two_pow_self (n := d); omega
      have : (⌈(b : ℝ) / (q * δ)⌉₊ : ℝ) < 2 ^ d := by exact_mod_cast h2
      linarith
    have hqδ : (0 : ℝ) < q * δ := by
      have : (0 : ℝ) < q := by exact_mod_cast (by omega : 0 < q)
      positivity
    rw [div_le_iff₀ hqδ] at hd'
    have hq' : ((3 * 2 ^ p : ℕ) : ℝ) = q := by rw [hq]
    push_cast at hq'
    rw [hq', add_le_add_iff_left, div_le_iff₀ (by positivity)]
    nlinarith
  · rw [hGain]
    have : C' ≤ K := by rw [hK]; exact le_max_left _ _
    linarith
  · intro n hn
    exact TD4_agree hp b d ℓ hbℓ hℓd n (lt_of_lt_of_le hn
      (le_trans hJX (Nat.lt_two_pow_self).le))
  · refine TD4_lower hp ha hodd hℓd hJp (TD4_agree hp b d ℓ hbℓ hℓd) hc hS ?_ ?_
    · rw [hGain]
      have : c * Real.log 2 ≤ K := by rw [hK]; exact le_max_right _ _
      linarith
    · -- the condition `Φ ≥ 0`
      have hJ : K₁ / g ≤ ((d - ℓ : ℕ) : ℝ) - p := by
        have h1 := Nat.le_ceil (K₁ / g)
        have h2 : ⌈K₁ / g⌉₊ + p ≤ d - ℓ := by omega
        have : ((⌈K₁ / g⌉₊ + p : ℕ) : ℝ) ≤ ((d - ℓ : ℕ) : ℝ) := by exact_mod_cast h2
        push_cast at this
        linarith
      rw [div_le_iff₀ hg] at hJ
      have e1 : ((d - ℓ - p : ℕ) : ℝ) = ((d - ℓ : ℕ) : ℝ) - p := by
        rw [Nat.cast_sub hJp]
      have e2 : ((p + d : ℕ) : ℝ) = ((d - ℓ : ℕ) : ℝ) + p + ℓ := by
        rw [Nat.cast_sub hℓd]; push_cast; ring
      have e3 : ((p + ℓ : ℕ) : ℝ) = p + ℓ := by push_cast; ring
      rw [e1, e2, e3]
      simp only [K₁, g, B₀] at hJ ⊢
      nlinarith


/-! ## Proposition \ref{IA:prop:TD} -/

/-- If `G(θ) > c log 2` then `S_θ(M) ≥ c log M` for all large `M`
(paper, Lemma \ref{IA:lem:TD0}(iii)). -/
lemma eventually_growth {p a : ℕ} (hp : 1 ≤ p) (ha : Odd a) {c : ℝ} (hc : 0 ≤ c)
    (hG : c * Real.log 2 < Gain p a) :
    ∃ N : ℕ, 1 ≤ N ∧ ∀ M : ℕ, N ≤ M → c * Real.log M ≤ Sf (rr (thq p a)) M := by
  set g := Gain p a - c * Real.log 2
  have hg : 0 < g := by simp only [g]; linarith
  set K : ℝ := c * (p + 1) * Real.log 2 + (3 * 2 ^ p : ℕ) / 2 - Sf (rr (thq p a)) (2 ^ p)
  set j₁ := p + ⌈K / g⌉₊
  refine ⟨2 ^ j₁, Nat.one_le_two_pow, Sf_growth _ (interval_bound_q hp ha) j₁
    (fun j hj => by
      rw [S_pow hp ha (by omega : p ≤ j), S_pow hp ha (by omega : p ≤ j₁)]
      rw [Nat.cast_sub (by omega : p ≤ j), Nat.cast_sub (by omega : p ≤ j₁),
        Nat.cast_sub hj]; ring) hc hG.le ?_⟩
  rw [S_pow hp ha (by omega : p ≤ j₁), show j₁ - p = ⌈K / g⌉₊ by omega]
  have h1 := Nat.le_ceil (K / g)
  rw [div_le_iff₀ hg] at h1
  have e : (j₁ : ℝ) = p + ⌈K / g⌉₊ := by simp only [j₁]; push_cast; ring
  rw [e]
  simp only [K, g] at h1
  nlinarith

lemma log_two_lt_one : Real.log 2 < 1 := by
  have := Real.log_two_lt_d9; linarith

/-- The starting point `θ₁ = 1/12`: `G(θ₁) = 2`. -/
lemma Gain_two_one : Gain 2 1 = 2 := by
  have h : ∀ n ∈ Ico (2 ^ 2) (2 ^ (2 + 1)), rr (thq 2 1) n = 1 / 2 := by
    intro n hn
    rw [mem_Ico] at hn
    have h1 : (4 : ℝ) ≤ n := by exact_mod_cast (by simpa using hn.1 : 4 ≤ n)
    have h2 : (n : ℝ) ≤ 7 := by
      have : n ≤ 7 := by have := hn.2; norm_num at this; omega
      exact_mod_cast this
    unfold rr thq
    rw [rho_window (by norm_num; nlinarith) (by norm_num; nlinarith), if_pos]
    norm_num
    constructor <;> nlinarith
  rw [Gain, Delta, sum_congr rfl h]
  norm_num

/-- State of the inductive construction: `θ = a / (3 · 2^p)` and the threshold `N`. -/
structure TDState where
  p : ℕ
  a : ℕ
  N : ℕ

/-- `θ` of a state. -/
noncomputable def TDState.θ (s : TDState) : ℝ := thq s.p s.a

/-- The width `1 / (2 q N)` of the nesting intervals. -/
noncomputable def TDState.w (s : TDState) : ℝ := 1 / (2 * (3 * 2 ^ s.p : ℕ) * s.N)

/-- Invariant at stage `k` (the paper's `k + 1`): (H1) `G(θ) > (k + 2) log 2` and
`S_θ(M) ≥ (k + 1) log M` for `M ≥ N`. -/
def TDState.Inv (k : ℕ) (s : TDState) : Prop :=
  1 ≤ s.p ∧ Odd s.a ∧ s.a < 3 * 2 ^ s.p ∧ 1 ≤ s.N ∧ ((k : ℝ) + 2) * Real.log 2 < Gain s.p s.a ∧
    ∀ M : ℕ, s.N ≤ M → ((k : ℝ) + 1) * Real.log M ≤ Sf (rr s.θ) M

/-- The step relation between stages `k` and `k + 1`. -/
def TDState.Rel (k : ℕ) (s t : TDState) : Prop :=
  s.p + 1 ≤ t.p ∧ s.θ < t.θ ∧ t.θ ≤ s.θ + s.w / 2 ∧ s.N + 1 ≤ t.N ∧
    (∀ n < s.N, rr t.θ n = rr s.θ n) ∧ ∀ M : ℕ, s.N ≤ M → ((k : ℝ) + 1) * Real.log M ≤ Sf (rr t.θ) M

lemma TDState.w_pos {s : TDState} (h : 1 ≤ s.N) : 0 < s.w := by
  unfold TDState.w
  have : (0 : ℝ) < s.N := by exact_mod_cast h
  positivity

lemma TDState.exists_next (k : ℕ) (s : TDState) (h : s.Inv k) :
    ∃ t : TDState, t.Inv (k + 1) ∧ s.Rel k t := by
  obtain ⟨hp, ha, haq, hN, hG, hS⟩ := h
  have hl2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  obtain ⟨p', a', hpp, ha', ha'q, h1, h2, hG', hagree, hS'⟩ :=
    TD_step hp ha haq (c := (k : ℝ) + 1) (by positivity) s.N (by nlinarith) hS
      ((((k + 1 : ℕ) : ℝ) + 2) * Real.log 2) (s.w / 2) (by linarith [TDState.w_pos hN])
  obtain ⟨N', hN'1, hN'⟩ := eventually_growth (by omega : 1 ≤ p') ha'
    (c := ((k + 1 : ℕ) : ℝ) + 1) (by positivity) (by push_cast at hG' ⊢; nlinarith)
  refine ⟨⟨p', a', max N' (s.N + 1)⟩, ⟨show 1 ≤ p' by omega, ha', ha'q, by simp, hG', fun M hM =>
    hN' M (le_trans (le_max_left _ _) hM)⟩, hpp, h1, h2, le_max_right _ _, hagree, hS'⟩

/-- The initial state `θ₁ = 1/12`. -/
lemma TDState.exists_init : ∃ s : TDState, s.Inv 0 := by
  have hl2 := log_two_lt_one
  obtain ⟨N, hN1, hN⟩ := eventually_growth (p := 2) (a := 1) (by norm_num) odd_one
    (c := 1) zero_le_one (by rw [Gain_two_one]; linarith)
  exact ⟨⟨2, 1, N⟩, by norm_num, odd_one, by norm_num, hN1,
    by rw [Gain_two_one]; push_cast; linarith, fun M hM => by
      simpa [TDState.θ] using hN M hM⟩

/-- The sequence of states. -/
noncomputable def tdSeq : (k : ℕ) → {s : TDState // s.Inv k}
  | 0 => ⟨TDState.exists_init.choose, TDState.exists_init.choose_spec⟩
  | k + 1 => ⟨((tdSeq k).1.exists_next k (tdSeq k).2).choose,
      ((tdSeq k).1.exists_next k (tdSeq k).2).choose_spec.1⟩

lemma tdSeq_rel (k : ℕ) : (tdSeq k).1.Rel k (tdSeq (k + 1)).1 :=
  ((tdSeq k).1.exists_next k (tdSeq k).2).choose_spec.2


section Limit

/-- `θ_k`, `w_k`, `N_k` along the construction. -/
noncomputable def thK (k : ℕ) : ℝ := (tdSeq k).1.θ
noncomputable def wK (k : ℕ) : ℝ := (tdSeq k).1.w
noncomputable def NK (k : ℕ) : ℕ := (tdSeq k).1.N

lemma NK_pos (k : ℕ) : 1 ≤ NK k := (tdSeq k).2.2.2.2.1

lemma wK_pos (k : ℕ) : 0 < wK k := TDState.w_pos (NK_pos k)

lemma NK_succ (k : ℕ) : NK k + 1 ≤ NK (k + 1) := (tdSeq_rel k).2.2.2.1

lemma NK_mono : Monotone NK := monotone_nat_of_le_succ fun k => by have := NK_succ k; omega

lemma NK_ge (k : ℕ) : k + 1 ≤ NK k := by
  induction k with
  | zero => exact NK_pos 0
  | succ k ih => have := NK_succ k; omega

lemma wK_succ (k : ℕ) : wK (k + 1) ≤ wK k / 2 := by
  have hp := (tdSeq_rel k).1
  have hN := NK_succ k
  unfold wK TDState.w
  have hq : (2 : ℝ) * (3 * 2 ^ (tdSeq k).1.p : ℕ) ≤ (3 * 2 ^ (tdSeq (k + 1)).1.p : ℕ) := by
    have : 2 * (3 * 2 ^ (tdSeq k).1.p) ≤ 3 * 2 ^ (tdSeq (k + 1)).1.p := by
      have : 2 ^ ((tdSeq k).1.p + 1) ≤ 2 ^ (tdSeq (k + 1)).1.p :=
        Nat.pow_le_pow_right (by norm_num) hp
      rw [pow_succ] at this; omega
    exact_mod_cast this
  have hN' : ((tdSeq k).1.N : ℝ) ≤ (tdSeq (k + 1)).1.N := by
    have : (tdSeq k).1.N ≤ (tdSeq (k + 1)).1.N := by unfold NK at hN; omega
    exact_mod_cast this
  have hN0 : (0 : ℝ) < (tdSeq k).1.N := by
    have := NK_pos k; unfold NK at this; exact_mod_cast this
  have : (0 : ℝ) < ((3 * 2 ^ (tdSeq k).1.p : ℕ) : ℝ) := by positivity
  have hN1 : (0 : ℝ) < (tdSeq (k + 1)).1.N := by linarith
  rw [div_div, one_div_le_one_div (by positivity) (by positivity)]
  nlinarith

lemma thK_succ (k : ℕ) : thK k < thK (k + 1) ∧ thK (k + 1) ≤ thK k + wK k / 2 :=
  ⟨(tdSeq_rel k).2.1, (tdSeq_rel k).2.2.1⟩

lemma nest {k j : ℕ} (h : k ≤ j) : thK k ≤ thK j ∧ thK j + wK j ≤ thK k + wK k := by
  induction j, h using Nat.le_induction with
  | base => exact ⟨le_rfl, le_rfl⟩
  | succ j hkj ih =>
    have h1 := thK_succ j
    have h2 := wK_succ j
    constructor <;> linarith [ih.1, ih.2, wK_pos j]

lemma thK_bdd : BddAbove (Set.range thK) :=
  ⟨thK 0 + wK 0, by
    rintro _ ⟨j, rfl⟩
    have := nest (Nat.zero_le j)
    linarith [wK_pos j]⟩

/-- The limit `α = sup_k θ_k`. -/
noncomputable def alphaTD : ℝ := ⨆ k, thK k

lemma thK_le_alpha (k : ℕ) : thK k ≤ alphaTD := le_ciSup thK_bdd k

lemma alpha_le (k : ℕ) : alphaTD ≤ thK k + wK k := by
  refine ciSup_le fun j => ?_
  rcases le_total k j with h | h
  · have := nest h; linarith [wK_pos j]
  · have := (nest h).1; linarith [wK_pos k]

lemma rr_alpha (k : ℕ) : ∀ n < NK k, rr alphaTD n = rr (thK k) n := by
  intro n hn
  have hinv := (tdSeq k).2
  refine rr_eq_of_close hinv.1 (thK_le_alpha k) n ?_
  have hN0 : (0 : ℝ) < NK k := by exact_mod_cast NK_pos k
  have hn' : (n : ℝ) < NK k := by exact_mod_cast hn
  have hw := wK_pos k
  have h1 : (n : ℝ) * (alphaTD - thK k) ≤ n * wK k :=
    mul_le_mul_of_nonneg_left (by linarith [alpha_le k]) (Nat.cast_nonneg n)
  have h2 : (n : ℝ) * wK k < NK k * wK k := mul_lt_mul_of_pos_right hn' hw
  have h3 : (NK k : ℝ) * wK k = 1 / (2 * (3 * 2 ^ (tdSeq k).1.p : ℕ)) := by
    have : ((tdSeq k).1.N : ℝ) ≠ 0 := by unfold NK at hN0; exact hN0.ne'
    unfold wK TDState.w NK; field_simp
  have h4 : (1 : ℝ) / (2 * (3 * 2 ^ (tdSeq k).1.p : ℕ)) < 1 / (3 * 2 ^ (tdSeq k).1.p : ℕ) := by
    apply one_div_lt_one_div_of_lt (by positivity)
    have : (0 : ℝ) < ((3 * 2 ^ (tdSeq k).1.p : ℕ) : ℝ) := by positivity
    linarith
  calc (n : ℝ) * (alphaTD - (tdSeq k).1.θ) = n * (alphaTD - thK k) := rfl
    _ < 1 / (3 * 2 ^ (tdSeq k).1.p : ℕ) := by linarith

lemma alpha_irrational : Irrational alphaTD := by
  rintro ⟨r, hr⟩
  have hα : alphaTD = (r.num : ℝ) / r.den := by rw [← hr, Rat.cast_def]
  have hD : (0 : ℝ) < r.den := by exact_mod_cast r.den_pos
  have hq : (0 : ℝ) < (3 * 2 ^ (tdSeq r.den).1.p : ℕ) := by positivity
  have hpos : 0 < alphaTD - thK r.den := by
    linarith [(thK_succ r.den).1, thK_le_alpha (r.den + 1)]
  have hN0 : (0 : ℝ) < (tdSeq r.den).1.N := by
    have := NK_pos r.den; unfold NK at this; exact_mod_cast this
  have hX : (((r.num * (3 * 2 ^ (tdSeq r.den).1.p : ℕ) - (tdSeq r.den).1.a * r.den : ℤ)) : ℝ) =
      (alphaTD - thK r.den) * r.den * (3 * 2 ^ (tdSeq r.den).1.p : ℕ) := by
    rw [hα, thK, TDState.θ, thq]
    push_cast
    field_simp
  have hX1 : (1 : ℝ) ≤
      (((r.num * (3 * 2 ^ (tdSeq r.den).1.p : ℕ) - (tdSeq r.den).1.a * r.den : ℤ)) : ℝ) := by
    have h0 : (0 : ℝ) <
        (((r.num * (3 * 2 ^ (tdSeq r.den).1.p : ℕ) - (tdSeq r.den).1.a * r.den : ℤ)) : ℝ) := by
      rw [hX]; positivity
    have : (0 : ℤ) < r.num * (3 * 2 ^ (tdSeq r.den).1.p : ℕ) - (tdSeq r.den).1.a * r.den := by
      exact_mod_cast h0
    exact_mod_cast this
  have hup : (alphaTD - thK r.den) * r.den * (3 * 2 ^ (tdSeq r.den).1.p : ℕ) ≤
      wK r.den * r.den * (3 * 2 ^ (tdSeq r.den).1.p : ℕ) := by
    have := alpha_le r.den
    gcongr; linarith
  have hw : wK r.den * r.den * (3 * 2 ^ (tdSeq r.den).1.p : ℕ) =
      r.den / (2 * (tdSeq r.den).1.N) := by
    unfold wK TDState.w; field_simp
  have hNk : (r.den : ℝ) + 1 ≤ (tdSeq r.den).1.N := by
    have := NK_ge r.den; unfold NK at this; exact_mod_cast this
  have : (r.den : ℝ) / (2 * (tdSeq r.den).1.N) < 1 := by
    rw [div_lt_one (by linarith)]; linarith
  linarith

/-- Paper, Proposition \ref{IA:prop:TD}: there are an irrational `α` and integers
`1 ≤ N_1 ≤ N_2 ≤ ⋯` with `S_{α,1/6}(M) ≥ i log M` for all `i ≥ 1` and all `M ≥ N_i`. -/
theorem prop_TD : ∃ α : ℝ, Irrational α ∧ ∃ N : ℕ → ℕ, Monotone N ∧ (∀ i, 1 ≤ N i) ∧
    ∀ i : ℕ, 1 ≤ i → ∀ M : ℕ, N i ≤ M → (i : ℝ) * Real.log M ≤ Sab α (1 / 6) M := by
  refine ⟨alphaTD, alpha_irrational, fun i => NK (i - 1), fun i j hij => NK_mono (by omega),
    fun i => NK_pos _, ?_⟩
  intro i hi M hM
  replace hM : NK (i - 1) ≤ M := hM
  have hex : ∃ k, M < NK k := ⟨M, by have := NK_ge M; omega⟩
  set k₁ := Nat.find hex
  have hk₁ : M < NK k₁ := Nat.find_spec hex
  have hk₁i : i ≤ k₁ := by
    by_contra hc
    have : NK k₁ ≤ NK (i - 1) := NK_mono (by omega)
    omega
  obtain ⟨k, hk⟩ : ∃ k, k₁ = k + 1 := ⟨k₁ - 1, by omega⟩
  have hkM : NK k ≤ M := by
    have := Nat.find_min hex (show k < k₁ by omega)
    omega
  rw [hk] at hk₁
  have hM1 : (1 : ℝ) ≤ M := by exact_mod_cast le_trans (NK_pos k) hkM
  have hlog : 0 ≤ Real.log M := Real.log_nonneg hM1
  have heq : Sab alphaTD (1 / 6) M = Sf (rr (thK (k + 1))) M :=
    Sf_congr fun n hn => rr_alpha (k + 1) n (by omega)
  rw [heq]
  have hgrow := (tdSeq_rel k).2.2.2.2.2 M hkM
  have hik : (i : ℝ) ≤ k + 1 := by exact_mod_cast (show i ≤ k + 1 by omega)
  calc (i : ℝ) * Real.log M ≤ (k + 1) * Real.log M := mul_le_mul_of_nonneg_right hik hlog
    _ ≤ _ := hgrow

end Limit


/-! ## Rotation blocks (Definition \ref{IA:def:rot}) -/

/-- `R = {n ∈ ℕ : nα mod 1 ∈ J_{λ(n) mod 2}}` with `J₀ = {x : {x - β} ∈ [0, 1/2)}` and
`J₁ = 𝕋 \ J₀`, `λ(n) = ⌊log₂ n⌋`. -/
def Rset (α β : ℝ) : Set ℕ :=
  {n | 1 ≤ n ∧ (Int.fract (n * α - β) < 1 / 2 ↔ Even (Nat.log 2 n))}

/-- `G = ⋃_{i ≥ 1} [2^i - w_i, 2^i + w_i)`. -/
def Gset (w : ℕ → ℕ) : Set ℕ := {n | ∃ i, 1 ≤ i ∧ 2 ^ i - w i ≤ n ∧ n < 2 ^ i + w i}

/-- `E = R \ G`. -/
def Eset (α β : ℝ) (w : ℕ → ℕ) : Set ℕ := Rset α β \ Gset w

lemma fract_lt_half_iff (y : ℝ) : Int.fract y < 1 / 2 ↔ Even ⌊2 * y⌋ := by
  have h := rho_eq_floor y
  unfold rho at h
  constructor
  · intro hy
    rw [if_pos hy] at h
    by_contra hc
    rw [if_neg hc] at h; norm_num at h
  · intro hy
    rw [if_pos hy] at h
    by_contra hc
    rw [if_neg hc] at h; norm_num at h

lemma floor_two_add_mod {x x' : ℝ} {k : ℤ} (hx : ⌊4 * x⌋ % 4 = k) (hx' : ⌊4 * x'⌋ % 4 = k) :
    ⌊2 * (x + x')⌋ % 2 = k % 2 := by
  have h1 := Int.emod_add_mul_ediv ⌊4 * x⌋ 4
  have h2 := Int.emod_add_mul_ediv ⌊4 * x'⌋ 4
  rw [hx] at h1
  rw [hx'] at h2
  set j := ⌊4 * x⌋ / 4
  set j' := ⌊4 * x'⌋ / 4
  have hf : ⌊2 * (x + x')⌋ = 2 * (j + j') + k := by
    rw [Int.floor_eq_iff]
    have a1 := Int.floor_le (4 * x)
    have a2 := Int.lt_floor_add_one (4 * x)
    have a3 := Int.floor_le (4 * x')
    have a4 := Int.lt_floor_add_one (4 * x')
    rw [← h1] at a1 a2
    rw [← h2] at a3 a4
    push_cast at a1 a2 a3 a4 ⊢
    constructor <;> linarith
  rw [hf]; omega

lemma log_two_mul_add {d t : ℕ} (hd : 1 ≤ d) (ht : t ≤ 1) :
    Nat.log 2 (2 * d + t) = Nat.log 2 d + 1 := by
  have h1 := Nat.pow_log_le_self 2 (by omega : d ≠ 0)
  have h2 := Nat.lt_pow_succ_log_self (by norm_num : 1 < 2) d
  apply Nat.log_eq_of_pow_le_of_lt_pow
  · rw [pow_succ]; omega
  · rw [pow_succ, pow_succ] at *; omega

lemma exists_infinite_fiber {D : Set ℕ} (hD : D.Infinite) {β : Type*} (f : ℕ → β)
    (hf : (f '' D).Finite) : ∃ y, (D ∩ f ⁻¹' {y}).Infinite := by
  by_contra h
  simp only [not_exists, Set.not_infinite] at h
  apply hD
  have : D = ⋃ y ∈ f '' D, D ∩ f ⁻¹' {y} := by
    ext x; simp only [Set.mem_iUnion, Set.mem_inter_iff, Set.mem_preimage, Set.mem_singleton_iff,
      Set.mem_image]
    exact ⟨fun hx => ⟨f x, ⟨x, hx, rfl⟩, hx, rfl⟩, fun ⟨_, _, hx, _⟩ => hx⟩
  rw [this]
  exact hf.biUnion fun y _ => h y

/-- Paper, Proposition \ref{IA:prop:rot}: if `w_i → ∞` there are no infinite `D ⊆ ℕ₀` and
`t ∈ {0, 1}` with `D + D + t ⊆ E`. -/
theorem prop_rot (α β : ℝ) (w : ℕ → ℕ) (hw : Tendsto w atTop atTop) (D : Set ℕ)
    (hD : D.Infinite) (t : ℕ) (ht : t ≤ 1) : ¬ ∀ d ∈ D, ∀ d' ∈ D, d + d' + t ∈ Eset α β w := by
  intro hDE
  -- remove `0`
  set D₁ := D \ {0}
  have hD₁ : D₁.Infinite := hD.sdiff (Set.finite_singleton 0)
  -- the points `z_d = dα + tα/2`
  set z : ℕ → ℝ := fun d => d * α + t * α / 2
  have hz : ∀ d d' : ℕ, ((d + d' + t : ℕ) : ℝ) * α - β = (z d - β / 2) + (z d' - β / 2) := by
    intro d d'; simp only [z]; push_cast; ring
  -- pigeonhole on `(λ(d) mod 2, ⌊4(z_d - β/2)⌋ mod 4)`
  set κ : ℕ → ℕ × ℤ := fun d => (Nat.log 2 d % 2, ⌊4 * (z d - β / 2)⌋ % 4)
  have hκ : (κ '' D₁).Finite := by
    refine Set.Finite.subset (Finset.finite_toSet (Finset.range 2 ×ˢ Finset.Ico (0 : ℤ) 4)) ?_
    rintro _ ⟨d, -, rfl⟩
    simp only [κ, Finset.coe_product, Set.mem_prod, Finset.mem_coe, Finset.mem_range,
      Finset.mem_Ico]
    omega
  obtain ⟨⟨σ, k⟩, hD₂⟩ := exists_infinite_fiber hD₁ κ hκ
  set D₂ := D₁ ∩ κ ⁻¹' {(σ, k)}
  have hmem : ∀ d ∈ D₂, d ∈ D ∧ 1 ≤ d ∧ Nat.log 2 d % 2 = σ ∧ ⌊4 * (z d - β / 2)⌋ % 4 = k := by
    rintro d ⟨⟨hd, hd0⟩, hκd⟩
    simp only [Set.mem_preimage, Set.mem_singleton_iff, κ, Prod.mk.injEq] at hκd
    simp only [Set.mem_singleton_iff] at hd0
    exact ⟨hd, by omega, hκd.1, hκd.2⟩
  -- membership of `d + d' + t` in `R` pins down the parity of `λ`
  have hR : ∀ d ∈ D₂, ∀ d' ∈ D₂, (Even (Nat.log 2 (d + d' + t)) ↔ k % 2 = 0) := by
    intro d hd d' hd'
    have hE := hDE d (hmem d hd).1 d' (hmem d' hd').1
    have hRn := hE.1.2
    rw [fract_lt_half_iff, hz] at hRn
    rw [← hRn, Int.even_iff, floor_two_add_mod (hmem d hd).2.2.2 (hmem d' hd').2.2.2]
  -- step (iv): the diagonal element `2d + t` gives `k ≡ 1 - σ`
  obtain ⟨d₀, hd₀⟩ := hD₂.nonempty
  have hσk : (σ + 1) % 2 = 0 ↔ k % 2 = 0 := by
    have := hR d₀ hd₀ d₀ hd₀
    rw [show d₀ + d₀ + t = 2 * d₀ + t by ring, log_two_mul_add (hmem d₀ hd₀).2.1 ht,
      Nat.even_iff] at this
    rw [← this, ← (hmem d₀ hd₀).2.2.1]; omega
  -- step (v)-(vi)
  obtain ⟨I, hI⟩ := (tendsto_atTop_atTop.mp hw) (d₀ + t + 1)
  obtain ⟨d', hd', hd'big⟩ := hD₂.exists_gt (d₀ + 2 ^ I)
  have h2I : 1 ≤ 2 ^ I := Nat.one_le_two_pow
  obtain ⟨n, hn_def⟩ : ∃ n, n = d₀ + d' + t := ⟨_, rfl⟩
  have hn := hDE d₀ (hmem d₀ hd₀).1 d' (hmem d' hd').1
  rw [← hn_def] at hn
  have hpar : ¬ (Nat.log 2 n % 2 = Nat.log 2 d' % 2) := by
    have h1 := hR d₀ hd₀ d' hd'
    rw [← hn_def, Nat.even_iff, ← hσk, ← (hmem d' hd').2.2.1] at h1
    omega
  have hlog_le : Nat.log 2 d' ≤ Nat.log 2 n := Nat.log_mono_right (by omega)
  have hlog_lt : Nat.log 2 d' < Nat.log 2 n := lt_of_le_of_ne hlog_le (fun h => hpar (by rw [h]))
  set i := Nat.log 2 n
  have hi1 : 2 ^ i ≤ n := Nat.pow_log_le_self 2 (by omega)
  have hdi : d' < 2 ^ i := by
    have := Nat.lt_pow_succ_log_self (by norm_num : 1 < 2) d'
    exact lt_of_lt_of_le this (Nat.pow_le_pow_right (by norm_num) hlog_lt)
  have hiI : I ≤ i := by
    have : 2 ^ I ≤ d' := by omega
    have : I ≤ Nat.log 2 d' := Nat.le_log_of_pow_le (by norm_num) this
    omega
  have hi0 : 1 ≤ i := by
    by_contra h
    have : i = 0 := by omega
    rw [this] at hdi; omega
  have hnG : n ∉ Gset w := hn.2
  have : n ≥ 2 ^ i + w i := by
    by_contra h
    exact hnG ⟨i, hi0, by omega, by omega⟩
  have := hI i hiI
  omega


/-! ## Counting (Lemmas \ref{IA:lem:parity} and \ref{IA:lem:excess}) -/

/-- `A = (2ℕ - 1) ∪ 2E`. -/
def Aset (E : Set ℕ) : Set ℕ := {k | Odd k} ∪ {k | ∃ e ∈ E, k = 2 * e}

/-- Paper, Lemma \ref{IA:lem:parity} (first part): if `B + B ⊆ (2ℕ - 1) ∪ 2E` for an infinite
`B`, then `D + D + t ⊆ E` for some infinite `D ⊆ ℕ₀` and `t ∈ {0, 1}`. -/
lemma parity_reduce (E : Set ℕ) (B : Set ℕ) (hB : B.Infinite) (hBA : sumset B B ⊆ Aset E) :
    ∃ D : Set ℕ, D.Infinite ∧ ∃ t ≤ 1, ∀ d ∈ D, ∀ d' ∈ D, d + d' + t ∈ E := by
  have key : ∀ t ≤ 1, ∀ B' ⊆ B, B'.Infinite → (∀ b ∈ B', b % 2 = t) →
      ∃ D : Set ℕ, D.Infinite ∧ ∃ t ≤ 1, ∀ d ∈ D, ∀ d' ∈ D, d + d' + t ∈ E := by
    intro t ht B' hB'B hB' hpar
    refine ⟨(fun b => b / 2) '' B', hB'.image fun b hb b' hb' h => ?_, t, ht, ?_⟩
    · have := hpar b hb; have := hpar b' hb'; omega
    · rintro _ ⟨b, hb, rfl⟩ _ ⟨b', hb', rfl⟩
      have hb1 := hpar b hb
      have hb2 := hpar b' hb'
      rcases hBA ⟨b, hB'B hb, b', hB'B hb', rfl⟩ with h | ⟨e, he, hee⟩
      · exfalso; have h' : Odd (b + b') := h; rw [Nat.odd_iff] at h'; omega
      · have : e = b / 2 + b' / 2 + t := by omega
        rw [← this]; exact he
  have hsplit : B = {b ∈ B | b % 2 = 0} ∪ {b ∈ B | b % 2 = 1} := by
    ext b
    simp only [Set.mem_union, Set.mem_ofPred_eq]
    constructor
    · intro hb; rcases Nat.mod_two_eq_zero_or_one b with h | h
      · exact Or.inl ⟨hb, h⟩
      · exact Or.inr ⟨hb, h⟩
    · rintro (⟨hb, -⟩ | ⟨hb, -⟩) <;> exact hb
  rw [hsplit, Set.infinite_union] at hB
  rcases hB with h | h
  · exact key 0 (by norm_num) _ (fun b hb => hb.1) h fun b hb => hb.2
  · exact key 1 le_rfl _ (fun b hb => hb.1) h fun b hb => hb.2

lemma card_filter_odd (N : ℕ) : ((range (N + 1)).filter Odd).card = (N + 1) / 2 := by
  induction N with
  | zero => decide
  | succ N ih =>
    rw [range_add_one (n := N + 1), filter_insert]
    by_cases h : Odd (N + 1)
    · rw [if_pos h, card_insert_of_notMem (by simp), ih]
      rw [Nat.odd_iff] at h; omega
    · rw [if_neg h, ih]
      rw [Nat.not_odd_iff_even, Nat.even_iff] at h; omega

open Classical in
/-- Paper, Lemma \ref{IA:lem:parity} (counting): `|A ∩ [N]| = ⌈N/2⌉ + |E ∩ [1, ⌊N/2⌋]|`. -/
lemma ncard_Aset (E : Set ℕ) (hE : 0 ∉ E) (N : ℕ) :
    (Aset E ∩ Set.Icc 1 N).ncard = (N + 1) / 2 + ((Ico 1 (N / 2 + 1)).filter (· ∈ E)).card := by
  set Fo := (range (N + 1)).filter Odd
  set Fe := ((Ico 1 (N / 2 + 1)).filter (· ∈ E)).image (fun j => 2 * j)
  have hset : Aset E ∩ Set.Icc 1 N = ↑(Fo ∪ Fe) := by
    ext k
    simp only [Aset, Set.mem_inter_iff, Set.mem_union, Set.mem_Icc, Set.mem_ofPred_eq, coe_union,
      coe_filter, coe_image, mem_range, mem_Ico, Fo, Fe, Set.mem_image]
    constructor
    · rintro ⟨h | ⟨e, he, rfl⟩, h1, h2⟩
      · exact Or.inl ⟨by omega, h⟩
      · refine Or.inr ⟨e, ⟨⟨?_, by omega⟩, he⟩, rfl⟩
        rcases Nat.eq_zero_or_pos e with h0 | h0
        · exact absurd (h0 ▸ he) hE
        · exact h0
    · rintro (⟨h1, h2⟩ | ⟨e, ⟨⟨h1, h2⟩, he⟩, rfl⟩)
      · refine ⟨Or.inl h2, ?_, by omega⟩
        obtain ⟨r, rfl⟩ := h2; omega
      · exact ⟨Or.inr ⟨e, he, rfl⟩, by omega, by omega⟩
  have hdisj : Disjoint Fo Fe := by
    rw [disjoint_left]
    intro k hk hk'
    simp only [Fo, Fe, mem_filter, mem_image] at hk hk'
    obtain ⟨e, -, rfl⟩ := hk'
    exact (Nat.not_odd_iff_even.mpr (even_two_mul e)) hk.2
  rw [hset, Set.ncard_coe_finset, card_union_of_disjoint hdisj, card_filter_odd,
    card_image_of_injective _ (fun a b h => by omega)]

lemma indicator_R (α β : ℝ) {n : ℕ} (hn : 1 ≤ n) [Decidable (n ∈ Rset α β)] :
    (if n ∈ Rset α β then (1 : ℝ) else 0) - 1 / 2 = eps n * rho (n * α - β) := by
  unfold eps rho
  rcases Nat.even_or_odd (Nat.log 2 n) with h | h
  · rw [h.neg_one_pow, one_mul]
    by_cases hf : Int.fract (n * α - β) < 1 / 2
    · have : n ∈ Rset α β := ⟨hn, iff_of_true hf h⟩
      rw [if_pos this, if_pos hf]; norm_num
    · have : n ∉ Rset α β := fun h' => hf (h'.2.mpr h)
      rw [if_neg this, if_neg hf]; norm_num
  · rw [h.neg_one_pow]
    have h' : ¬ Even (Nat.log 2 n) := Nat.not_even_iff_odd.mpr h
    by_cases hf : Int.fract (n * α - β) < 1 / 2
    · have : n ∉ Rset α β := fun h'' => h' (h''.2.mp hf)
      rw [if_neg this, if_pos hf]; norm_num
    · have : n ∈ Rset α β := ⟨hn, iff_of_false hf h'⟩
      rw [if_pos this, if_neg hf]; norm_num

open Classical in
lemma card_R (α β : ℝ) (M : ℕ) :
    (((Ico 1 M).filter (· ∈ Rset α β)).card : ℝ) = ((M - 1 : ℕ) : ℝ) / 2 + Sab α β M := by
  rw [card_filter]
  push_cast
  have : ∑ n ∈ Ico 1 M, (if n ∈ Rset α β then (1 : ℝ) else 0) =
      ∑ n ∈ Ico 1 M, ((1 : ℝ) / 2 + eps n * rho (n * α - β)) := by
    refine sum_congr rfl fun n hn => ?_
    rw [← indicator_R α β (mem_Ico.mp hn).1]; ring
  rw [this, sum_add_distrib, sum_const, Nat.card_Ico, nsmul_eq_mul]
  unfold Sab Sf
  ring

open Classical in
/-- Paper, Lemma \ref{IA:lem:excess}, in the form used: `|E ∩ [1, M)| ≥ (M - 1)/2 + S(M) - g`
whenever every index `i` whose gap interval meets `[1, M)` satisfies `i ≤ K`, with
`g = ∑_{i=1}^{K} 2 w_i`. -/
lemma excess (α β : ℝ) (w : ℕ → ℕ) (M K : ℕ)
    (hK : ∀ i, 1 ≤ i → 2 ^ i - w i < M → i ≤ K) :
    ((M - 1 : ℕ) : ℝ) / 2 + Sab α β M - ∑ i ∈ Icc 1 K, (2 * w i : ℝ) ≤
      ((Ico 1 M).filter (· ∈ Eset α β w)).card := by
  have h1 : (Ico 1 M).filter (· ∈ Rset α β) ⊆
      (Ico 1 M).filter (· ∈ Eset α β w) ∪ (Ico 1 M).filter (· ∈ Gset w) := by
    intro n hn
    simp only [mem_filter, mem_union] at hn ⊢
    by_cases hG : n ∈ Gset w
    · exact Or.inr ⟨hn.1, hG⟩
    · exact Or.inl ⟨hn.1, hn.2, hG⟩
  have h2 : (Ico 1 M).filter (· ∈ Gset w) ⊆
      (Icc 1 K).biUnion (fun i => Ico (2 ^ i - w i) (2 ^ i + w i)) := by
    intro n hn
    simp only [mem_filter, mem_Ico] at hn
    obtain ⟨⟨-, hnM⟩, i, hi, h1, h2⟩ := hn
    simp only [mem_biUnion, mem_Icc, mem_Ico]
    exact ⟨i, ⟨hi, hK i hi (by omega)⟩, h1, h2⟩
  have h3 : (((Icc 1 K).biUnion (fun i => Ico (2 ^ i - w i) (2 ^ i + w i))).card : ℝ) ≤
      ∑ i ∈ Icc 1 K, (2 * w i : ℝ) := by
    refine (Nat.cast_le.mpr (card_biUnion_le)).trans ?_
    push_cast
    refine sum_le_sum fun i _ => ?_
    rw [Nat.card_Ico]
    have : 2 ^ i + w i - (2 ^ i - w i) ≤ 2 * w i := by omega
    exact_mod_cast this
  have hR := card_R α β M
  have hc1 := card_le_card h1
  have hc2 := card_le_card h2
  have hc3 := card_union_le ((Ico 1 M).filter (· ∈ Eset α β w)) ((Ico 1 M).filter (· ∈ Gset w))
  have : (((Ico 1 M).filter (· ∈ Rset α β)).card : ℝ) ≤
      ((Ico 1 M).filter (· ∈ Eset α β w)).card + ((Ico 1 M).filter (· ∈ Gset w)).card := by
    exact_mod_cast hc1.trans hc3
  have : (((Ico 1 M).filter (· ∈ Gset w)).card : ℝ) ≤
      (((Icc 1 K).biUnion (fun i => Ico (2 ^ i - w i) (2 ^ i + w i))).card : ℝ) := by
    exact_mod_cast hc2
  linarith


/-! ## Proof of Theorem \ref{IA:thm:u32a}\ref{IA:it:u32a-all} -/

section Final

variable (Nf : ℕ → ℕ)

/-- `ψ₀(M) = max {i ≤ M : N_i ≤ M}` (and `0` if there is none). -/
def psi0 (M : ℕ) : ℕ := Nat.findGreatest (fun i => Nf i ≤ M) M

lemma psi0_mono : Monotone (psi0 Nf) := fun _ _ h =>
  Nat.findGreatest_mono (fun _ hi => le_trans hi h) h

lemma psi0_ge {i M : ℕ} (h1 : Nf i ≤ M) (h2 : i ≤ M) : i ≤ psi0 Nf M := Nat.le_findGreatest h2 h1

lemma psi0_spec {M : ℕ} (h : psi0 Nf M ≠ 0) : Nf (psi0 Nf M) ≤ M :=
  Nat.findGreatest_of_ne_zero (P := fun i => Nf i ≤ M) (n := M) rfl h

/-- The gap widths `w_i = max(1, min(⌊2^i/4⌋, ⌊ψ₀(2^{i-1})/16⌋))`. -/
def wseq (i : ℕ) : ℕ := max 1 (min (2 ^ i / 4) (psi0 Nf (2 ^ (i - 1)) / 16))

lemma wseq_le_pow {i : ℕ} (hi : 1 ≤ i) : wseq Nf i ≤ 2 ^ (i - 1) := by
  have h1 : 2 ^ i = 2 * 2 ^ (i - 1) := by rw [← pow_succ']; congr 1; omega
  have h2 : 1 ≤ 2 ^ (i - 1) := Nat.one_le_two_pow
  unfold wseq
  have : min (2 ^ i / 4) (psi0 Nf (2 ^ (i - 1)) / 16) ≤ 2 ^ i / 4 := min_le_left _ _
  omega

lemma wseq_le_psi {i M : ℕ} (hM : 2 ^ (i - 1) ≤ M) (h16 : 16 ≤ psi0 Nf M) :
    wseq Nf i ≤ psi0 Nf M / 16 := by
  have h1 := psi0_mono Nf hM
  unfold wseq
  have : min (2 ^ i / 4) (psi0 Nf (2 ^ (i - 1)) / 16) ≤ psi0 Nf (2 ^ (i - 1)) / 16 :=
    min_le_right _ _
  have : psi0 Nf (2 ^ (i - 1)) / 16 ≤ psi0 Nf M / 16 := Nat.div_le_div_right h1
  have : 1 ≤ psi0 Nf M / 16 := by omega
  omega

lemma wseq_tendsto : Tendsto (wseq Nf) atTop atTop := by
  rw [tendsto_atTop_atTop]
  intro K
  refine ⟨Nf (16 * K) + 16 * K + K + 2, fun i hi => ?_⟩
  have h1 : Nf (16 * K) + 16 * K ≤ 2 ^ (i - 1) := by
    have := Nat.lt_two_pow_self (n := i - 1); omega
  have h2 : 16 * K ≤ psi0 Nf (2 ^ (i - 1)) := psi0_ge Nf (by omega) (by omega)
  have h3 : 4 * K ≤ 2 ^ i := by
    have : 2 ^ i = 4 * 2 ^ (i - 2) := by
      rw [show (4 : ℕ) = 2 ^ 2 by norm_num, ← pow_add]; congr 1; omega
    have := Nat.lt_two_pow_self (n := i - 2); omega
  unfold wseq
  have : K ≤ min (2 ^ i / 4) (psi0 Nf (2 ^ (i - 1)) / 16) :=
    le_min (by omega) (by omega)
  exact le_trans this (le_max_right _ _)

end Final

/-- Paper, Theorem \ref{IA:thm:u32a}\ref{IA:it:u32a-all}: there are a set `A ⊆ ℕ` and a
non-decreasing unbounded function `ψ : ℕ → [0, ∞)` such that
`|A ∩ [N]| ≥ (3/4) N + ψ(N) log N` for all sufficiently large `N`, and `B + B ⊄ A` for every
infinite `B ⊆ ℕ`. -/
theorem thm_u32a_b : ∃ A : Set ℕ, 0 ∉ A ∧ ∃ ψ : ℕ → ℝ, (∀ N, 0 ≤ ψ N) ∧ Monotone ψ ∧
    ¬ BddAbove (Set.range ψ) ∧
    (∀ᶠ N : ℕ in atTop, 3 / 4 * (N : ℝ) + ψ N * Real.log N ≤ (A ∩ Set.Icc 1 N).ncard) ∧
    ∀ B : Set ℕ, B.Infinite → ¬ sumset B B ⊆ A := by
  classical
  obtain ⟨α, -, Nf, -, -, hS⟩ := prop_TD
  set w := wseq Nf
  set E := Eset α (1 / 6) w
  have hE0 : 0 ∉ E := fun h => by have := h.1.1; omega
  refine ⟨Aset E, ?_, fun N => (psi0 Nf (N / 2 + 1) : ℝ) / 4, fun N => by positivity,
    fun N N' h => by
      have := psi0_mono Nf (show N / 2 + 1 ≤ N' / 2 + 1 by omega)
      simp only; gcongr, ?_, ?_, ?_⟩
  · rintro (h | ⟨e, he, h0⟩)
    · exact Nat.not_odd_zero h
    · have : e = 0 := by omega
      exact hE0 (this ▸ he)
  · rintro ⟨C, hC⟩
    set i := ⌈4 * C⌉₊ + 1
    have h1 := hC ⟨2 * (Nf i + i), rfl⟩
    have h2 : i ≤ psi0 Nf (2 * (Nf i + i) / 2 + 1) := psi0_ge Nf (by omega) (by omega)
    have h3 : (i : ℝ) ≤ psi0 Nf (2 * (Nf i + i) / 2 + 1) := by exact_mod_cast h2
    have h4 := Nat.le_ceil (4 * C)
    have h5 : (i : ℝ) = ⌈4 * C⌉₊ + 1 := by simp only [i]; push_cast; ring
    simp only at h1
    linarith
  · -- the counting estimate
    have hl2 := Real.log_two_gt_d9
    have hl2' : Real.log 2 < 1 := log_two_lt_one
    have hEbound : ∀ M : ℕ, Nf 16 + 16 ≤ M →
        ((M - 1 : ℕ) : ℝ) / 2 + (psi0 Nf M : ℝ) * Real.log M / 2 + 1 ≤
          ((Ico 1 M).filter (· ∈ E)).card := by
      intro M hM
      set ψ := psi0 Nf M
      have hψ16 : 16 ≤ ψ := psi0_ge Nf (by omega) (by omega)
      have hSM := hS ψ (by omega) M (psi0_spec Nf (by omega))
      set K := Nat.log 2 M + 1
      have hK : ∀ i, 1 ≤ i → 2 ^ i - w i < M → i ≤ K := by
        intro i hi hlt
        have h1 := wseq_le_pow Nf hi
        have h2 : 2 ^ i = 2 * 2 ^ (i - 1) := by rw [← pow_succ']; congr 1; omega
        have : 2 ^ (i - 1) ≤ M := by simp only [w] at hlt; omega
        have := Nat.le_log_of_pow_le (by norm_num : 1 < 2) this
        omega
      have hex := excess α (1 / 6) w M K hK
      have hsum : ∑ i ∈ Icc 1 K, (2 * w i : ℝ) ≤ K * (2 * ((ψ / 16 : ℕ) : ℝ)) := by
        have : ∀ i ∈ Icc 1 K, (2 * w i : ℝ) ≤ 2 * ((ψ / 16 : ℕ) : ℝ) := by
          intro i hi
          rw [mem_Icc] at hi
          have : 2 ^ (i - 1) ≤ M := by
            have h1 : 2 ^ (i - 1) ≤ 2 ^ Nat.log 2 M := Nat.pow_le_pow_right (by norm_num) (by omega)
            exact h1.trans (Nat.pow_log_le_self 2 (by omega))
          have := wseq_le_psi Nf this hψ16
          have : (w i : ℝ) ≤ (ψ / 16 : ℕ) := by exact_mod_cast this
          linarith
        refine (sum_le_sum this).trans ?_
        rw [sum_const, Nat.card_Icc, nsmul_eq_mul, show K + 1 - 1 = K by omega]
      have hdiv : ((ψ / 16 : ℕ) : ℝ) ≤ (ψ : ℝ) / 16 := Nat.cast_div_le
      have hL2 : (Nat.log 2 M : ℝ) * Real.log 2 ≤ Real.log M := by
        have h := Nat.pow_log_le_self 2 (by omega : M ≠ 0)
        have : Real.log ((2 : ℝ) ^ Nat.log 2 M) ≤ Real.log M :=
          Real.log_le_log (by positivity) (by exact_mod_cast h)
        rwa [Real.log_pow] at this
      have hlogM : 1 ≤ Real.log M := by
        have : (0 : ℝ) < M := by exact_mod_cast (by omega : 0 < M)
        rw [Real.le_log_iff_exp_le this]
        have : Real.exp 1 < 3 := by have := Real.exp_one_lt_d9; linarith
        have : (3 : ℝ) ≤ M := by exact_mod_cast (by omega : 3 ≤ M)
        linarith
      have hψ' : (16 : ℝ) ≤ ψ := by exact_mod_cast hψ16
      have hK' : (K : ℝ) = Nat.log 2 M + 1 := by simp only [K]; push_cast; ring
      have hL2' : (Nat.log 2 M : ℝ) ≤ 3 / 2 * Real.log M := by nlinarith
      have hfin : (K : ℝ) * (2 * ((ψ / 16 : ℕ) : ℝ)) ≤ K * ψ / 8 := by
        have : (0 : ℝ) ≤ K := by positivity
        nlinarith
      have : (ψ : ℝ) * (4 * Real.log M - Nat.log 2 M - 1) ≥ 24 := by nlinarith
      nlinarith
    rw [eventually_atTop]
    refine ⟨2 * (Nf 16 + 16) + 4, fun N hN => ?_⟩
    rw [ncard_Aset E hE0 N]
    have hb := hEbound (N / 2 + 1) (by omega)
    rw [show N / 2 + 1 - 1 = N / 2 by omega] at hb
    have h1 : (N : ℝ) / 2 ≤ ((N + 1) / 2 : ℕ) := by
      have : N ≤ 2 * ((N + 1) / 2) := by omega
      have : (N : ℝ) ≤ 2 * ((N + 1) / 2 : ℕ) := by exact_mod_cast this
      linarith
    have h2 : ((N : ℝ) - 1) / 2 ≤ (N / 2 : ℕ) := by
      have : N ≤ 2 * (N / 2) + 1 := by omega
      have : (N : ℝ) ≤ 2 * (N / 2 : ℕ) + 1 := by exact_mod_cast this
      linarith
    have hN4 : (4 : ℝ) ≤ N := by exact_mod_cast (by omega : 4 ≤ N)
    have h3 : Real.log N / 2 ≤ Real.log ((N / 2 + 1 : ℕ) : ℝ) := by
      have hM : (N : ℝ) / 2 ≤ ((N / 2 + 1 : ℕ) : ℝ) := by
        have : N ≤ 2 * (N / 2 + 1) := by omega
        have : (N : ℝ) ≤ 2 * ((N / 2 + 1 : ℕ) : ℝ) := by exact_mod_cast this
        linarith
      have : Real.log ((N : ℝ) / 2) ≤ Real.log ((N / 2 + 1 : ℕ) : ℝ) :=
        Real.log_le_log (by positivity) hM
      rw [Real.log_div (by positivity) (by norm_num)] at this
      have : Real.log 4 ≤ Real.log N := Real.log_le_log (by norm_num) hN4
      have : Real.log 4 = 2 * Real.log 2 := by
        rw [show (4 : ℝ) = 2 ^ 2 by norm_num, Real.log_pow]; push_cast; ring
      linarith
    have hψ0 : (0 : ℝ) ≤ psi0 Nf (N / 2 + 1) := Nat.cast_nonneg _
    have : (psi0 Nf (N / 2 + 1) : ℝ) * (Real.log N / 2) ≤
        psi0 Nf (N / 2 + 1) * Real.log ((N / 2 + 1 : ℕ) : ℝ) :=
      mul_le_mul_of_nonneg_left h3 hψ0
    show 3 / 4 * (N : ℝ) + (psi0 Nf (N / 2 + 1) : ℝ) / 4 * Real.log N ≤ _
    push_cast at hb this ⊢
    nlinarith
  · intro B hB hBA
    obtain ⟨D, hD, t, ht, hDE⟩ := parity_reduce E B hB hBA
    exact prop_rot α (1 / 6) w (wseq_tendsto Nf) D hD t ht hDE

end Kmrr25.S32a


==> anc/lean/Kmrr25/S33a.lean <==
import Kmrr25.Basic

/-!
# Which ordered polynomial sums are unavoidable (Question §3.3(a))

Paper, Section \ref{IA:sec:u33a}: Theorem \ref{IA:thm:u33a} and Lemmas \ref{IA:lem:P},
\ref{IA:lem:Rk}, \ref{IA:lem:subadd}.

For `f, g ∈ 𝒫 = {f ∈ ℚ[x] : f(ℕ) ⊆ ℕ₀}` and `B ⊆ ℕ` let
`f(B) ⊕_< g(B) = {f(b₁) + g(b₂) : b₁, b₂ ∈ B, b₁ < b₂}`.

## Main results

* `thm_u33a_neg` — Theorem \ref{IA:thm:u33a}\ref{IA:it:u33a-neg}, **unconditional**: for every
  `ε > 0` there is `A ⊆ ℕ` with `d̲(A) > 1 - ε` such that for all `f, g ∈ 𝒫` with
  `max (deg f, deg g) ≥ 2`, all infinite `B` and all `t ∈ ℤ`, `f(B) ⊕_< g(B) + t ⊄ A`
  (one set `A` for all pairs).
* `thm_u33a_pos` — Theorem \ref{IA:thm:u33a}\ref{IA:it:u33a-pos}, **conditional on Kousek's
  Theorem 1.2**: if `deg f, deg g ≤ 1`, every `A ⊆ ℕ` with `d*(A) > 0` contains
  `f(B) ⊕_< g(B) + t` for some infinite `B ⊆ ℕ` and `t ≥ 0`.
* `thm_u33a_classification` — the two parts together (conditional on Kousek's theorem): for
  `f, g ∈ 𝒫`, the configuration is unavoidable in sets of positive upper Banach density iff
  `deg f ≤ 1` and `deg g ≤ 1`.
* Lemma \ref{IA:lem:P}: `ClassP.intValued`, `exists_denom`, `modEq_of_denom` (i);
  `ClassP.leadingCoeff_pos`, `ClassP.natDegree_add` (ii); `ClassP.eq_linear` (iii).
* Lemma \ref{IA:lem:Rk}: `lem_Rk` (for every `ε > 0` some `k` has `|R_k(h)| < ε k`) and
  `lem_Rk_iInf` (`inf_k |R_k(h)| / k = 0`).
* Lemma \ref{IA:lem:subadd}: `lem_subadd` (natural densities, as in the paper) and the more
  general `subadd_core` (upper density bounds).
* `tendsto_ubd`: the limit in the definition of `d*` exists.

## External results

* **Kousek, Theorem 1.2** (*Asymmetric infinite sumsets in large sets of integers*) is not
  formalized. It is the `Prop` `KousekThm12`, transcribed from the paper's quotation in the
  proof of part \ref{IA:it:u33a-pos} (in a form implied by the quotation), and it is an explicit
  hypothesis of `thm_u33a_pos` and `thm_u33a_classification` only.
* **Ackelsberg, Lemma 4.3**, which the paper cites in the proof of Lemma \ref{IA:lem:Rk}, is
  stated in the form used there as the `Prop` `AckelsbergLem43` (for `h ∈ ℚ[x]` with
  `h(ℤ) ⊆ ℤ` and `deg h ≥ 2`, `∑_{p ∉ 𝒫_h} 1/p = ∞`). This `Prop` is **proved** here
  (`ackelsbergLem43`) by an argument different from Ackelsberg's: for `d = deg h` and every large
  prime `p ≡ 1 (mod d)`, `h` does not permute `ℤ/pℤ` (Hermite's criterion,
  `not_surjective_of_natDegree_dvd`), and `∑_{p ≡ 1 (mod d)} 1/p = ∞`
  (`not_summable_one_div_primes_one_mod`, derived from Mathlib's proof of Dirichlet's theorem).
  The rest of the proof of Lemma \ref{IA:lem:Rk} (`lem_Rk_of_ackelsberg`, via the Chinese
  remainder theorem) follows the paper. Hence part \ref{IA:it:u33a-neg} is unconditional.

## Conventions

* The paper's `ℕ` is `{1, 2, …}`; Lean's `ℕ` contains `0`. A set `A ⊆ {1, 2, …}` is a
  `Set ℕ` with `0 ∉ A`; `[N] = {1, …, N}` is `Finset.Icc 1 N`, and `cnt A a b = |A ∩ [a, b]|`.
* `ClassP f` means `f(n) ∈ ℕ₀` for every `n ≥ 1`. Polynomials are evaluated in `ℚ`; the
  configuration `ordSum f g B` is a subset of `ℚ`, and `ShiftSubset X t A` means `X + t ⊆ A`.
* Densities: `ldens A = liminf |A ∩ [N]| / N`, `udens A = limsup |A ∩ [N]| / N`,
  `ubd A = lim_N sup_{M ≥ 0} |A ∩ [M + 1, M + N]| / N` (as in the paper's introduction; the
  limit exists by `tendsto_ubd`).
* In `thm_u33a_neg`, `B` ranges over all infinite subsets of `{0, 1, 2, …}` (which contains the
  paper's statement for `B ⊆ {1, 2, …}`), and the set `A` satisfies `0 ∉ A`. In `thm_u33a_pos` the
  set `A` is an arbitrary `Set ℕ`, and the conclusion provides `B ⊆ {1, 2, …}`, `t ∈ ℕ₀`.
* `lem_subadd` assumes `∑ δ_j < ∞` (`Summable δ`); otherwise the paper's bound is vacuous.
-/

open Polynomial Filter Topology Finset
open scoped Classical

namespace Kmrr25.S33a

/-- The class `𝒫 = {f ∈ ℚ[x] : f(ℕ) ⊆ ℕ₀}`, where `ℕ = {1, 2, …}`. -/
def ClassP (f : ℚ[X]) : Prop := ∀ n : ℕ, 1 ≤ n → ∃ m : ℕ, f.eval (n : ℚ) = m

/-- `h ∈ ℚ[x]` is integer-valued on `ℤ`: `h(ℤ) ⊆ ℤ`. -/
def IntValued (h : ℚ[X]) : Prop := ∀ n : ℤ, ∃ m : ℤ, h.eval (n : ℚ) = m

/-! ## Lemma \ref{IA:lem:P} -/

section LemmaP

/-- A polynomial over `ℚ` taking integer values at `y + 1, …, y + deg f + 1` takes an integer
value at `y` (from the vanishing of the `(deg f + 1)`-st forward difference). -/
lemma eval_mem_of_shifts (f : ℚ[X]) (y : ℤ)
    (hy : ∀ k ∈ Finset.range (f.natDegree + 1),
      f.eval ((y + ((k + 1 : ℕ) : ℤ) : ℤ) : ℚ) ∈ (Int.castRingHom ℚ).range) :
    f.eval (y : ℚ) ∈ (Int.castRingHom ℚ).range := by
  set Z := (Int.castRingHom ℚ).range
  have h0 := congr_fun (Polynomial.fwdDiff_iter_eq_zero_of_degree_lt (P := f)
    (Nat.lt_succ_self f.natDegree)) (y : ℚ)
  rw [fwdDiff_iter_eq_sum_shift, Finset.sum_range_succ'] at h0
  simp only [Pi.zero_apply, Nat.choose_zero_right, Nat.cast_one, mul_one, zero_smul,
    add_zero, Nat.sub_zero, zsmul_eq_mul, nsmul_eq_mul] at h0
  push_cast at h0
  obtain ⟨S, T, hsum, hT, hST⟩ : ∃ S T : ℚ, S ∈ Z ∧ T = (-1 : ℚ) ^ (f.natDegree + 1) *
      f.eval (y : ℚ) ∧ S + T = 0 := by
    refine ⟨_, _, ?_, ?_, h0⟩
    · refine Subring.sum_mem _ fun k hk => ?_
      refine Subring.mul_mem _ (Subring.mul_mem _ (Subring.pow_mem _ (Subring.neg_mem _
        (Subring.one_mem _)) _) (natCast_mem _ _)) ?_
      have e : ((y : ℚ) + ((k : ℚ) + 1)) = (((y + ((k + 1 : ℕ) : ℤ)) : ℤ) : ℚ) := by
        push_cast; ring
      rw [e]
      exact hy k hk
    · rfl
  have h1 : (-1 : ℚ) ^ (f.natDegree + 1) * f.eval (y : ℚ) = -S := by
    rw [← hT]; linarith [hST]
  have h2 : (-1 : ℚ) ^ (f.natDegree + 1) * (-1 : ℚ) ^ (f.natDegree + 1) = 1 := by
    rw [← mul_pow]; simp
  have e : f.eval (y : ℚ) = (-1 : ℚ) ^ (f.natDegree + 1) * -S := by
    rw [← h1, ← mul_assoc, h2, one_mul]
  rw [e]
  exact Subring.mul_mem _ (Subring.pow_mem _ (Subring.neg_mem _ (Subring.one_mem _)) _)
    (Subring.neg_mem _ hsum)

/-- Paper, Lemma \ref{IA:lem:P}(i), first part: every `f ∈ 𝒫` satisfies `f(ℤ) ⊆ ℤ`. -/
theorem ClassP.intValued {f : ℚ[X]} (hf : ClassP f) : IntValued f := by
  set Z := (Int.castRingHom ℚ).range
  have key : ∀ m : ℕ, ∀ y : ℤ, 1 - (m : ℤ) ≤ y → f.eval (y : ℚ) ∈ Z := by
    intro m
    induction m with
    | zero =>
      intro y hy
      push_cast at hy
      obtain ⟨n, hn⟩ := hf y.toNat (by omega)
      refine ⟨n, ?_⟩
      have : ((y.toNat : ℕ) : ℚ) = (y : ℚ) := by
        have : ((y.toNat : ℕ) : ℤ) = y := by omega
        exact_mod_cast this
      rw [this] at hn
      simp [hn]
    | succ m ih =>
      intro y hy
      by_cases h : 1 - (m : ℤ) ≤ y
      · exact ih y h
      · refine eval_mem_of_shifts f y fun k _ => ih _ ?_
        push_cast
        omega
  intro n
  have hn : 1 - ((n.natAbs + 1 : ℕ) : ℤ) ≤ n := by
    push_cast
    have := neg_abs_le n
    linarith
  obtain ⟨m, hm⟩ := key (n.natAbs + 1) n hn
  exact ⟨m, by simp at hm; exact hm.symm⟩

/-- Paper, Lemma \ref{IA:lem:P}(i), second part: every `f ∈ ℚ[x]` has a common denominator:
there are `D ∈ ℕ` and `F ∈ ℤ[x]` with `F = D f`. -/
theorem exists_denom (f : ℚ[X]) :
    ∃ D : ℕ, 0 < D ∧ ∃ F : ℤ[X], F.map (Int.castRingHom ℚ) = C (D : ℚ) * f := by
  refine ⟨∏ i ∈ f.support, (f.coeff i).den, Finset.prod_pos fun i _ => Rat.den_pos _, ?_⟩
  set D := ∏ i ∈ f.support, (f.coeff i).den
  have hl : C (D : ℚ) * f ∈ Polynomial.lifts (Int.castRingHom ℚ) := by
    rw [Polynomial.lifts_iff_coeff_lifts]
    intro n
    rw [Polynomial.coeff_C_mul]
    by_cases hn : n ∈ f.support
    · have hd : (f.coeff n).den ∣ D := Finset.dvd_prod_of_mem _ hn
      obtain ⟨e, he⟩ := hd
      refine ⟨e * (f.coeff n).num, ?_⟩
      have h1 : (f.coeff n) * (f.coeff n).den = (f.coeff n).num := Rat.mul_den_eq_num _
      simp only [eq_intCast, Int.cast_mul, Int.cast_natCast]
      rw [he, ← h1]
      push_cast
      ring
    · rw [Polynomial.notMem_support_iff.mp hn, mul_zero]
      exact ⟨0, by simp⟩
  exact (Polynomial.mem_lifts _).mp hl

/-- If `F = D f` with `F ∈ ℤ[x]` and `f(x) = y`, then `F(x) = D y`. -/
lemma eval_denom {f : ℚ[X]} {D : ℕ} {F : ℤ[X]}
    (hF : F.map (Int.castRingHom ℚ) = C (D : ℚ) * f) {x y : ℤ} (hxy : f.eval (x : ℚ) = y) :
    F.eval x = D * y := by
  have h1 : ((F.map (Int.castRingHom ℚ)).eval (x : ℚ)) = ((F.eval x : ℤ) : ℚ) := by
    simp
  rw [hF, eval_mul, eval_C, hxy] at h1
  exact_mod_cast h1.symm

/-- Paper, Lemma \ref{IA:lem:P}(i), third part: if `F = D f` with `F ∈ ℤ[x]`, then
`n ≡ n' (mod D k)` implies `f(n) ≡ f(n') (mod k)`. -/
theorem modEq_of_denom {f : ℚ[X]} {D : ℕ} (hD : 0 < D) {F : ℤ[X]}
    (hF : F.map (Int.castRingHom ℚ) = C (D : ℚ) * f) (k : ℤ) {n n' m m' : ℤ}
    (hm : f.eval (n : ℚ) = m) (hm' : f.eval (n' : ℚ) = m') (hnn : (D : ℤ) * k ∣ n - n') :
    k ∣ m - m' := by
  have h1 := Polynomial.sub_dvd_eval_sub n n' F
  rw [eval_denom hF hm, eval_denom hF hm'] at h1
  obtain ⟨s, hs⟩ := hnn
  obtain ⟨Q, hQ⟩ := h1
  refine ⟨s * Q, ?_⟩
  have hD' : (D : ℤ) ≠ 0 := by exact_mod_cast hD.ne'
  apply mul_left_cancel₀ hD'
  rw [mul_sub, hQ, hs]
  ring

/-- Paper, Lemma \ref{IA:lem:P}(ii): a non-constant `f ∈ 𝒫` has positive leading coefficient. -/
theorem ClassP.leadingCoeff_pos {f : ℚ[X]} (hf : ClassP f) (hdeg : 0 < f.natDegree) :
    0 < f.leadingCoeff := by
  by_contra hneg
  push Not at hneg
  have ht := (Polynomial.tendsto_atBot_of_leadingCoeff_nonpos f
    (natDegree_pos_iff_degree_pos.mp hdeg) hneg).comp tendsto_natCast_atTop_atTop
  obtain ⟨n, hn1, hn2⟩ := ((eventually_ge_atTop 1).and
    (ht.eventually (eventually_lt_atBot 0))).exists
  obtain ⟨m, hm⟩ := hf n hn1
  have : (0 : ℚ) ≤ f.eval (n : ℚ) := by rw [hm]; positivity
  exact absurd hn2 (not_lt.mpr this)

/-- Paper, Lemma \ref{IA:lem:P}(ii), consequence: `deg (f + g) = max (deg f) (deg g)` for
`f, g ∈ 𝒫`. -/
theorem ClassP.natDegree_add {f g : ℚ[X]} (hf : ClassP f) (hg : ClassP g) :
    (f + g).natDegree = max f.natDegree g.natDegree := by
  rcases lt_trichotomy f.natDegree g.natDegree with h | h | h
  · rw [natDegree_add_eq_right_of_natDegree_lt h, max_eq_right h.le]
  · rcases Nat.eq_zero_or_pos f.natDegree with h0 | h0
    · have : (f + g).natDegree ≤ 0 := (natDegree_add_le _ _).trans (by rw [← h, h0]; simp)
      omega
    · have hlf := hf.leadingCoeff_pos h0
      have hlg := hg.leadingCoeff_pos (h ▸ h0)
      have hf0 : f ≠ 0 := by rintro rfl; simp at h0
      have hg0 : g ≠ 0 := by rintro rfl; simp [h] at h0
      have hd := degree_add_eq_of_leadingCoeff_add_ne_zero (add_pos hlf hlg).ne'
      rw [degree_eq_natDegree hf0, degree_eq_natDegree hg0, h, max_self,
        ← degree_eq_natDegree hg0] at hd
      rw [natDegree_eq_of_degree_eq hd, h, max_self]
  · rw [natDegree_add_eq_left_of_natDegree_lt h, max_eq_left h.le]

/-- Paper, Lemma \ref{IA:lem:P}(iii): if `f ∈ 𝒫` and `deg f ≤ 1`, then `f(x) = m x + c` with
`m ∈ ℕ₀` and `c ∈ ℤ`. -/
theorem ClassP.eq_linear {f : ℚ[X]} (hf : ClassP f) (hdeg : f.natDegree ≤ 1) :
    ∃ m : ℕ, ∃ c : ℤ, f = C (m : ℚ) * X + C (c : ℚ) := by
  have e := eq_X_add_C_of_natDegree_le_one hdeg
  set a := f.coeff 1
  set b := f.coeff 0
  have hev : ∀ x : ℚ, f.eval x = a * x + b := by
    intro x; rw [e]; simp
  obtain ⟨m1, hm1⟩ := hf 1 le_rfl
  obtain ⟨m2, hm2⟩ := hf 2 (by norm_num)
  rw [hev] at hm1 hm2
  push_cast at hm1 hm2
  have ha : a = ((m2 : ℤ) - m1 : ℤ) := by push_cast; linarith
  have hb : b = ((2 * m1 : ℤ) - m2 : ℤ) := by push_cast; linarith
  have hnn : 0 ≤ (m2 : ℤ) - m1 := by
    by_contra hlt
    push Not at hlt
    obtain ⟨m3, hm3⟩ := hf (3 * m1 + 1) (by omega)
    rw [hev, ha, hb] at hm3
    push_cast at hm3
    have h1 : ((m2 : ℤ) - m1) * (3 * m1 + 1) + (2 * m1 - m2) = (m3 : ℤ) := by exact_mod_cast hm3
    nlinarith
  refine ⟨((m2 : ℤ) - m1).toNat, (2 * m1 : ℤ) - m2, ?_⟩
  have hcast : (((m2 : ℤ) - m1 : ℤ) : ℚ) = ((((m2 : ℤ) - m1).toNat : ℕ) : ℚ) := by
    exact_mod_cast (Int.toNat_of_nonneg hnn).symm
  rw [e, ha, hb, hcast]

end LemmaP

/-! ## Lemma \ref{IA:lem:Rk} -/

section LemmaRk

/-- `R_k(h) = {h(n) mod k : n ∈ ℤ} ⊆ ℤ/kℤ` for an integer-valued `h ∈ ℚ[x]`. -/
def Rset (h : ℚ[X]) (k : ℕ) : Set (ZMod k) :=
  {r | ∃ n : ℤ, ∃ m : ℤ, h.eval (n : ℚ) = m ∧ (m : ZMod k) = r}

/-- `h(ℤ)` meets every residue class modulo `p`, i.e. `p ∈ 𝒫_h`. -/
def HitsAll (h : ℚ[X]) (p : ℕ) : Prop := Rset h p = Set.univ

lemma Rset_ncard_le (h : ℚ[X]) (k : ℕ) [NeZero k] : (Rset h k).ncard ≤ k := by
  calc (Rset h k).ncard ≤ (Set.univ : Set (ZMod k)).ncard :=
        Set.ncard_le_ncard (Set.subset_univ _)
    _ = k := by rw [Set.ncard_univ, Nat.card_zmod]

/-- Chinese remainder theorem: `|R_{mn}(h)| ≤ |R_m(h)| |R_n(h)|` for coprime `m, n`. -/
lemma Rset_mul_le (h : ℚ[X]) {m n : ℕ} (hm : 0 < m) (hn : 0 < n) (hmn : m.Coprime n) :
    (Rset h (m * n)).ncard ≤ (Rset h m).ncard * (Rset h n).ncard := by
  have : NeZero m := ⟨hm.ne'⟩
  have : NeZero n := ⟨hn.ne'⟩
  rw [← Set.ncard_prod]
  refine Set.ncard_le_ncard_of_injOn (ZMod.chineseRemainder hmn) ?_
    (ZMod.chineseRemainder hmn).injective.injOn (Set.toFinite _)
  rintro r ⟨x, z, hz, rfl⟩
  rw [map_intCast]
  exact ⟨⟨x, z, hz, by simp⟩, ⟨x, z, hz, by simp⟩⟩

/-- If `p_1, …, p_s` are distinct primes outside `𝒫_h` and `k = p_1 ⋯ p_s`, then
`|R_k(h)| ≤ ∏ (p_i - 1)`. -/
lemma Rset_prod_le (h : ℚ[X]) (F : Finset ℕ) (hF : ∀ p ∈ F, p.Prime ∧ ¬ HitsAll h p) :
    (Rset h (∏ p ∈ F, p)).ncard ≤ ∏ p ∈ F, (p - 1) := by
  induction F using Finset.induction_on with
  | empty =>
    simp only [Finset.prod_empty]
    exact Rset_ncard_le h 1
  | insert a F haF ih =>
    rw [Finset.prod_insert haF, Finset.prod_insert haF]
    have ha := hF a (Finset.mem_insert_self a F)
    have hF' : ∀ p ∈ F, p.Prime ∧ ¬ HitsAll h p := fun p hp =>
      hF p (Finset.mem_insert_of_mem hp)
    have hpos : 0 < ∏ p ∈ F, p := Finset.prod_pos fun p hp => (hF' p hp).1.pos
    have hcop : a.Coprime (∏ p ∈ F, p) := Nat.Coprime.prod_right fun p hp =>
      (Nat.coprime_primes ha.1 (hF' p hp).1).mpr (by rintro rfl; exact haF hp)
    refine (Rset_mul_le h ha.1.pos hpos hcop).trans (Nat.mul_le_mul ?_ (ih hF'))
    have : NeZero a := ⟨ha.1.ne_zero⟩
    have := Set.ncard_lt_card ha.2
    rw [Nat.card_zmod] at this
    omega

/-- Ackelsberg, Lemma 4.3 (*Counterexamples to generalizations of the Erdős `B + B + t`
problem*), in the form in which the paper uses it: if `h ∈ ℚ[x]` satisfies `h(ℤ) ⊆ ℤ` and
`deg h ≥ 2`, then `∑_{p ∈ 𝒫 ∖ 𝒫_h} 1/p = ∞`, where `𝒫_h` is the set of primes `p` such that
`h(ℤ)` meets every residue class modulo `p`. -/
def AckelsbergLem43 : Prop :=
  ∀ h : ℚ[X], IntValued h → 2 ≤ h.natDegree →
    ¬ Summable (fun n : ℕ => if n.Prime ∧ ¬ HitsAll h n then (1 / n : ℝ) else 0)

/-- Paper, Lemma \ref{IA:lem:Rk}, derived from `AckelsbergLem43`: if `h(ℤ) ⊆ ℤ` and
`deg h ≥ 2`, then `inf_k |R_k(h)| / k = 0`, i.e. for every `ε > 0` there is `k ∈ ℕ` with
`|R_k(h)| < ε k`. -/
theorem lem_Rk_of_ackelsberg (hA : AckelsbergLem43) {h : ℚ[X]} (hint : IntValued h)
    (hdeg : 2 ≤ h.natDegree) (ε : ℝ) (hε : 0 < ε) :
    ∃ k : ℕ, 0 < k ∧ ((Rset h k).ncard : ℝ) < ε * k := by
  set v : ℕ → ℝ := fun n => if n.Prime ∧ ¬ HitsAll h n then (1 / n : ℝ) else 0 with hv
  have hv0 : ∀ n, 0 ≤ v n := fun n => by
    simp only [hv]; split_ifs <;> positivity
  have ht := (not_summable_iff_tendsto_nat_atTop_of_nonneg hv0).mp (hA h hint hdeg)
  obtain ⟨N, hN⟩ := (ht.eventually (eventually_gt_atTop (Real.log (1 / ε)))).exists
  set F := (Finset.range N).filter (fun n => n.Prime ∧ ¬ HitsAll h n) with hFdef
  have hFp : ∀ p ∈ F, p.Prime ∧ ¬ HitsAll h p := fun p hp => (Finset.mem_filter.mp hp).2
  have hsum : ∑ i ∈ Finset.range N, v i = ∑ p ∈ F, (1 / p : ℝ) := by
    rw [hFdef, Finset.sum_filter]
  rw [hsum] at hN
  have hpos : 0 < ∏ p ∈ F, p := Finset.prod_pos fun p hp => (hFp p hp).1.pos
  refine ⟨∏ p ∈ F, p, hpos, ?_⟩
  have h1 : ((Rset h (∏ p ∈ F, p)).ncard : ℝ) ≤ ∏ p ∈ F, ((p : ℝ) - 1) := by
    have := Rset_prod_le h F hFp
    have e : ((∏ p ∈ F, (p - 1) : ℕ) : ℝ) = ∏ p ∈ F, ((p : ℝ) - 1) := by
      push_cast
      refine Finset.prod_congr rfl fun p hp => ?_
      rw [Nat.cast_sub (hFp p hp).1.one_le, Nat.cast_one]
    rw [← e]
    exact_mod_cast this
  have h2 : ∏ p ∈ F, ((p : ℝ) - 1) = (∏ p ∈ F, (p : ℝ)) * ∏ p ∈ F, (1 - 1 / (p : ℝ)) := by
    rw [← Finset.prod_mul_distrib]
    refine Finset.prod_congr rfl fun p hp => ?_
    have : (p : ℝ) ≠ 0 := by exact_mod_cast (hFp p hp).1.ne_zero
    field_simp
  have h3 : ∏ p ∈ F, (1 - 1 / (p : ℝ)) ≤ Real.exp (-∑ p ∈ F, (1 / p : ℝ)) := by
    rw [← Finset.sum_neg_distrib, Real.exp_sum]
    refine Finset.prod_le_prod (fun p hp => ?_) (fun p _ => ?_)
    · have : (1 : ℝ) ≤ p := by exact_mod_cast (hFp p hp).1.one_le
      rw [sub_nonneg]
      exact div_le_one_of_le₀ this (by positivity)
    · have := Real.add_one_le_exp (-(1 / (p : ℝ)))
      linarith
  have h4 : Real.exp (-∑ p ∈ F, (1 / p : ℝ)) < ε := by
    have : Real.exp (-∑ p ∈ F, (1 / p : ℝ)) < Real.exp (-Real.log (1 / ε)) :=
      Real.exp_lt_exp.mpr (by linarith)
    rwa [Real.log_div (by norm_num) hε.ne', Real.log_one, zero_sub, neg_neg,
      Real.exp_log hε] at this
  have hk : (0 : ℝ) < ∏ p ∈ F, (p : ℝ) := by
    rw [← Nat.cast_prod]; exact_mod_cast hpos
  push_cast
  calc ((Rset h (∏ p ∈ F, p)).ncard : ℝ) ≤ (∏ p ∈ F, (p : ℝ)) * ∏ p ∈ F, (1 - 1 / (p : ℝ)) :=
        h1.trans h2.le
    _ ≤ (∏ p ∈ F, (p : ℝ)) * Real.exp (-∑ p ∈ F, (1 / p : ℝ)) :=
        mul_le_mul_of_nonneg_left h3 hk.le
    _ < (∏ p ∈ F, (p : ℝ)) * ε := mul_lt_mul_of_pos_left h4 hk
    _ = ε * ∏ p ∈ F, (p : ℝ) := mul_comm _ _

end LemmaRk

/-! ## Densities on `ℕ` -/

section Densities

/-- `|A ∩ [a, b]|` for `A ⊆ ℕ`. -/
noncomputable def cnt (A : Set ℕ) (a b : ℕ) : ℕ := ((Finset.Icc a b).filter (· ∈ A)).card

/-- Lower density `d̲(A) = liminf_{N → ∞} |A ∩ [N]| / N`, with `[N] = {1, …, N}`. -/
noncomputable def ldens (A : Set ℕ) : ℝ := liminf (fun N : ℕ => (cnt A 1 N : ℝ) / N) atTop

/-- Upper density `d̄(A) = limsup_{N → ∞} |A ∩ [N]| / N`, with `[N] = {1, …, N}`. -/
noncomputable def udens (A : Set ℕ) : ℝ := limsup (fun N : ℕ => (cnt A 1 N : ℝ) / N) atTop

/-- Upper Banach density `d*(A) = lim_{N → ∞} sup_{M ≥ 0} |A ∩ [M + 1, M + N]| / N`. -/
noncomputable def ubd (A : Set ℕ) : ℝ :=
  limUnder atTop (fun N : ℕ => (⨆ M : ℕ, (cnt A (M + 1) (M + N) : ℝ)) / N)

/-- `E` has upper density at most `δ`, in the explicit form
`∀ η > 0, |E ∩ [N]| ≤ (δ + η) N` for all large `N`. -/
def UpperDensLe (E : Set ℕ) (δ : ℝ) : Prop :=
  ∀ η > 0, ∀ᶠ N in atTop, (cnt E 1 N : ℝ) ≤ (δ + η) * N

lemma cnt_le (A : Set ℕ) (N : ℕ) : cnt A 1 N ≤ N := by
  unfold cnt
  calc _ ≤ (Finset.Icc 1 N).card := Finset.card_filter_le _ _
    _ = N := by simp

lemma cnt_window_le (A : Set ℕ) (M N : ℕ) : cnt A (M + 1) (M + N) ≤ N := by
  unfold cnt
  calc _ ≤ (Finset.Icc (M + 1) (M + N)).card := Finset.card_filter_le _ _
    _ = N := by simp

/-- The limit in the definition of `d*` exists (by subadditivity, Fekete's lemma), so that
`ubd A` is the limit `lim_{N → ∞} sup_M |A ∩ [M + 1, M + N]| / N`. -/
theorem tendsto_ubd (A : Set ℕ) :
    Tendsto (fun N : ℕ => (⨆ M : ℕ, (cnt A (M + 1) (M + N) : ℝ)) / N) atTop (𝓝 (ubd A)) := by
  set u : ℕ → ℝ := fun N => ⨆ M : ℕ, (cnt A (M + 1) (M + N) : ℝ) with hu
  have hbdd : ∀ N, BddAbove (Set.range fun M : ℕ => (cnt A (M + 1) (M + N) : ℝ)) := fun N =>
    ⟨N, by rintro _ ⟨M, rfl⟩; exact Nat.cast_le.mpr (cnt_window_le A M N)⟩
  have hsub : Subadditive u := by
    intro m n
    refine ciSup_le fun M => ?_
    have h1 : cnt A (M + 1) (M + (m + n)) ≤ cnt A (M + 1) (M + m) + cnt A (M + m + 1) (M + m + n) := by
      unfold cnt
      refine (Finset.card_le_card ?_).trans (Finset.card_union_le _ _)
      intro x hx
      simp only [Finset.mem_filter, Finset.mem_Icc, Finset.mem_union] at hx ⊢
      by_cases h : x ≤ M + m
      · exact Or.inl ⟨⟨hx.1.1, h⟩, hx.2⟩
      · exact Or.inr ⟨⟨by omega, by omega⟩, hx.2⟩
    calc (cnt A (M + 1) (M + (m + n)) : ℝ)
        ≤ cnt A (M + 1) (M + m) + cnt A (M + m + 1) (M + m + n) := by exact_mod_cast h1
      _ ≤ u m + u n := add_le_add (le_ciSup (hbdd m) M) (le_ciSup (hbdd n) (M + m))
  have hbb : BddBelow (Set.range fun n => u n / n) :=
    ⟨0, by
      rintro _ ⟨n, rfl⟩
      exact div_nonneg (Real.iSup_nonneg fun M => Nat.cast_nonneg _) (Nat.cast_nonneg _)⟩
  have ht := hsub.tendsto_lim hbb
  unfold ubd
  rw [ht.limUnder_eq]
  exact ht

/-- `UpperDensLe E δ` gives `d̄(E) ≤ δ`. -/
lemma udens_le_of_upperDensLe {E : Set ℕ} {δ : ℝ} (h : UpperDensLe E δ) : udens E ≤ δ := by
  refine le_of_forall_pos_le_add fun η hη => ?_
  refine Filter.limsup_le_of_le (isCoboundedUnder_le_of_le atTop fun N => by positivity) ?_
  filter_upwards [h η hη, eventually_ge_atTop 1] with N hN hN1
  have hN0 : (0 : ℝ) < N := by exact_mod_cast hN1
  rw [div_le_iff₀ hN0]
  linarith

/-- A set with natural density `δ` has upper density at most `δ`. -/
lemma upperDensLe_of_tendsto {E : Set ℕ} {δ : ℝ}
    (h : Tendsto (fun N : ℕ => (cnt E 1 N : ℝ) / N) atTop (𝓝 δ)) : UpperDensLe E δ := by
  intro η hη
  filter_upwards [h.eventually (eventually_lt_nhds (show δ < δ + η by linarith)),
    eventually_ge_atTop 1] with N hN hN1
  have hN0 : (0 : ℝ) < N := by exact_mod_cast hN1
  rw [div_lt_iff₀ hN0] at hN
  exact hN.le

/-- A union of residue classes: if `E = {x : x - t mod k ∈ R}`, then
`|E ∩ [N]| ≤ (N / k + 1) |R|`. -/
lemma cnt_periodic_le (k : ℕ) [NeZero k] (R : Set (ZMod k)) (t : ℤ) (N : ℕ) :
    cnt {x : ℕ | (((x : ℤ) - t : ℤ) : ZMod k) ∈ R} 1 N ≤ (N / k + 1) * R.ncard := by
  unfold cnt
  set φ : ℕ → ZMod k := fun x => (((x : ℤ) - t : ℤ) : ZMod k) with hφ
  set s := (Finset.Icc 1 N).filter (· ∈ {x : ℕ | φ x ∈ R})
  have himg : (s.image φ).card ≤ R.ncard := by
    rw [← Set.ncard_coe_finset]
    refine Set.ncard_le_ncard ?_ (Set.toFinite _)
    intro r hr
    simp only [Finset.coe_image, Set.mem_image, Finset.mem_coe, s, Finset.mem_filter,
      Set.mem_ofPred_eq] at hr
    obtain ⟨x, hx, rfl⟩ := hr
    exact hx.2
  refine (Finset.card_le_mul_card_image s (N / k + 1) ?_).trans (Nat.mul_le_mul_left _ himg)
  intro b _
  calc _ ≤ (Finset.range (N / k + 1)).card := by
        refine Finset.card_le_card_of_injOn (fun x => x / k) ?_ ?_
        · intro x hx
          simp only [Finset.coe_filter, Set.mem_ofPred_eq, s, Finset.mem_filter,
            Finset.mem_Icc] at hx
          simp only [Finset.coe_range, Set.mem_Iio]
          exact Nat.lt_succ_of_le (Nat.div_le_div_right hx.1.1.2)
        · intro x hx y hy hxy
          simp only [Finset.coe_filter, Set.mem_ofPred_eq, s, Finset.mem_filter] at hx hy
          have he : φ x = φ y := hx.2.trans hy.2.symm
          simp only [hφ, ZMod.intCast_eq_intCast_iff_dvd_sub] at he
          have hmod : x % k = y % k := by
            have hd : (k : ℤ) ∣ (y : ℤ) - x := by
              have e2 : (y : ℤ) - t - ((x : ℤ) - t) = (y : ℤ) - x := by ring
              rwa [e2] at he
            have h := Int.modEq_iff_dvd.mpr hd
            unfold Int.ModEq at h
            have : ((x % k : ℕ) : ℤ) = ((y % k : ℕ) : ℤ) := by push_cast; exact h
            exact_mod_cast this
          have hxy' : x / k = y / k := hxy
          calc x = k * (x / k) + x % k := (Nat.div_add_mod x k).symm
            _ = k * (y / k) + y % k := by rw [hxy', hmod]
            _ = y := Nat.div_add_mod y k
    _ = N / k + 1 := Finset.card_range _

/-- A union of `r` residue classes modulo `k` has upper density at most `r / k`. -/
lemma upperDensLe_periodic (k : ℕ) [NeZero k] (R : Set (ZMod k)) (t : ℤ) :
    UpperDensLe {x : ℕ | (((x : ℤ) - t : ℤ) : ZMod k) ∈ R} (R.ncard / k) := by
  intro η hη
  have hk : (0 : ℝ) < k := by exact_mod_cast (NeZero.pos k)
  filter_upwards [eventually_ge_atTop ⌈(R.ncard : ℝ) / η⌉₊] with N hN
  have h1 := cnt_periodic_le k R t N
  have h2 : ((N / k : ℕ) : ℝ) ≤ (N : ℝ) / k := Nat.cast_div_le
  have h3 : (R.ncard : ℝ) / η ≤ N := (Nat.ceil_le).mp hN
  have h4 : (R.ncard : ℝ) ≤ η * N := by rwa [div_le_iff₀ hη, mul_comm] at h3
  have h5 : (cnt {x : ℕ | (((x : ℤ) - t : ℤ) : ZMod k) ∈ R} 1 N : ℝ) ≤
      ((N / k : ℕ) + 1 : ℝ) * R.ncard := by exact_mod_cast h1
  have h6 : ((N / k : ℕ) + 1 : ℝ) * R.ncard ≤ ((N : ℝ) / k + 1) * R.ncard :=
    mul_le_mul_of_nonneg_right (by linarith) (by positivity)
  have h7 : ((N : ℝ) / k + 1) * R.ncard = (R.ncard / k) * N + R.ncard := by
    field_simp
  nlinarith

end Densities

/-! ## Lemma \ref{IA:lem:subadd} -/

section LemmaSubadd

/-- The core of Lemma \ref{IA:lem:subadd}, for sets `E_j` of upper density at most `δ_j`:
there is `S ⊆ ℕ` with `E_j ∖ S` finite for every `j` and `d̄(S) ≤ ∑ δ_j` (in the explicit
form `UpperDensLe`). -/
theorem subadd_core (E : ℕ → Set ℕ) (δ : ℕ → ℝ) (hδ0 : ∀ j, 0 ≤ δ j) (hδ : Summable δ)
    (hE : ∀ j, UpperDensLe (E j) (δ j)) :
    ∃ S : Set ℕ, (∀ j, (E j \ S).Finite) ∧ UpperDensLe S (∑' j, δ j) := by
  -- `ε_J = 1 / (J + 1)^2`
  have hε : ∀ J : ℕ, (0 : ℝ) < 1 / ((J : ℝ) + 1) ^ 2 := fun J => by positivity
  have hM : ∀ i J : ℕ, ∃ M : ℕ, ∀ N ≥ M,
      (cnt (E i) 1 N : ℝ) ≤ (δ i + 1 / ((J : ℝ) + 1) ^ 2) * N := fun i J =>
    eventually_atTop.mp (hE i _ (hε J))
  choose Mf hMf using hM
  set m : ℕ → ℕ := fun J => ∑ i ∈ Finset.range (J + 1), Mf i J with hm
  set M : ℕ → ℕ := fun J => J + ∑ J' ∈ Finset.range (J + 1), m J' with hMdef
  have hMmono : Monotone M := by
    refine monotone_nat_of_le_succ fun J => ?_
    simp only [hMdef, Finset.sum_range_succ _ (J + 1)]
    omega
  have hMge : ∀ J, J ≤ M J := fun J => by simp only [hMdef]; omega
  have hMf_le : ∀ i J, i ≤ J → Mf i J ≤ M J := by
    intro i J hiJ
    calc Mf i J ≤ m J := by
          simp only [hm]
          exact Finset.single_le_sum (f := fun i => Mf i J) (fun _ _ => Nat.zero_le _)
            (Finset.mem_range.mpr (by omega))
      _ ≤ ∑ J' ∈ Finset.range (J + 1), m J' :=
          Finset.single_le_sum (f := m) (fun _ _ => Nat.zero_le _)
            (Finset.mem_range.mpr (by omega))
      _ ≤ M J := by simp only [hMdef]; omega
  refine ⟨{x | ∃ j, x ∈ E j ∧ M j < x}, fun j => ?_, fun η hη => ?_⟩
  · refine (Set.finite_Iic (M j)).subset fun x hx => ?_
    simp only [Set.mem_sdiff, Set.mem_ofPred_eq, not_exists, not_and, not_lt] at hx
    exact hx.2 j hx.1
  · obtain ⟨J0, hJ0⟩ := exists_nat_one_div_lt hη
    filter_upwards [eventually_ge_atTop (M J0)] with N hN
    set J := Nat.findGreatest (fun J => M J ≤ N) N with hJ
    have hJ0N : J0 ≤ N := (hMge J0).trans hN
    have hMJ : M J ≤ N := Nat.findGreatest_spec (P := fun J => M J ≤ N) hJ0N hN
    have hJ0J : J0 ≤ J := Nat.le_findGreatest (P := fun J => M J ≤ N) hJ0N hN
    have hbig : ∀ j, J < j → N < M j := by
      intro j hj
      by_cases hjN : j ≤ N
      · exact not_le.mp (Nat.findGreatest_is_greatest (P := fun J => M J ≤ N) hj hjN)
      · exact lt_of_lt_of_le (not_le.mp hjN) (hMge j)
    -- `S ∩ [N] ⊆ ⋃_{j ≤ J} (E_j ∩ [N])`
    have hsub : (Finset.Icc 1 N).filter (· ∈ {x | ∃ j, x ∈ E j ∧ M j < x}) ⊆
        (Finset.range (J + 1)).biUnion fun j => (Finset.Icc 1 N).filter (· ∈ E j) := by
      intro x hx
      simp only [Finset.mem_filter, Finset.mem_Icc, Set.mem_ofPred_eq] at hx
      obtain ⟨⟨hx1, hxN⟩, j, hjE, hjx⟩ := hx
      have hjJ : j ≤ J := by
        by_contra hcon
        have := hbig j (not_le.mp hcon)
        omega
      simp only [Finset.mem_biUnion, Finset.mem_range, Finset.mem_filter, Finset.mem_Icc]
      exact ⟨j, by omega, ⟨hx1, hxN⟩, hjE⟩
    have hcnt : (cnt {x | ∃ j, x ∈ E j ∧ M j < x} 1 N : ℝ) ≤
        ∑ j ∈ Finset.range (J + 1), (cnt (E j) 1 N : ℝ) := by
      unfold cnt
      exact_mod_cast (Finset.card_le_card hsub).trans Finset.card_biUnion_le
    have hterm : ∀ j ∈ Finset.range (J + 1),
        (cnt (E j) 1 N : ℝ) ≤ (δ j + 1 / ((J : ℝ) + 1) ^ 2) * N := by
      intro j hj
      exact hMf j J N ((hMf_le j J (by simpa [Nat.lt_succ_iff] using hj)).trans hMJ)
    have hpart : ∑ j ∈ Finset.range (J + 1), δ j ≤ ∑' j, δ j :=
      hδ.sum_le_tsum _ fun j _ => hδ0 j
    have hJη : 1 / ((J : ℝ) + 1) ≤ η := by
      have : 1 / ((J : ℝ) + 1) ≤ 1 / ((J0 : ℝ) + 1) := by
        apply one_div_le_one_div_of_le (by positivity)
        exact_mod_cast Nat.succ_le_succ hJ0J
      linarith
    have hNn : (0 : ℝ) ≤ N := by positivity
    calc (cnt {x | ∃ j, x ∈ E j ∧ M j < x} 1 N : ℝ)
        ≤ ∑ j ∈ Finset.range (J + 1), (δ j + 1 / ((J : ℝ) + 1) ^ 2) * N :=
          hcnt.trans (Finset.sum_le_sum hterm)
      _ = (∑ j ∈ Finset.range (J + 1), δ j + 1 / ((J : ℝ) + 1)) * N := by
          rw [← Finset.sum_mul, Finset.sum_add_distrib, Finset.sum_const, Finset.card_range,
            nsmul_eq_mul]
          congr 1
          push_cast
          field_simp
      _ ≤ (∑' j, δ j + η) * N := by
          apply mul_le_mul_of_nonneg_right _ hNn
          linarith

/-- Paper, Lemma \ref{IA:lem:subadd}: let `E_1, E_2, … ⊆ ℕ` have natural densities
`δ_1, δ_2, …` with `∑ δ_j < ∞`. Then there is `S ⊆ ℕ` such that `E_j ∖ S` is finite for every
`j` and `d̄(S) ≤ ∑_j δ_j`. -/
theorem lem_subadd (E : ℕ → Set ℕ) (δ : ℕ → ℝ)
    (hE : ∀ j, Tendsto (fun N : ℕ => (cnt (E j) 1 N : ℝ) / N) atTop (𝓝 (δ j)))
    (hδ : Summable δ) :
    ∃ S : Set ℕ, (∀ j, (E j \ S).Finite) ∧ udens S ≤ ∑' j, δ j := by
  have hδ0 : ∀ j, 0 ≤ δ j := fun j =>
    ge_of_tendsto' (hE j) fun N => by positivity
  obtain ⟨S, hS, hd⟩ := subadd_core E δ hδ0 hδ fun j => upperDensLe_of_tendsto (hE j)
  exact ⟨S, hS, udens_le_of_upperDensLe hd⟩

end LemmaSubadd

/-! ## Ordered polynomial sums and Theorem \ref{IA:thm:u33a}\ref{IA:it:u33a-neg} -/

section Negative

/-- The ordered sum set `f(B) ⊕_< g(B) = {f(b₁) + g(b₂) : b₁, b₂ ∈ B, b₁ < b₂}`. -/
def ordSum (f g : ℚ[X]) (B : Set ℕ) : Set ℚ :=
  {x | ∃ b₁ ∈ B, ∃ b₂ ∈ B, b₁ < b₂ ∧ x = f.eval (b₁ : ℚ) + g.eval (b₂ : ℚ)}

/-- `X + t ⊆ A` for `X ⊆ ℚ`, `t ∈ ℤ` and `A ⊆ ℕ`. -/
def ShiftSubset (X : Set ℚ) (t : ℤ) (A : Set ℕ) : Prop :=
  ∀ x ∈ X, ∃ a ∈ A, (a : ℚ) = x + t

lemma coeffList_getD (p : ℚ[X]) (i : ℕ) :
    ((List.range (p.natDegree + 1)).map p.coeff).getD i 0 = p.coeff i := by
  rw [List.getD_eq_getElem?_getD, List.getElem?_map]
  by_cases h : i < p.natDegree + 1
  · rw [List.getElem?_range h]; simp
  · rw [List.getElem?_eq_none (by simpa using h)]
    simp only [Option.map_none, Option.getD_none]
    exact (coeff_eq_zero_of_natDegree_lt (by omega)).symm

/-- `ℚ[x]` is countable. -/
lemma countable_polynomial : Countable ℚ[X] := by
  refine Function.Injective.countable
    (f := fun p : ℚ[X] => (List.range (p.natDegree + 1)).map p.coeff) ?_
  intro p q hpq
  ext i
  rw [← coeffList_getD p i, ← coeffList_getD q i]
  exact congrArg (fun L => L.getD i 0) hpq

lemma IntValued.add {f g : ℚ[X]} (hf : IntValued f) (hg : IntValued g) : IntValued (f + g) := by
  intro n
  obtain ⟨a, ha⟩ := hf n
  obtain ⟨b, hb⟩ := hg n
  exact ⟨a + b, by rw [eval_add, ha, hb]; push_cast; ring⟩

lemma classP_X_sq : ClassP (X ^ 2 : ℚ[X]) := fun n _ => ⟨n ^ 2, by simp⟩

lemma classP_zero : ClassP (0 : ℚ[X]) := fun _ _ => ⟨0, by simp⟩

/-- A non-constant `f ∈ 𝒫` tends to `+∞` along `ℕ`. -/
lemma ClassP.tendsto_atTop {f : ℚ[X]} (hf : ClassP f) (hdeg : 0 < f.natDegree) :
    Tendsto (fun b : ℕ => f.eval (b : ℚ)) atTop atTop :=
  (Polynomial.tendsto_atTop_of_leadingCoeff_nonneg f (natDegree_pos_iff_degree_pos.mp hdeg)
    (hf.leadingCoeff_pos hdeg).le).comp tendsto_natCast_atTop_atTop

/-- Pigeonhole: an infinite `B ⊆ ℕ` has infinitely many elements in some residue class
modulo `L`. -/
lemma exists_infinite_residue {B : Set ℕ} (hB : B.Infinite) (L : ℕ) [NeZero L] :
    ∃ r : ZMod L, (B ∩ {b | (b : ZMod L) = r}).Infinite := by
  by_contra hcon
  push Not at hcon
  apply hB
  have : B = ⋃ r : ZMod L, (B ∩ {b | (b : ZMod L) = r}) := by
    ext b; simp
  rw [this]
  exact Set.finite_iUnion fun r => hcon r

/-- Lemma \ref{IA:lem:Rk} in the form used in the proof of
Theorem \ref{IA:thm:u33a}\ref{IA:it:u33a-neg}. -/
def LemmaRkStatement : Prop :=
  ∀ h : ℚ[X], IntValued h → 2 ≤ h.natDegree → ∀ ε : ℝ, 0 < ε →
    ∃ k : ℕ, 0 < k ∧ ((Rset h k).ncard : ℝ) < ε * k

/-- Paper, Theorem \ref{IA:thm:u33a}\ref{IA:it:u33a-neg}, derived from
Lemma \ref{IA:lem:Rk}. -/
theorem u33a_neg_of_lemmaRk (hRk : LemmaRkStatement) (ε : ℝ) (hε : 0 < ε) :
    ∃ A : Set ℕ, 0 ∉ A ∧ 1 - ε < ldens A ∧
      ∀ f g : ℚ[X], ClassP f → ClassP g → 2 ≤ max f.natDegree g.natDegree →
        ∀ B : Set ℕ, B.Infinite → ∀ t : ℤ, ¬ ShiftSubset (ordSum f g B) t A := by
  have := countable_polynomial
  -- enumerate the triples `(f, g, t)`
  let T := {q : ℚ[X] × ℚ[X] × ℤ //
    ClassP q.1 ∧ ClassP q.2.1 ∧ 2 ≤ max q.1.natDegree q.2.1.natDegree}
  have hTne : Nonempty T := ⟨⟨(X ^ 2, 0, 0), classP_X_sq, classP_zero, by simp⟩⟩
  obtain ⟨e, he⟩ := exists_surjective_nat T
  have hhint : ∀ j, IntValued ((e j).1.1 + (e j).1.2.1) := fun j =>
    (e j).2.1.intValued.add (e j).2.2.1.intValued
  have hhdeg : ∀ j, 2 ≤ ((e j).1.1 + (e j).1.2.1).natDegree := fun j => by
    rw [(e j).2.1.natDegree_add (e j).2.2.1]; exact (e j).2.2.2
  have hk : ∀ j : ℕ, ∃ k : ℕ, 0 < k ∧
      ((Rset ((e j).1.1 + (e j).1.2.1) k).ncard : ℝ) < ε / 2 / 2 ^ j * k := fun j =>
    hRk _ (hhint j) (hhdeg j) _ (by positivity)
  choose k hkpos hkR using hk
  let δ : ℕ → ℝ := fun j => (Rset ((e j).1.1 + (e j).1.2.1) (k j)).ncard / k j
  let E : ℕ → Set ℕ := fun j =>
    {x : ℕ | (((x : ℤ) - (e j).1.2.2 : ℤ) : ZMod (k j)) ∈ Rset ((e j).1.1 + (e j).1.2.1) (k j)}
  have hδ0 : ∀ j, 0 ≤ δ j := fun j => by positivity
  have hδlt : ∀ j, δ j < ε / 2 / 2 ^ j := fun j => by
    have : (0 : ℝ) < k j := by exact_mod_cast hkpos j
    exact (div_lt_iff₀ this).mpr (hkR j)
  have hδs : Summable δ :=
    Summable.of_nonneg_of_le hδ0 (fun j => (hδlt j).le) (summable_geometric_two' ε)
  have hδsum : ∑' j, δ j < ε := by
    have := Summable.tsum_lt_tsum_of_nonneg (i := 0) hδ0 (fun j => (hδlt j).le) (hδlt 0)
      (summable_geometric_two' ε)
    rwa [tsum_geometric_two'] at this
  have hE : ∀ j, UpperDensLe (E j) (δ j) := fun j => by
    have : NeZero (k j) := ⟨(hkpos j).ne'⟩
    exact upperDensLe_periodic _ _ _
  obtain ⟨S, hSfin, hSd⟩ := subadd_core E δ hδ0 hδs hE
  refine ⟨{x | 1 ≤ x ∧ x ∉ S}, by simp, ?_, ?_⟩
  · -- the lower density of `A = ℕ ∖ S`
    set σ := ∑' j, δ j
    have hη : 0 < (ε - σ) / 2 := by linarith
    have hcntA : ∀ N, (cnt {x | 1 ≤ x ∧ x ∉ S} 1 N : ℝ) + cnt S 1 N = N := by
      intro N
      have : cnt {x | 1 ≤ x ∧ x ∉ S} 1 N + cnt S 1 N = N := by
        unfold cnt
        rw [← Finset.card_union_of_disjoint]
        · refine (congrArg Finset.card (?_ : _ = Finset.Icc 1 N)).trans (by simp)
          ext x
          simp only [Finset.mem_union, Finset.mem_filter, Finset.mem_Icc, Set.mem_ofPred_eq]
          tauto
        · rw [Finset.disjoint_left]
          intro x hx hx'
          simp only [Finset.mem_filter, Set.mem_ofPred_eq] at hx hx'
          exact hx.2.2 hx'.2
      exact_mod_cast this
    refine lt_of_lt_of_le (b := 1 - σ - (ε - σ) / 2) (by linarith) ?_
    refine Filter.le_liminf_of_le (isCoboundedUnder_ge_of_le atTop (x := 1) fun N => ?_) ?_
    · exact div_le_one_of_le₀ (by exact_mod_cast cnt_le _ N) (by positivity)
    · filter_upwards [hSd _ hη, eventually_ge_atTop 1] with N hN hN1
      have hN0 : (0 : ℝ) < N := by exact_mod_cast hN1
      rw [le_div_iff₀ hN0]
      have := hcntA N
      nlinarith
  · -- no configuration `f(B) ⊕_< g(B) + t` in `A`
    intro f g hf hg hdeg B hB t hsub
    obtain ⟨j, hj⟩ := he ⟨(f, g, t), hf, hg, hdeg⟩
    have hej : (e j).1 = (f, g, t) := by rw [hj]
    set K := k j with hK
    have hKpos : 0 < K := hkpos j
    obtain ⟨Df, hDf, Ff, hFf⟩ := exists_denom f
    obtain ⟨Dg, hDg, Fg, hFg⟩ := exists_denom g
    set L := Df * Dg * K with hL
    have hLpos : 0 < L := by positivity
    have : NeZero L := ⟨hLpos.ne'⟩
    obtain ⟨r, hr⟩ := exists_infinite_residue hB L
    set B' := B ∩ {b | (b : ZMod L) = r}
    obtain ⟨n, hn⟩ := hr.nonempty
    have hcong : ∀ b ∈ B', (L : ℤ) ∣ (b : ℤ) - n := by
      intro b hb
      have h1 : ((b : ℤ) : ZMod L) = ((n : ℤ) : ZMod L) := by
        simp only [Int.cast_natCast]; exact hb.2.trans hn.2.symm
      exact (ZMod.intCast_eq_intCast_iff_dvd_sub _ _ _).mp h1.symm
    have hfi := hf.intValued
    have hgi := hg.intValued
    obtain ⟨mf, hmf⟩ := hfi n
    obtain ⟨mg, hmg⟩ := hgi n
    -- every element of the configuration lies in `E j ∖ S`
    have key : ∀ b₁ ∈ B', ∀ b₂ ∈ B', b₁ < b₂ →
        ∃ a : ℕ, a ∈ E j \ S ∧ (a : ℚ) = f.eval (b₁ : ℚ) + g.eval (b₂ : ℚ) + t := by
      intro b₁ hb₁ b₂ hb₂ hlt
      obtain ⟨a, haA, ha⟩ := hsub _ ⟨b₁, hb₁.1, b₂, hb₂.1, hlt, rfl⟩
      refine ⟨a, ⟨?_, haA.2⟩, ha⟩
      obtain ⟨m1, hm1⟩ := hfi b₁
      obtain ⟨m2, hm2⟩ := hgi b₂
      have d1 : (K : ℤ) ∣ m1 - mf := modEq_of_denom hDf hFf K hm1 hmf
        (dvd_trans (⟨(Dg : ℤ), by push_cast [hL]; ring⟩ : (Df : ℤ) * K ∣ (L : ℤ))
          (hcong b₁ hb₁))
      have d2 : (K : ℤ) ∣ m2 - mg := modEq_of_denom hDg hFg K hm2 hmg
        (dvd_trans (⟨(Df : ℤ), by push_cast [hL]; ring⟩ : (Dg : ℤ) * K ∣ (L : ℤ))
          (hcong b₂ hb₂))
      simp only [Int.cast_natCast] at hm1 hm2 hmf hmg
      have haz : (a : ℤ) = m1 + m2 + t := by
        have : (a : ℚ) = ((m1 + m2 + t : ℤ) : ℚ) := by rw [ha, hm1, hm2]; push_cast; ring
        exact_mod_cast this
      show (((a : ℤ) - (e j).1.2.2 : ℤ) : ZMod (k j)) ∈ Rset ((e j).1.1 + (e j).1.2.1) (k j)
      rw [hej]
      refine ⟨n, mf + mg, by simp [eval_add, hmf, hmg], ?_⟩
      rw [ZMod.intCast_eq_intCast_iff_dvd_sub]
      have e3 : (a : ℤ) - t - (mf + mg) = (m1 - mf) + (m2 - mg) := by rw [haz]; ring
      simp only
      rw [e3]
      exact dvd_add d1 d2
    -- the configuration is unbounded
    have unb : ∀ C : ℚ, ∃ b₁ ∈ B', ∃ b₂ ∈ B', b₁ < b₂ ∧ C < f.eval (b₁ : ℚ) + g.eval (b₂ : ℚ) := by
      intro C
      rcases Nat.eq_zero_or_pos g.natDegree with hg0 | hgpos
      · have hfdeg : 0 < f.natDegree := by
          rw [hg0] at hdeg; simp at hdeg; omega
        have hgc : ∀ b : ℚ, g.eval b = g.coeff 0 := fun b => by
          rw [eq_C_of_natDegree_eq_zero hg0]; simp
        obtain ⟨N0, hN0⟩ := eventually_atTop.mp
          ((hf.tendsto_atTop hfdeg).eventually (eventually_gt_atTop (C - g.coeff 0)))
        obtain ⟨b₁, hb₁, hb₁N⟩ := hr.exists_gt N0
        obtain ⟨b₂, hb₂, hb₂N⟩ := hr.exists_gt b₁
        refine ⟨b₁, hb₁, b₂, hb₂, hb₂N, ?_⟩
        have := hN0 b₁ hb₁N.le
        rw [hgc]
        linarith
      · obtain ⟨N0, hN0⟩ := eventually_atTop.mp
          ((hg.tendsto_atTop hgpos).eventually (eventually_gt_atTop (C - f.eval (n : ℚ))))
        obtain ⟨b₂, hb₂, hb₂N⟩ := hr.exists_gt (max n N0)
        refine ⟨n, hn, b₂, hb₂, lt_of_le_of_lt (le_max_left _ _) hb₂N, ?_⟩
        have := hN0 b₂ (le_of_lt (lt_of_le_of_lt (le_max_right _ _) hb₂N))
        linarith
    obtain ⟨U, hU⟩ := (hSfin j).bddAbove
    obtain ⟨b₁, hb₁, b₂, hb₂, hlt, hbig⟩ := unb ((U : ℚ) + 1 - t)
    obtain ⟨a, ha, haeq⟩ := key b₁ hb₁ b₂ hb₂ hlt
    have h1 : a ≤ U := hU ha
    have h2 : (a : ℚ) ≤ U := by exact_mod_cast h1
    linarith

end Negative

/-! ## A proof of the case of Ackelsberg's Lemma 4.3 used here

We prove `AckelsbergLem43` (so that Lemma \ref{IA:lem:Rk} and
Theorem \ref{IA:thm:u33a}\ref{IA:it:u33a-neg} hold unconditionally) by a classical argument which
is different from Ackelsberg's: if `d = deg h ≥ 2`, then for every large prime `p ≡ 1 (mod d)` the
reduction of `h` modulo `p` is not a permutation of `ℤ/pℤ` (Hermite's criterion), and
`∑_{p ≡ 1 (mod d)} 1/p = ∞` (Dirichlet's theorem, from Mathlib's lower bound for the
`L`-series of the von Mangoldt function restricted to a residue class). -/

section AckelsbergProof

lemma sum_pow_card_sub_one_zmod (p : ℕ) [Fact p.Prime] : ∑ x : ZMod p, x ^ (p - 1) = -1 := by
  have hp := (Fact.out : p.Prime)
  have h1 : ∀ x : ZMod p, x ^ (p - 1) = 1 - if x = 0 then 1 else 0 := by
    intro x
    split_ifs with hx
    · rw [hx, zero_pow (by have := hp.two_le; omega)]; ring
    · rw [ZMod.pow_card_sub_one_eq_one hx]; ring
  simp_rw [h1]
  rw [Finset.sum_sub_distrib, Finset.sum_ite_eq' Finset.univ (0 : ZMod p)]
  simp

/-- For `Q ∈ (ℤ/pℤ)[x]` of degree at most `p - 1`, `∑_x Q(x) = -[x^{p-1}] Q`. -/
lemma sum_eval_eq_neg_coeff (p : ℕ) [Fact p.Prime] (Q : (ZMod p)[X])
    (hQ : Q.natDegree ≤ p - 1) : ∑ x : ZMod p, Q.eval x = -Q.coeff (p - 1) := by
  have hp := (Fact.out : p.Prime)
  have hlt : Q.natDegree < p := by have := hp.two_le; omega
  simp_rw [eval_eq_sum_range' hlt]
  rw [Finset.sum_comm]
  simp_rw [← Finset.mul_sum]
  rw [Finset.sum_eq_single (p - 1)]
  · rw [sum_pow_card_sub_one_zmod]; ring
  · intro i hi hne
    rw [FiniteField.sum_pow_lt_card_sub_one (ZMod p) i (by
      rw [ZMod.card]; have := Finset.mem_range.mp hi; omega), mul_zero]
  · intro h
    exact absurd (Finset.mem_range.mpr (by have := hp.two_le; omega)) h

/-- Hermite's criterion (a special case): a polynomial over `ℤ/pℤ` of degree `d ≥ 2` with
`d ∣ p - 1` does not induce a surjection (equivalently, a permutation) of `ℤ/pℤ`. -/
theorem not_surjective_of_natDegree_dvd (p : ℕ) [Fact p.Prime] (P : (ZMod p)[X])
    (hd : 2 ≤ P.natDegree) (hdvd : P.natDegree ∣ p - 1) :
    ¬ Function.Surjective (fun x => P.eval x) := by
  intro hs
  have hp := (Fact.out : p.Prime)
  have hbij : Function.Bijective (fun x => P.eval x) :=
    ⟨Finite.injective_iff_surjective.mpr hs, hs⟩
  obtain ⟨t, ht⟩ := hdvd
  have hp2 := hp.two_le
  have ht1 : 1 ≤ t := by
    rcases Nat.eq_zero_or_pos t with h0 | h0
    · rw [h0, mul_zero] at ht; omega
    · exact h0
  have htlt : t < p - 1 := by
    rw [ht]; nlinarith
  have h1 : ∑ x : ZMod p, (P.eval x) ^ t = 0 := by
    rw [Function.Bijective.sum_comp hbij (fun y => y ^ t)]
    exact FiniteField.sum_pow_lt_card_sub_one _ t (by rw [ZMod.card]; exact htlt)
  have hdeg : (P ^ t).natDegree = p - 1 := by rw [natDegree_pow, ht, mul_comm]
  have h2 := sum_eval_eq_neg_coeff p (P ^ t) hdeg.le
  simp_rw [eval_pow] at h2
  rw [h1, ← hdeg, coeff_natDegree, leadingCoeff_pow] at h2
  have hP0 : P ≠ 0 := by rintro rfl; simp at hd
  have hlc : P.leadingCoeff ≠ 0 := leadingCoeff_ne_zero.mpr hP0
  exact pow_ne_zero t hlc (neg_eq_zero.mp h2.symm)

open ArithmeticFunction ArithmeticFunction.vonMangoldt in
/-- Dirichlet's theorem in the form `∑_{p ≡ 1 (mod q)} 1/p = ∞`. -/
theorem not_summable_one_div_primes_one_mod (q : ℕ) [NeZero q] :
    ¬ Summable (fun n : ℕ => if n.Prime ∧ (n : ZMod q) = 1 then (1 / n : ℝ) else 0) := by
  intro hu
  set u : ℕ → ℝ := fun n => if n.Prime ∧ (n : ZMod q) = 1 then (1 / n : ℝ) else 0 with hudef
  have hu0 : ∀ n, 0 ≤ u n := fun n => by simp only [hudef]; split_ifs <;> positivity
  obtain ⟨C, hC⟩ := LSeries_residueClass_lower_bound (q := q) (a := 1) isUnit_one
  set c : ℝ := (q.totient : ℝ)⁻¹ with hcdef
  have hc : 0 < c := inv_pos.mpr (by exact_mod_cast Nat.totient_pos.mpr (NeZero.pos q))
  set v : ℕ → ℝ := fun n => (if n.Prime then 0 else residueClass (1 : ZMod q) n) / n with hvdef
  have hv : Summable v := summable_residueClass_non_primes_div 1
  have hv0 : ∀ n, 0 ≤ v n := fun n => by
    simp only [hvdef]; split_ifs
    · simp
    · exact div_nonneg (residueClass_nonneg _ _) (Nat.cast_nonneg _)
  obtain ⟨Y, hY⟩ : ∃ Y : ℕ, ∑' k, u (k + Y) < c / 2 :=
    ((tendsto_sum_nat_add u).eventually (gt_mem_nhds (half_pos hc))).exists
  set T : ℕ → ℝ := fun n => if Y ≤ n then u n else 0 with hTdef
  have hT0 : ∀ n, 0 ≤ T n := fun n => by simp only [hTdef]; split_ifs; exacts [hu0 n, le_rfl]
  have hTs : Summable T := Summable.of_nonneg_of_le hT0
    (fun n => by simp only [hTdef]; split_ifs; exacts [le_rfl, hu0 n]) hu
  have hT : ∑' n, T n = ∑' k, u (k + Y) := by
    rw [← hTs.sum_add_tsum_nat_add Y, Finset.sum_eq_zero (fun i hi => by
      simp only [hTdef, if_neg (not_le.mpr (Finset.mem_range.mp hi))]), zero_add]
    exact tsum_congr fun k => by simp [hTdef]
  have hlogY : 0 ≤ Real.log Y := Real.log_natCast_nonneg Y
  -- the termwise bound
  have hterm : ∀ x : ℝ, 1 < x → ∀ n : ℕ, residueClass (1 : ZMod q) n / (n : ℝ) ^ x ≤
      Real.log Y * u n + (1 / (x - 1)) * T n + v n := by
    intro x hx n
    have hx1 : 0 < x - 1 := by linarith
    have hR0 : 0 ≤ Real.log Y * u n + (1 / (x - 1)) * T n := by
      have := hu0 n; have := hT0 n; positivity
    by_cases hn : n.Prime
    · have hn1 : (1 : ℝ) ≤ n := by exact_mod_cast hn.one_le
      have hnpos : (0 : ℝ) < n := by linarith
      have hvn : v n = 0 := by simp [hvdef, hn]
      rw [hvn, add_zero]
      by_cases hcl : (n : ZMod q) = 1
      · have hres : residueClass (1 : ZMod q) n = Real.log n := by
          simp only [residueClass, Set.indicator_apply, Set.mem_ofPred_eq, hcl, if_true]
          exact vonMangoldt_apply_prime hn
        have hun : u n = 1 / n := by simp [hudef, hn, hcl]
        rw [hres]
        have hnx : (n : ℝ) ≤ (n : ℝ) ^ x := Real.self_le_rpow_of_one_le hn1 hx.le
        by_cases hYn : Y ≤ n
        · have hTn : T n = 1 / n := by simp [hTdef, hYn, hun]
          have hlog := Real.log_le_rpow_div hnpos.le hx1
          have hsplit : (n : ℝ) ^ x = (n : ℝ) ^ (x - 1) * n := by
            rw [Real.rpow_sub_one hnpos.ne']; field_simp
          have hpow : 0 < (n : ℝ) ^ (x - 1) := Real.rpow_pos_of_pos hnpos _
          have : Real.log n / (n : ℝ) ^ x ≤ (1 / (x - 1)) * T n := by
            rw [hTn, hsplit, div_le_iff₀ (by positivity)]
            calc Real.log n ≤ (n : ℝ) ^ (x - 1) / (x - 1) := hlog
              _ = 1 / (x - 1) * (1 / n) * ((n : ℝ) ^ (x - 1) * n) := by field_simp
          have := hu0 n
          nlinarith
        · have hnY : (n : ℝ) ≤ Y := by exact_mod_cast (not_le.mp hYn).le
          have hlogn : Real.log n ≤ Real.log Y := Real.log_le_log hnpos hnY
          have hlog0 : 0 ≤ Real.log n := Real.log_nonneg hn1
          have : Real.log n / (n : ℝ) ^ x ≤ Real.log Y * u n := by
            rw [hun]
            calc Real.log n / (n : ℝ) ^ x ≤ Real.log n / n :=
                  div_le_div_of_nonneg_left hlog0 hnpos hnx
              _ ≤ Real.log Y / n := div_le_div_of_nonneg_right hlogn hnpos.le
              _ = Real.log Y * (1 / n) := by ring
          have := hT0 n
          have : 0 ≤ 1 / (x - 1) * T n := by positivity
          linarith
      · have hres : residueClass (1 : ZMod q) n = 0 := by
          simp [residueClass, hcl]
        rw [hres, zero_div]
        exact hR0
    · have hvn : v n = residueClass (1 : ZMod q) n / n := by simp [hvdef, hn]
      rw [hvn]
      have h1 : residueClass (1 : ZMod q) n / (n : ℝ) ^ x ≤ residueClass (1 : ZMod q) n / n := by
        rcases Nat.eq_zero_or_pos n with h0 | h0
        · subst h0; simp
        · have hn1 : (1 : ℝ) ≤ n := by exact_mod_cast h0
          exact div_le_div_of_nonneg_left (residueClass_nonneg _ _) (by linarith)
            (Real.self_le_rpow_of_one_le hn1 hx.le)
      linarith
  set K' : ℝ := C + Real.log Y * ∑' n, u n + ∑' n, v n with hK'
  set δ0 : ℝ := min 1 (c / (2 * (|K'| + 1))) with hδ0
  have hδpos : 0 < δ0 := lt_min one_pos (by positivity)
  have hδle : δ0 ≤ c / (2 * (|K'| + 1)) := min_le_right _ _
  set x : ℝ := 1 + δ0 with hxdef
  have hx : x ∈ Set.Ioc 1 2 := ⟨by linarith, by linarith [min_le_left 1 (c / (2 * (|K'| + 1)))]⟩
  have hx1 : 1 < x := hx.1
  have hlow := hC hx
  have hRs : Summable fun n => Real.log Y * u n + (1 / (x - 1)) * T n + v n :=
    ((hu.mul_left _).add (hTs.mul_left _)).add hv
  have hLs : Summable fun n => residueClass (1 : ZMod q) n / (n : ℝ) ^ x :=
    Summable.of_nonneg_of_le (fun n => div_nonneg (residueClass_nonneg _ _)
      (Real.rpow_nonneg (Nat.cast_nonneg _) _)) (hterm x hx1) hRs
  have hup := hLs.tsum_le_tsum (hterm x hx1) hRs
  rw [Summable.tsum_add ((hu.mul_left _).add (hTs.mul_left _)) hv,
    Summable.tsum_add (hu.mul_left _) (hTs.mul_left _), tsum_mul_left, tsum_mul_left, hT] at hup
  have hxδ : x - 1 = δ0 := by rw [hxdef]; ring
  rw [hxδ] at hlow hup
  have hinv : 0 < 1 / δ0 := by positivity
  have h3 : 1 / δ0 * ∑' k, u (k + Y) ≤ 1 / δ0 * (c / 2) := mul_le_mul_of_nonneg_left hY.le hinv.le
  have h4 : c / δ0 - C ≤ Real.log Y * ∑' n, u n + 1 / δ0 * (c / 2) + ∑' n, v n := by
    have := hlow.trans hup
    rw [div_eq_mul_one_div c δ0] at this ⊢
    linarith
  have h5 : c / (2 * δ0) ≤ K' := by
    have e : c / δ0 = c / (2 * δ0) + 1 / δ0 * (c / 2) := by field_simp; ring
    rw [hK']; linarith
  have h6 : |K'| + 1 ≤ c / (2 * δ0) := by
    rw [le_div_iff₀ (by positivity)]
    rw [le_div_iff₀ (by positivity)] at hδle
    nlinarith [abs_nonneg K']
  linarith [le_abs_self K']

/-- Large primes `p ≡ 1 (mod deg h)` lie outside `𝒫_h`. -/
lemma not_hitsAll_of_large {h : ℚ[X]} (hdeg : 2 ≤ h.natDegree) {D : ℕ} (hD : 0 < D)
    {F : ℤ[X]} (hF : F.map (Int.castRingHom ℚ) = C (D : ℚ) * h) {p : ℕ} (hp : p.Prime)
    (hp1 : (p : ZMod h.natDegree) = 1) (hpD : D < p) (hpc : F.leadingCoeff.natAbs < p) :
    ¬ HitsAll h p := by
  intro hall
  have : Fact p.Prime := ⟨hp⟩
  have hD0 : (D : ℚ) ≠ 0 := by exact_mod_cast hD.ne'
  have hFdeg : F.natDegree = h.natDegree := by
    have := congrArg natDegree hF
    rwa [natDegree_map_eq_of_injective (RingHom.injective_int (Int.castRingHom ℚ)),
      natDegree_C_mul hD0] at this
  have hF0 : F ≠ 0 := by rintro rfl; simp at hFdeg; omega
  set P := F.map (Int.castRingHom (ZMod p)) with hP
  have hlc : (Int.castRingHom (ZMod p)) F.leadingCoeff ≠ 0 := by
    intro h0
    rw [eq_intCast, ZMod.intCast_zmod_eq_zero_iff_dvd] at h0
    have := Int.eq_zero_of_dvd_of_natAbs_lt_natAbs h0 (by simpa using hpc)
    exact leadingCoeff_ne_zero.mpr hF0 this
  have hPdeg : P.natDegree = h.natDegree := by
    rw [hP, natDegree_map_of_leadingCoeff_ne_zero _ hlc, hFdeg]
  have hdvd : h.natDegree ∣ p - 1 := by
    have h1 : p % h.natDegree = 1 := by
      have := (ZMod.natCast_eq_natCast_iff' p 1 h.natDegree).mp (by simpa using hp1)
      rwa [Nat.mod_eq_of_lt (by omega : 1 < h.natDegree)] at this
    have := Nat.dvd_sub_mod (n := h.natDegree) p
    rwa [h1] at this
  have hDp : (D : ZMod p) ≠ 0 := by
    rw [Ne, ZMod.natCast_eq_zero_iff]
    exact fun hd => absurd (Nat.le_of_dvd hD hd) (not_le.mpr hpD)
  apply not_surjective_of_natDegree_dvd p P (hPdeg ▸ hdeg) (hPdeg ▸ hdvd)
  intro s
  have hr : s * (D : ZMod p)⁻¹ ∈ Rset h p := by rw [hall]; trivial
  obtain ⟨n, m, hnm, hm⟩ := hr
  refine ⟨n, ?_⟩
  simp only [hP]
  rw [Polynomial.eval_intCast_map, Int.cast_id, eval_denom hF hnm, map_mul, eq_intCast,
    eq_intCast, Int.cast_natCast, hm, mul_comm, mul_assoc, inv_mul_cancel₀ hDp, mul_one]

/-- Ackelsberg's Lemma 4.3, in the form `AckelsbergLem43` used in the paper, proved via
Hermite's criterion and Dirichlet's theorem. -/
theorem ackelsbergLem43 : AckelsbergLem43 := by
  intro h hint hdeg hsum
  obtain ⟨D, hD, F, hF⟩ := exists_denom h
  set d := h.natDegree with hd
  have : NeZero d := ⟨by omega⟩
  set M := D + F.leadingCoeff.natAbs with hM
  apply not_summable_one_div_primes_one_mod d
  have hfin : Summable fun n : ℕ => if n ≤ M then (1 : ℝ) else 0 :=
    summable_of_ne_finset_zero (s := Finset.range (M + 1)) fun n hn => by
      simp only [Finset.mem_range, not_lt] at hn
      simp only [ite_eq_right_iff, one_ne_zero, imp_false, not_le]
      omega
  refine Summable.of_nonneg_of_le (fun n => by split_ifs <;> positivity) (fun n => ?_)
    (hsum.add hfin)
  by_cases hpn : n.Prime ∧ (n : ZMod d) = 1
  · rw [if_pos hpn]
    by_cases hnM : n ≤ M
    · have h1 : (1 / n : ℝ) ≤ 1 := by
        rcases Nat.eq_zero_or_pos n with h0 | h0
        · simp [h0]
        · exact div_le_one_of_le₀ (by exact_mod_cast h0) (by positivity)
      have h2 : (0 : ℝ) ≤ if n.Prime ∧ ¬ HitsAll h n then (1 / n : ℝ) else 0 := by
        split_ifs <;> positivity
      rw [if_pos hnM]
      linarith
    · have hnh : ¬ HitsAll h n := not_hitsAll_of_large hdeg hD hF hpn.1 hpn.2 (by omega)
        (by omega)
      rw [if_pos ⟨hpn.1, hnh⟩, if_neg hnM, add_zero]
  · rw [if_neg hpn]
    have h2 : (0 : ℝ) ≤ if n.Prime ∧ ¬ HitsAll h n then (1 / n : ℝ) else 0 := by
      split_ifs <;> positivity
    have h3 : (0 : ℝ) ≤ if n ≤ M then (1 : ℝ) else 0 := by split_ifs <;> positivity
    linarith

end AckelsbergProof

/-! ## Main results -/

/-- Paper, Lemma \ref{IA:lem:Rk}: if `h ∈ ℚ[x]` satisfies `h(ℤ) ⊆ ℤ` and `deg h ≥ 2`, then
`inf_{k ∈ ℕ} |R_k(h)| / k = 0`, in the form: for every `ε > 0` there is `k ≥ 1` with
`|R_k(h)| < ε k`. -/
theorem lem_Rk : LemmaRkStatement := fun _ hint hdeg ε hε =>
  lem_Rk_of_ackelsberg ackelsbergLem43 hint hdeg ε hε

/-- Paper, Lemma \ref{IA:lem:Rk}, literally: `inf_{k ∈ ℕ} |R_k(h)| / k = 0`. -/
theorem lem_Rk_iInf {h : ℚ[X]} (hint : IntValued h) (hdeg : 2 ≤ h.natDegree) :
    ⨅ k : ℕ+, ((Rset h k).ncard : ℝ) / (k : ℕ) = 0 := by
  have hbdd : BddBelow (Set.range fun k : ℕ+ => ((Rset h k).ncard : ℝ) / (k : ℕ)) :=
    ⟨0, by rintro _ ⟨k, rfl⟩; positivity⟩
  refine le_antisymm (le_of_forall_pos_le_add fun ε hε => ?_)
    (le_ciInf fun k => by positivity)
  obtain ⟨k, hk, hkR⟩ := lem_Rk h hint hdeg ε hε
  have hk' : (0 : ℝ) < k := by exact_mod_cast hk
  calc ⨅ k : ℕ+, ((Rset h k).ncard : ℝ) / (k : ℕ) ≤ ((Rset h k).ncard : ℝ) / k :=
        ciInf_le hbdd ⟨k, hk⟩
    _ ≤ ε := by rw [div_le_iff₀ hk']; exact hkR.le
    _ = 0 + ε := by ring

/-- Paper, Theorem \ref{IA:thm:u33a}\ref{IA:it:u33a-neg}: for every `ε > 0` there is a set
`A ⊆ ℕ = {1, 2, …}` with lower density `> 1 - ε` such that for **all** `f, g ∈ 𝒫` with
`max (deg f, deg g) ≥ 2`, every infinite `B ⊆ ℕ` and every `t ∈ ℤ`,
`f(B) ⊕_< g(B) + t ⊄ A`. -/
theorem thm_u33a_neg (ε : ℝ) (hε : 0 < ε) :
    ∃ A : Set ℕ, 0 ∉ A ∧ 1 - ε < ldens A ∧
      ∀ f g : ℚ[X], ClassP f → ClassP g → 2 ≤ max f.natDegree g.natDegree →
        ∀ B : Set ℕ, B.Infinite → ∀ t : ℤ, ¬ ShiftSubset (ordSum f g B) t A :=
  u33a_neg_of_lemmaRk lem_Rk ε hε

/-! ## Theorem \ref{IA:thm:u33a}\ref{IA:it:u33a-pos}: reduction to Kousek's theorem -/

section Positive

/-- Kousek, Theorem 1.2 (*Asymmetric infinite sumsets in large sets of integers*), as quoted in the
paper (proof of Theorem \ref{IA:thm:u33a}\ref{IA:it:u33a-pos}): if `m, ℓ ≥ 1` and `A ⊆ ℕ` has
positive upper Banach density, there are an infinite `B ⊆ ℕ` and `t ∈ ℕ` with
`{m b₁ + ℓ b₂ : b₁, b₂ ∈ B, b₁ < b₂} + t ⊆ A`.

Here `A ⊆ ℕ = {1, 2, …}` is expressed by `0 ∉ A`. The conclusion allows `0 ∈ B` and `t = 0`, so
this hypothesis is implied by the quoted theorem (whose `B` and `t` lie in `{1, 2, …}`). It is a
hypothesis of `thm_u33a_pos`; it is not proved in this file. -/
def KousekThm12 : Prop :=
  ∀ m ℓ : ℕ, 1 ≤ m → 1 ≤ ℓ → ∀ A : Set ℕ, 0 ∉ A → 0 < ubd A →
    ∃ B : Set ℕ, B.Infinite ∧ ∃ t : ℕ, ∀ b₁ ∈ B, ∀ b₂ ∈ B, b₁ < b₂ → m * b₁ + ℓ * b₂ + t ∈ A

/-- A set of positive upper Banach density is infinite. -/
lemma infinite_of_ubd_pos {A : Set ℕ} (hA : 0 < ubd A) : A.Infinite := by
  intro hfin
  set K := hfin.toFinset.card
  have hcnt : ∀ a b, cnt A a b ≤ K := fun a b => by
    unfold cnt
    refine Finset.card_le_card fun x hx => ?_
    simp only [Finset.mem_filter] at hx
    exact hfin.mem_toFinset.mpr hx.2
  have hlim : Tendsto (fun N : ℕ => (⨆ M : ℕ, (cnt A (M + 1) (M + N) : ℝ)) / N) atTop (𝓝 0) := by
    have hK : Tendsto (fun N : ℕ => (K : ℝ) / N) atTop (𝓝 0) :=
      tendsto_const_div_atTop_nhds_zero_nat _
    refine tendsto_of_tendsto_of_tendsto_of_le_of_le tendsto_const_nhds hK (fun N => ?_)
      (fun N => ?_)
    · exact div_nonneg (Real.iSup_nonneg fun M => Nat.cast_nonneg _) (Nat.cast_nonneg _)
    · exact div_le_div_of_nonneg_right (ciSup_le fun M => Nat.cast_le.mpr (hcnt (M + 1) (M + N)))
        (Nat.cast_nonneg _)
  have : ubd A = 0 := hlim.limUnder_eq
  linarith

/-- Removing `0` does not change the upper Banach density. -/
lemma ubd_diff_zero (A : Set ℕ) : ubd (A \ {0}) = ubd A := by
  unfold ubd
  congr 1
  funext N
  congr 1
  refine iSup_congr fun M => ?_
  unfold cnt
  congr 1
  refine congrArg Finset.card (Finset.ext fun x => ?_)
  simp only [Finset.mem_filter, Finset.mem_Icc, Set.mem_sdiff, Set.mem_singleton_iff]
  constructor
  · rintro ⟨h1, h2, -⟩; exact ⟨h1, h2⟩
  · rintro ⟨h1, h2⟩; exact ⟨h1, h2, by omega⟩

/-- An infinite `A ⊆ ℕ` contains `n B + c₀ + t` for some infinite `B ⊆ {1, 2, …}` and `t ≥ 0`
(any `n ≥ 1`, `c₀ ∈ ℤ`). -/
lemma exists_progression {A : Set ℕ} (hA : A.Infinite) {n : ℕ} (hn : 1 ≤ n) (c₀ : ℤ) :
    ∃ B : Set ℕ, B.Infinite ∧ (∀ b ∈ B, 1 ≤ b) ∧ ∃ t : ℕ,
      ∀ b ∈ B, ∃ a ∈ A, (a : ℤ) = n * b + c₀ + t := by
  have : NeZero n := ⟨by omega⟩
  obtain ⟨r, hr⟩ := exists_infinite_residue hA n
  set q₀ := c₀.toNat
  set A' := {x | x ∈ A ∩ {b | (b : ZMod n) = r} ∧ q₀ < x / n}
  have hmod : ∀ x ∈ A ∩ {b | (b : ZMod n) = r}, x % n = r.val := by
    intro x hx
    rw [← hx.2, ZMod.val_natCast]
  have hA' : A'.Infinite := by
    have hsub : A ∩ {b | (b : ZMod n) = r} ⊆ A' ∪ Set.Iio (n * (q₀ + 1)) := by
      intro x hx
      by_cases hq : q₀ < x / n
      · exact Or.inl ⟨hx, hq⟩
      · right
        simp only [Set.mem_Iio]
        have := Nat.lt_mul_div_succ x (show 0 < n by omega)
        have h2 : x / n + 1 ≤ q₀ + 1 := by omega
        calc x < n * (x / n + 1) := this
          _ ≤ n * (q₀ + 1) := Nat.mul_le_mul_left _ h2
    intro hfin
    exact hr ((hfin.union (Set.finite_Iio _)).subset hsub)
  refine ⟨(fun x => x / n - q₀) '' A', ?_, ?_, (n * q₀ + r.val - c₀).toNat, ?_⟩
  · refine hA'.image fun x hx y hy hxy => ?_
    have hxy' : x / n - q₀ = y / n - q₀ := hxy
    have h1 : x / n = y / n := by have := hx.2; have := hy.2; omega
    have h2 : x % n = y % n := by rw [hmod x hx.1, hmod y hy.1]
    calc x = n * (x / n) + x % n := (Nat.div_add_mod x n).symm
      _ = n * (y / n) + y % n := by rw [h1, h2]
      _ = y := Nat.div_add_mod y n
  · rintro _ ⟨x, hx, rfl⟩
    show 1 ≤ x / n - q₀
    have := hx.2
    omega
  · rintro _ ⟨x, hx, rfl⟩
    refine ⟨x, hx.1.1, ?_⟩
    have hq : (q₀ : ℤ) ≥ c₀ := Int.self_le_toNat c₀
    have hnq : (n : ℤ) * q₀ ≥ q₀ := by
      have : (1 : ℤ) ≤ n := by exact_mod_cast hn
      nlinarith [Int.natCast_nonneg q₀]
    have ht : (((n * q₀ + r.val - c₀ : ℤ)).toNat : ℤ) = n * q₀ + r.val - c₀ :=
      Int.toNat_of_nonneg (by have := Int.natCast_nonneg r.val; omega)
    have hsub : (((x / n - q₀ : ℕ)) : ℤ) = (x / n : ℕ) - q₀ := by
      have := hx.2; push_cast [Nat.cast_sub this.le]; ring
    rw [ht, hsub]
    have h1 := Nat.div_add_mod x n
    rw [hmod x hx.1] at h1
    have h1' : (n : ℤ) * ((x / n : ℕ) : ℤ) + (r.val : ℤ) = x := by exact_mod_cast h1
    linarith

/-- Paper, Theorem \ref{IA:thm:u33a}\ref{IA:it:u33a-pos}, **conditional on Kousek's
Theorem 1.2** (`KousekThm12`): if `f, g ∈ 𝒫` have `deg f ≤ 1` and `deg g ≤ 1`, then every
`A ⊆ ℕ` with `d*(A) > 0` contains `f(B) ⊕_< g(B) + t` for some infinite `B ⊆ {1, 2, …}` and
some `t ≥ 0`. -/
theorem thm_u33a_pos (hK : KousekThm12) {f g : ℚ[X]} (hf : ClassP f) (hg : ClassP g)
    (hdf : f.natDegree ≤ 1) (hdg : g.natDegree ≤ 1) (A : Set ℕ) (hA : 0 < ubd A) :
    ∃ B : Set ℕ, B.Infinite ∧ (∀ b ∈ B, 1 ≤ b) ∧ ∃ t : ℕ, ShiftSubset (ordSum f g B) t A := by
  obtain ⟨m, c, rfl⟩ := hf.eq_linear hdf
  obtain ⟨ℓ, c', rfl⟩ := hg.eq_linear hdg
  have hAinf := infinite_of_ubd_pos hA
  simp only [ShiftSubset, ordSum]
  rcases Nat.eq_zero_or_pos m with hm0 | hm
  · rcases Nat.eq_zero_or_pos ℓ with hl0 | hl
    · -- `m = ℓ = 0`: the configuration is the single point `c + c'`
      obtain ⟨a, ha, hac⟩ := hAinf.exists_gt (c + c').toNat
      refine ⟨Set.Ici 1, Set.Ici_infinite 1, fun b hb => hb, (a - (c + c') : ℤ).toNat, ?_⟩
      rintro x ⟨b₁, -, b₂, -, -, rfl⟩
      refine ⟨a, ha, ?_⟩
      have : (((a - (c + c') : ℤ)).toNat : ℤ) = a - (c + c') :=
        Int.toNat_of_nonneg (by have := Int.self_le_toNat (c + c'); omega)
      have h' : ((((a - (c + c') : ℤ)).toNat : ℤ) : ℚ) = (a : ℚ) - (c + c') := by
        rw [this]; push_cast; ring
      simp only [hm0, hl0, Nat.cast_zero, map_zero, zero_mul, zero_add, eval_C]
      rw [h']; ring
    · -- `m = 0 < ℓ`
      obtain ⟨B, hB, hB1, t, hBt⟩ := exists_progression hAinf hl (c + c')
      refine ⟨B, hB, hB1, t, ?_⟩
      rintro x ⟨b₁, -, b₂, hb₂, -, rfl⟩
      obtain ⟨a, ha, hae⟩ := hBt b₂ hb₂
      refine ⟨a, ha, ?_⟩
      have : (a : ℚ) = ((ℓ * b₂ + (c + c') + t : ℤ) : ℚ) := by exact_mod_cast hae
      rw [this]
      simp only [hm0, Nat.cast_zero, map_zero, zero_mul, zero_add, eval_add, eval_mul, eval_C,
        eval_X]
      push_cast; ring
  · rcases Nat.eq_zero_or_pos ℓ with hl0 | hl
    · -- `ℓ = 0 < m`
      obtain ⟨B, hB, hB1, t, hBt⟩ := exists_progression hAinf hm (c + c')
      refine ⟨B, hB, hB1, t, ?_⟩
      rintro x ⟨b₁, hb₁, b₂, -, -, rfl⟩
      obtain ⟨a, ha, hae⟩ := hBt b₁ hb₁
      refine ⟨a, ha, ?_⟩
      have : (a : ℚ) = ((m * b₁ + (c + c') + t : ℤ) : ℚ) := by exact_mod_cast hae
      rw [this]
      simp only [hl0, Nat.cast_zero, map_zero, zero_mul, zero_add, eval_add, eval_mul, eval_C,
        eval_X]
      push_cast; ring
    · -- `m, ℓ ≥ 1`: Kousek's theorem
      obtain ⟨B, hB, t, hBt⟩ := hK m ℓ hm hl (A \ {0}) (by simp) (by rwa [ubd_diff_zero])
      set j := (c + c').toNat
      set B' := {b | b ∈ B ∧ j < b}
      have hB' : B'.Infinite := by
        have : B ⊆ B' ∪ Set.Iic j := fun b hb => by
          by_cases h : j < b
          · exact Or.inl ⟨hb, h⟩
          · exact Or.inr (not_lt.mp h)
        intro hfin
        exact hB ((hfin.union (Set.finite_Iic j)).subset this)
      have hinj : Set.InjOn (fun b => b - j) B' := fun x hx y hy hxy => by
        simp only at hxy; have := hx.2; have := hy.2; omega
      refine ⟨(fun b => b - j) '' B', hB'.image hinj, ?_,
        ((t : ℤ) + (m + ℓ) * j - (c + c')).toNat, ?_⟩
      · rintro _ ⟨b, hb, rfl⟩; show 1 ≤ b - j; have := hb.2; omega
      · rintro x ⟨_, ⟨b₁, hb₁, rfl⟩, _, ⟨b₂, hb₂, rfl⟩, hlt, rfl⟩
        have h12 : b₁ < b₂ := by have := hb₁.2; have := hb₂.2; simp only at hlt; omega
        refine ⟨m * b₁ + ℓ * b₂ + t, (hBt b₁ hb₁.1 b₂ hb₂.1 h12).1, ?_⟩
        have hj : (j : ℤ) ≥ c + c' := Int.self_le_toNat _
        have ht : ((((t : ℤ) + (m + ℓ) * j - (c + c'))).toNat : ℤ) =
            (t : ℤ) + (m + ℓ) * j - (c + c') := Int.toNat_of_nonneg (by
          have : (0 : ℤ) ≤ t := Int.natCast_nonneg t
          have : (j : ℤ) ≤ (m + ℓ) * j := by
            have : (1 : ℤ) ≤ m + ℓ := by omega
            nlinarith [Int.natCast_nonneg j]
          omega)
        have ht' : (((((t : ℤ) + (m + ℓ) * j - (c + c'))).toNat : ℤ) : ℚ) =
            (t : ℚ) + (m + ℓ) * j - (c + c') := by rw [ht]; push_cast; ring
        have e1 : ((b₁ - j : ℕ) : ℚ) = b₁ - j := by
          have := hb₁.2; push_cast [Nat.cast_sub this.le]; ring
        have e2 : ((b₂ - j : ℕ) : ℚ) = b₂ - j := by
          have := hb₂.2; push_cast [Nat.cast_sub this.le]; ring
        simp only [eval_add, eval_mul, eval_C, eval_X]
        rw [ht', e1, e2]
        push_cast
        ring

/-- Lower density bounds upper Banach density from below. -/
lemma ldens_le_ubd (A : Set ℕ) : ldens A ≤ ubd A := by
  have hbdd : ∀ N, BddAbove (Set.range fun M : ℕ => (cnt A (M + 1) (M + N) : ℝ)) := fun N =>
    ⟨N, by rintro _ ⟨M, rfl⟩; exact Nat.cast_le.mpr (cnt_window_le A M N)⟩
  have hle : ∀ N : ℕ, (cnt A 1 N : ℝ) / N ≤ (⨆ M : ℕ, (cnt A (M + 1) (M + N) : ℝ)) / N :=
    fun N => div_le_div_of_nonneg_right (by simpa using le_ciSup (hbdd N) 0) (Nat.cast_nonneg _)
  calc ldens A ≤ liminf (fun N : ℕ => (⨆ M : ℕ, (cnt A (M + 1) (M + N) : ℝ)) / N) atTop :=
        Filter.liminf_le_liminf (Eventually.of_forall hle)
          (isBoundedUnder_of_eventually_ge (a := 0) (Eventually.of_forall fun N =>
            div_nonneg (Nat.cast_nonneg _) (Nat.cast_nonneg _)))
          (isCoboundedUnder_ge_of_le atTop (x := 1) fun N =>
            div_le_one_of_le₀ (ciSup_le fun M => Nat.cast_le.mpr (cnt_window_le A M N))
              (Nat.cast_nonneg _))
    _ = ubd A := (tendsto_ubd A).liminf_eq

/-- Paper, Theorem \ref{IA:thm:u33a} (the classification answering Question
\ref{IA:q:u33a}), **conditional on Kousek's Theorem 1.2**: for `f, g ∈ 𝒫`, every `A ⊆ ℕ` of
positive upper Banach density contains `f(B) ⊕_< g(B) + t` for some infinite `B ⊆ {1, 2, …}` and
some `t ≥ 0` if and only if `deg f ≤ 1` and `deg g ≤ 1`. -/
theorem thm_u33a_classification (hK : KousekThm12) {f g : ℚ[X]} (hf : ClassP f)
    (hg : ClassP g) :
    (∀ A : Set ℕ, 0 < ubd A →
        ∃ B : Set ℕ, B.Infinite ∧ (∀ b ∈ B, 1 ≤ b) ∧ ∃ t : ℕ, ShiftSubset (ordSum f g B) t A) ↔
      (f.natDegree ≤ 1 ∧ g.natDegree ≤ 1) := by
  constructor
  · intro h
    by_contra hdeg
    have hmax : 2 ≤ max f.natDegree g.natDegree := by
      rw [not_and_or] at hdeg
      rcases hdeg with h1 | h1 <;> simp only [not_le] at h1 <;> omega
    obtain ⟨A, -, hA, hno⟩ := thm_u33a_neg (1 / 2) (by norm_num)
    have hpos : 0 < ubd A := by linarith [ldens_le_ubd A]
    obtain ⟨B, hB, -, t, ht⟩ := h A hpos
    exact hno f g hf hg hmax B hB t ht
  · rintro ⟨hdf, hdg⟩ A hA
    exact thm_u33a_pos hK hf hg hdf hdg A hA

end Positive

end Kmrr25.S33a


==> anc/lean/Kmrr25/S33e.lean <==
import Kmrr25.Basic

/-!
# Generalisations of Question 3.18 (Question §3.3(e))

Paper, Section \ref{IA:sec:u33e}: Proposition \ref{IA:prop:u33e} and the remark following it.

Question 3.18 of the survey asks whether every `A ⊆ ℕ` of positive upper Banach density contains
`{b_i b_j + b_k : i < j < k} + t` for some infinite `B = {b₁ < b₂ < ⋯}` and `t ≥ 0`. Its faithful
analogues are (F1) (adding the base point: `{b_k, b_i b_j + b_k : i < j < k}`) and (F2) (polynomial
families `{p_ℓ(b_i, b_j) + b_k : ℓ ≤ r, i < j < k}` with `p_ℓ ∈ ℤ[x, y]`, `p_ℓ(0, 0) = 0`).

## Main results

* `prop_u33e_of` — Proposition \ref{IA:prop:u33e} as the reduction in the paper, **conditional on**
  Ackelsberg's Theorem 1.7 (`AckelsbergThm17`, the quoted theorem as a `Prop`): for every `ε > 0`
  there is `A ⊆ ℕ` with `d^*(A) > 1 - ε` such that no `A - t` (`t ∈ ℤ`) contains the configuration
  (F1), or the configuration (F2) for `p₁ = x y`, for an infinite `B`.
* `F2_sq_of` — the remark after the proposition, **conditional on** Ackelsberg's Theorem 1.5 for
  `P(x) = x²` (`AckelsbergThm15Sq`): the same for (F2) with `p₁ = x²`, via the odd-indexed
  subsequence `{b₁, b₃, b₅, …}` (`exists_interleaved`).
* `ackelsberg_thm17`, `ackelsberg_thm15_sq` — both quoted theorems are elementary and are
  **proved** here (`exists_set_avoiding`), following Ackelsberg's proof: the sets
  `D_k = ⋃_n (kℤ + n² + n)` are inherited by the configurations (if `B` lies in one residue class
  `n` modulo `k`, then `b₁ b₂ + b₃ ≡ b₁² + b₂ ≡ n² + n`), they have density `|R_k|/k` with
  `|R_{kp}| ≤ |R_k| (p + 1)/2` for odd primes `p ∤ k` (`card_R_mul_le`,
  `two_mul_card_R_le_of_odd`), and a Straus-type construction removes a tail of `D_{k_t} + t` for
  every `t ∈ ℤ` at total density `< ε`. Hence:
* `prop_u33e`, `F2_sq` — the unconditional versions, and the negative answers `not_questionF1`,
  `not_questionF2` (family `{x y}`), `not_questionF2'` (family `{x²}`) to the questions
  `QuestionF1`, `QuestionF2`, as well as `not_question318` (Question 3.18 itself, Ackelsberg).

## Conventions

* The paper's `ℕ` is `{1, 2, …}`: the sets `A` satisfy `0 ∉ A`, and in the quoted theorems and the
  questions `B ⊆ {1, 2, …}`. In the conclusions of `prop_u33e`, `F2_sq` the set `B` ranges over all
  infinite subsets of `{0, 1, 2, …}`, which contains the paper's statement.
* A set `B = {b₁ < b₂ < ⋯}` is a set of naturals; `{b_i b_j + b_k : i < j < k}` is
  `{x y + z : x, y, z ∈ B, x < y < z}` (`prodConfig`), and similarly for the other configurations.
  An integer `z` lies in `A` when it is the image of an element of `A` (`InA`), so `C + t ⊆ A` for
  `t ∈ ℤ` reads `∀ w ∈ C, InA A (w + t)`.
* The upper Banach density is `d^*(A) = limsup_{N → ∞} sup_M |A ∩ [M, M + N)| / N`
  (`upperBanachDensity`).
* Polynomials `p ∈ ℤ[x, y]` are `MvPolynomial (Fin 2) ℤ`, evaluated at `![x, y]`; `p(0, 0) = 0`
  is `MvPolynomial.eval 0 p = 0`.
-/

open Finset Filter Topology

namespace Kmrr25.S33e

/-- `R_k = {(n² + n) mod k : 0 ≤ n < k}`, the residues modulo `k` of the numbers `n² + n`. -/
def R (k : ℕ) : Finset ℕ := (range k).image fun n => (n * n + n) % k

lemma card_R_le (k : ℕ) : (R k).card ≤ k := by
  unfold R; exact (card_image_le).trans (by simp)

lemma R_one : (R 1).card ≤ 1 := card_R_le 1

lemma mem_R_of (k n : ℕ) (hk : 0 < k) : (n * n + n) % k ∈ R k := by
  refine mem_image.2 ⟨n % k, mem_range.2 (Nat.mod_lt _ hk), ?_⟩
  rw [Nat.add_mod, Nat.mul_mod, Nat.mod_mod]
  conv_rhs => rw [Nat.add_mod, Nat.mul_mod]

/-- For odd `k`, `n ↦ k - 1 - n` preserves `n² + n` modulo `k`, so `|R_k| ≤ (k + 1) / 2`. -/
lemma two_mul_card_R_le_of_odd {k : ℕ} (hk : Odd k) : 2 * (R k).card ≤ k + 1 := by
  obtain ⟨j, rfl⟩ := hk
  have hsub : R (2 * j + 1) ⊆ (range (j + 1)).image fun n => (n * n + n) % (2 * j + 1) := by
    intro r hr
    obtain ⟨n, hn, rfl⟩ := mem_image.1 hr
    rw [mem_range] at hn
    by_cases hnj : n ≤ j
    · exact mem_image.2 ⟨n, mem_range.2 (by omega), rfl⟩
    · refine mem_image.2 ⟨2 * j - n, mem_range.2 (by omega), ?_⟩
      rw [← ZMod.natCast_eq_natCast_iff']
      push_cast
      have e : ((2 * j - n : ℕ) : ZMod (2 * j + 1)) = -1 - (n : ZMod (2 * j + 1)) := by
        have h1 : ((2 * j - n : ℕ) : ZMod (2 * j + 1)) + n + 1 =
            ((2 * j + 1 : ℕ) : ZMod (2 * j + 1)) := by
          rw [← Nat.cast_add, ← Nat.cast_add_one]; congr 1; omega
        rw [ZMod.natCast_self] at h1
        linear_combination h1
      rw [e]; ring
  have := (card_le_card hsub).trans card_image_le
  simp only [card_range] at this
  omega

/-- If `k` and `p` are coprime, then `|R_{kp}| ≤ |R_k| |R_p|` (Chinese remainder theorem). -/
lemma card_R_mul_le {k p : ℕ} (hk : 0 < k) (hp : 0 < p) (hkp : k.Coprime p) :
    (R (k * p)).card ≤ (R k).card * (R p).card := by
  rw [← card_product]
  refine card_le_card_of_injOn (fun r => (r % k, r % p)) ?_ ?_
  · intro r hr
    obtain ⟨n, -, rfl⟩ := mem_image.1 (mem_coe.1 hr)
    simp only [coe_product, Set.mem_prod, mem_coe]
    rw [Nat.mod_mod_of_dvd _ (Dvd.intro p rfl), Nat.mod_mod_of_dvd _ (Dvd.intro_left k rfl)]
    exact ⟨mem_R_of k n hk, mem_R_of p n hp⟩
  · intro r hr r' hr' h
    simp only [Prod.mk.injEq] at h
    have hlt : ∀ x ∈ (R (k * p) : Set ℕ), x < k * p := by
      intro x hx
      obtain ⟨n, -, rfl⟩ := mem_image.1 (mem_coe.1 hx)
      exact Nat.mod_lt _ (Nat.mul_pos hk hp)
    have hm : r ≡ r' [MOD k * p] := (Nat.modEq_and_modEq_iff_modEq_mul hkp).1 ⟨h.1, h.2⟩
    rw [Nat.ModEq, Nat.mod_eq_of_lt (hlt r hr), Nat.mod_eq_of_lt (hlt r' hr')] at hm
    exact hm

/-- For every `s` there is `k ≥ 1` with `3^s |R_k| ≤ 2^s k`. -/
lemma exists_R_small (s : ℕ) : ∃ k : ℕ, 0 < k ∧ 3 ^ s * (R k).card ≤ 2 ^ s * k := by
  induction s with
  | zero => exact ⟨1, one_pos, by simpa using R_one⟩
  | succ s ih =>
    obtain ⟨k, hk, hks⟩ := ih
    obtain ⟨p, hp1, hp⟩ := Nat.exists_infinite_primes (k + 3)
    have hp2 : p ≠ 2 := by omega
    have hpodd : Odd p := hp.odd_of_ne_two hp2
    have hcop : k.Coprime p := by
      rw [Nat.coprime_comm]
      exact (Nat.Prime.coprime_iff_not_dvd hp).2 (fun hd => by
        have := Nat.le_of_dvd hk hd; omega)
    refine ⟨k * p, Nat.mul_pos hk hp.pos, ?_⟩
    have h1 := card_R_mul_le hk hp.pos hcop
    have h2 := two_mul_card_R_le_of_odd hpodd
    -- `2 |R_{kp}| 3^{s+1} ≤ |R_k| 3^s · 3 (p+1) ≤ k 2^s · 3 (p + 1) ≤ k 2^s · 4 p`
    have h3 : 2 * (3 ^ (s + 1) * (R (k * p)).card) ≤ 2 * (2 ^ (s + 1) * (k * p)) := by
      calc 2 * (3 ^ (s + 1) * (R (k * p)).card)
          ≤ 2 * (3 ^ (s + 1) * ((R k).card * (R p).card)) := by gcongr
        _ = 3 * (3 ^ s * (R k).card) * (2 * (R p).card) := by ring
        _ ≤ 3 * (2 ^ s * k) * (p + 1) := by gcongr
        _ ≤ 2 * (2 ^ (s + 1) * (k * p)) := by
          have : 3 * (p + 1) ≤ 4 * p := by omega
          calc 3 * (2 ^ s * k) * (p + 1) = 2 ^ s * k * (3 * (p + 1)) := by ring
            _ ≤ 2 ^ s * k * (4 * p) := by gcongr
            _ = 2 * (2 ^ (s + 1) * (k * p)) := by ring
    omega

/-- For every `δ > 0` there is `k ≥ 1` with `|R_k| < δ k`. -/
lemma exists_R_lt {δ : ℝ} (hδ : 0 < δ) : ∃ k : ℕ, 0 < k ∧ ((R k).card : ℝ) < δ * k := by
  obtain ⟨s, hs⟩ := exists_pow_lt_of_lt_one hδ (by norm_num : (2 / 3 : ℝ) < 1)
  obtain ⟨k, hk, hks⟩ := exists_R_small s
  refine ⟨k, hk, ?_⟩
  have hks' : (3 : ℝ) ^ s * (R k).card ≤ 2 ^ s * k := by exact_mod_cast hks
  have hkpos : (0 : ℝ) < k := by exact_mod_cast hk
  have h3 : (0 : ℝ) < 3 ^ s := by positivity
  have e : (2 / 3 : ℝ) ^ s = 2 ^ s / 3 ^ s := by rw [div_pow]
  rw [e] at hs
  calc ((R k).card : ℝ) = (3 ^ s * (R k).card) / 3 ^ s := by field_simp
    _ ≤ (2 ^ s * k) / 3 ^ s := by gcongr
    _ = (2 ^ s / 3 ^ s) * k := by ring
    _ < δ * k := by gcongr


/-! ## Upper Banach density -/

open scoped Classical in
/-- The number of elements of `A` in the window `[M, M + N)`. -/
noncomputable def windowCount (A : Set ℕ) (M N : ℕ) : ℕ := ((Ico M (M + N)).filter (· ∈ A)).card

/-- The upper Banach density `d^*(A) = limsup_{N → ∞} sup_M |A ∩ [M, M + N)| / N`. -/
noncomputable def upperBanachDensity (A : Set ℕ) : ℝ :=
  limsup (fun N : ℕ => ⨆ M : ℕ, (windowCount A M N : ℝ) / N) atTop

lemma windowCount_le (A : Set ℕ) (M N : ℕ) : windowCount A M N ≤ N := by
  classical
  unfold windowCount
  exact (card_filter_le _ _).trans (by simp)

lemma ratio_le_one (A : Set ℕ) (M N : ℕ) : (windowCount A M N : ℝ) / N ≤ 1 := by
  rcases Nat.eq_zero_or_pos N with h | h
  · subst h; simp
  · rw [div_le_one (by exact_mod_cast h)]; exact_mod_cast windowCount_le A M N

lemma bddAbove_ratio (A : Set ℕ) (N : ℕ) :
    BddAbove (Set.range fun M : ℕ => (windowCount A M N : ℝ) / N) :=
  ⟨1, by rintro _ ⟨M, rfl⟩; exact ratio_le_one A M N⟩

/-- If `|A ∩ [0, N)| / N ≥ c` for infinitely many `N`, then `d^*(A) ≥ c`. -/
lemma le_upperBanachDensity {A : Set ℕ} {c : ℝ}
    (h : ∃ᶠ N in atTop, c ≤ (windowCount A 0 N : ℝ) / N) : c ≤ upperBanachDensity A := by
  apply le_limsup_of_frequently_le
  · exact h.mono fun N hN => hN.trans (le_ciSup (bddAbove_ratio A N) 0)
  · exact isBoundedUnder_of ⟨1, fun N => ciSup_le fun M => ratio_le_one A M N⟩

/-! ## The sets `D_k` and counting -/

/-- The integer `z` is (the image of) an element of `A`. -/
def InA (A : Set ℕ) (z : ℤ) : Prop := ∃ n ∈ A, (n : ℤ) = z

/-- `z ∈ D_k = ⋃_n (kℤ + n² + n)`: `z` is congruent modulo `k` to some `n² + n`. -/
def InD (k : ℕ) (z : ℤ) : Prop := ∃ r ∈ R k, z ≡ r [ZMOD k]

lemma card_filter_modEq_le (N k : ℕ) (c : ℤ) :
    ((range N).filter fun m : ℕ => (m : ℤ) ≡ c [ZMOD k]).card ≤ N / k + 1 := by
  classical
  calc _ ≤ (range (N / k + 1)).card := by
        refine card_le_card_of_injOn (fun m => m / k) ?_ ?_
        · intro m hm
          simp only [coe_filter, mem_range] at hm
          simp only [coe_range, Set.mem_Iio]
          exact Nat.lt_succ_of_le (Nat.div_le_div_right hm.1.le)
        · intro m hm m' hm' h
          simp only [coe_filter, mem_range] at hm hm'
          have h1 : m ≡ m' [MOD k] := Int.natCast_modEq_iff.1 (hm.2.trans hm'.2.symm)
          have h2 : m / k = m' / k := h
          rw [← Nat.div_add_mod m k, ← Nat.div_add_mod m' k, h2, h1]
    _ = N / k + 1 := card_range _

open scoped Classical in
lemma card_filter_InD_le (N k : ℕ) (t : ℤ) :
    ((range N).filter fun m : ℕ => InD k ((m : ℤ) - t)).card ≤ (R k).card * (N / k + 1) := by
  classical
  have hsub : ((range N).filter fun m : ℕ => InD k ((m : ℤ) - t)) ⊆
      (R k).biUnion fun r => (range N).filter fun m : ℕ => (m : ℤ) ≡ r + t [ZMOD k] := by
    intro m hm
    simp only [mem_filter] at hm
    obtain ⟨hmN, r, hr, hmr⟩ := hm
    refine mem_biUnion.2 ⟨r, hr, mem_filter.2 ⟨hmN, ?_⟩⟩
    have := hmr.add_right t
    simpa using this
  refine (card_le_card hsub).trans (card_biUnion_le.trans ?_)
  calc _ ≤ ∑ _r ∈ R k, (N / k + 1) := sum_le_sum fun r _ => card_filter_modEq_le N k _
    _ = (R k).card * (N / k + 1) := by rw [sum_const, smul_eq_mul]

open scoped Classical in
lemma card_filter_InD_le_real (N k : ℕ) (hk : 0 < k) (t : ℤ) :
    (((range N).filter fun m : ℕ => InD k ((m : ℤ) - t)).card : ℝ) ≤
      (R k).card / k * N + k := by
  have h1 : (((range N).filter fun m : ℕ => InD k ((m : ℤ) - t)).card : ℝ) ≤
      (R k).card * ((N / k : ℕ) + 1 : ℝ) := by exact_mod_cast card_filter_InD_le N k t
  have h2 : ((N / k : ℕ) : ℝ) ≤ N / k := Nat.cast_div_le
  have h3 : ((R k).card : ℝ) ≤ k := by exact_mod_cast card_R_le k
  have hk' : (0 : ℝ) < k := by exact_mod_cast hk
  calc _ ≤ (R k).card * ((N / k : ℕ) + 1 : ℝ) := h1
    _ ≤ (R k).card * (N / k + 1) := by gcongr
    _ = (R k).card / k * N + (R k).card := by field_simp
    _ ≤ (R k).card / k * N + k := by linarith


/-! ## The construction (Straus, Ackelsberg) -/

section Construction

variable {ε : ℝ} (hε : 0 < ε)

/-- `δ_j = (ε/8) 2^{-(j+1)}`. -/
noncomputable def δ (ε : ℝ) (j : ℕ) : ℝ := ε / 8 * (1 / 2) ^ (j + 1)

include hε in
lemma δ_pos (j : ℕ) : 0 < δ ε j := by unfold δ; positivity

/-- A modulus `k_j ≥ 1` with `|R_{k_j}| < δ_j k_j`. -/
noncomputable def kk (j : ℕ) : ℕ := (exists_R_lt (δ_pos hε j)).choose

lemma kk_spec (j : ℕ) : 0 < kk hε j ∧ ((R (kk hε j)).card : ℝ) < δ ε j * kk hε j :=
  (exists_R_lt (δ_pos hε j)).choose_spec

/-- The thresholds `N_j = 2^j (k_0 + ⋯ + k_{j-1}) + j`. -/
noncomputable def NN (j : ℕ) : ℕ := 2 ^ j * (∑ i ∈ range j, kk hε i) + j

lemma NN_strictMono : StrictMono (NN hε) := by
  refine strictMono_nat_of_lt_succ fun j => ?_
  unfold NN
  rw [sum_range_succ, pow_succ]
  have : 2 ^ j * ∑ i ∈ range j, kk hε i ≤ 2 ^ j * 2 * (∑ i ∈ range j, kk hε i + kk hε j) := by
    calc 2 ^ j * ∑ i ∈ range j, kk hε i = 2 ^ j * 1 * ∑ i ∈ range j, kk hε i := by ring
      _ ≤ 2 ^ j * 2 * (∑ i ∈ range j, kk hε i + kk hε j) := by gcongr <;> omega
  omega

/-- The `j`-th shift, an enumeration `j ↦ t_j` of `ℤ`. -/
def tt (j : ℕ) : ℤ := Equiv.intEquivNat.symm j

/-- `E_j = (D_{k_j} + t_j) ∩ ℕ`. -/
def E (j : ℕ) : Set ℕ := {m | InD (kk hε j) ((m : ℤ) - tt j)}

/-- The exceptional set `S = ⋃_j (E_j ∩ [N_j, ∞))`. -/
def S : Set ℕ := {m | ∃ j, NN hε j ≤ m ∧ m ∈ E hε j}

/-- The set `A = ℕ_{≥1} \ S`. -/
def Aε : Set ℕ := {m | 0 < m ∧ m ∉ S hε}

lemma zero_not_mem_Aε : 0 ∉ Aε hε := fun h => (lt_irrefl 0) h.1

/-- For every shift `t ∈ ℤ` there is `k ≥ 1` such that `(A - t) ∩ D_k` is finite. -/
lemma finite_shift (t : ℤ) :
    ∃ k : ℕ, 0 < k ∧ {z : ℤ | InD k z ∧ InA (Aε hε) (z + t)}.Finite := by
  set j := Equiv.intEquivNat t with hj
  have htj : tt j = t := by simp [tt, hj]
  refine ⟨kk hε j, (kk_spec hε j).1, (Set.finite_Ico (-t) (NN hε j - t)).subset ?_⟩
  rintro z ⟨hz, m, hmA, hm⟩
  have hmE : m ∈ E hε j := by
    show InD (kk hε j) ((m : ℤ) - tt j)
    rw [htj, hm]; simpa using hz
  have hlt : m < NN hε j := by
    by_contra hge
    exact hmA.2 ⟨j, not_lt.1 hge, hmE⟩
  simp only [Set.mem_Ico]
  constructor <;> omega

open scoped Classical in
/-- The counting estimate at `N = N_{J+1}`:
`|A ∩ [0, N)| ≥ N - 1 - (ε/8) N - N / 2^{J+1}`. -/
lemma count_lower (J : ℕ) :
    (NN hε (J + 1) : ℝ) - 1 - ε / 8 * NN hε (J + 1) - NN hε (J + 1) / 2 ^ (J + 1) ≤
      (windowCount (Aε hε) 0 (NN hε (J + 1)) : ℝ) := by
  set N := NN hε (J + 1) with hN
  set F := (range N).filter (· ∈ Aε hε)
  set G := (range N).filter (· ∈ S hε)
  have hW : windowCount (Aε hε) 0 N = F.card := by
    unfold windowCount; rw [zero_add, ← range_eq_Ico]
  -- `range N ⊆ {0} ∪ F ∪ G`
  have h1 : N ≤ 1 + F.card + G.card := by
    have hsub : range N ⊆ ({0} ∪ F) ∪ G := by
      intro m hm
      by_cases h0 : m = 0
      · simp [h0]
      · by_cases hS : m ∈ S hε
        · exact mem_union_right _ (mem_filter.2 ⟨hm, hS⟩)
        · exact mem_union_left _ (mem_union_right _
            (mem_filter.2 ⟨hm, Nat.pos_of_ne_zero h0, hS⟩))
    have e1 := card_le_card hsub
    have e2 := card_union_le ({0} ∪ F) G
    have e3 := card_union_le ({0} : Finset ℕ) F
    simp only [card_singleton] at e3
    rw [card_range] at e1
    omega
  -- `G ⊆ ⋃_{j ≤ J} E_j ∩ [0, N)`
  have h2 : G ⊆ (range (J + 1)).biUnion fun j => (range N).filter fun m : ℕ =>
      InD (kk hε j) ((m : ℤ) - tt j) := by
    intro m hm
    obtain ⟨hmN, j, hj, hmE⟩ := mem_filter.1 hm
    have hjJ : j < J + 1 := by
      by_contra hcon
      have := (NN_strictMono hε).monotone (not_lt.1 hcon)
      rw [mem_range] at hmN
      omega
    exact mem_biUnion.2 ⟨j, mem_range.2 hjJ, mem_filter.2 ⟨hmN, hmE⟩⟩
  have h3 : (G.card : ℝ) ≤ ∑ j ∈ range (J + 1), (δ ε j * N + kk hε j) := by
    have := (card_le_card h2).trans card_biUnion_le
    calc (G.card : ℝ) ≤ ∑ j ∈ range (J + 1), (((range N).filter fun m : ℕ =>
          InD (kk hε j) ((m : ℤ) - tt j)).card : ℝ) := by exact_mod_cast this
      _ ≤ _ := by
        refine sum_le_sum fun j _ => ?_
        refine (card_filter_InD_le_real N _ (kk_spec hε j).1 _).trans ?_
        have hk := (kk_spec hε j)
        have hk0 : (0 : ℝ) < kk hε j := by exact_mod_cast hk.1
        have : ((R (kk hε j)).card : ℝ) / kk hε j ≤ δ ε j := by
          rw [div_le_iff₀ hk0]; exact hk.2.le
        have hN0 : (0 : ℝ) ≤ N := by positivity
        nlinarith
  have h4 : ∑ j ∈ range (J + 1), δ ε j ≤ ε / 8 := by
    unfold δ
    rw [← mul_sum]
    have : ∑ j ∈ range (J + 1), (1 / 2 : ℝ) ^ (j + 1) ≤ 1 := by
      have := sum_geometric_two_le (J + 1)
      calc ∑ j ∈ range (J + 1), (1 / 2 : ℝ) ^ (j + 1)
          = (1 / 2) * ∑ j ∈ range (J + 1), (1 / 2 : ℝ) ^ j := by
            rw [mul_sum]; exact sum_congr rfl fun j _ => by ring
        _ ≤ (1 / 2) * 2 := by gcongr
        _ = 1 := by norm_num
    calc ε / 8 * ∑ j ∈ range (J + 1), (1 / 2 : ℝ) ^ (j + 1) ≤ ε / 8 * 1 := by gcongr
      _ = ε / 8 := mul_one _
  have h5 : (∑ j ∈ range (J + 1), (kk hε j : ℝ)) ≤ N / 2 ^ (J + 1) := by
    rw [le_div_iff₀ (by positivity)]
    have : 2 ^ (J + 1) * (∑ i ∈ range (J + 1), kk hε i) ≤ N := by
      rw [hN]; unfold NN; omega
    calc (∑ j ∈ range (J + 1), (kk hε j : ℝ)) * 2 ^ (J + 1)
        = ((2 ^ (J + 1) * (∑ i ∈ range (J + 1), kk hε i) : ℕ) : ℝ) := by push_cast; ring
      _ ≤ N := by exact_mod_cast this
  have h6 : (G.card : ℝ) ≤ ε / 8 * N + N / 2 ^ (J + 1) := by
    rw [sum_add_distrib, ← sum_mul] at h3
    have hN0 : (0 : ℝ) ≤ N := by positivity
    nlinarith
  have h1' : (N : ℝ) ≤ 1 + F.card + G.card := by exact_mod_cast h1
  rw [hW]
  linarith

/-- `d^*(A) > 1 - ε`. -/
lemma upperBanachDensity_Aε : 1 - ε < upperBanachDensity (Aε hε) := by
  have key : 1 - ε / 2 ≤ upperBanachDensity (Aε hε) := by
    apply le_upperBanachDensity
    rw [frequently_atTop]
    intro N0
    obtain ⟨n1, hn1⟩ := exists_pow_lt_of_lt_one (by positivity : 0 < ε / 8)
      (by norm_num : (1 / 2 : ℝ) < 1)
    obtain ⟨n2, hn2⟩ := exists_nat_gt (8 / ε)
    set J := max (max N0 n1) n2 with hJ
    refine ⟨NN hε (J + 1), ?_, ?_⟩
    · have h0 : N0 ≤ J := le_trans (le_max_left _ _) (le_max_left _ _)
      exact le_trans (by omega : N0 ≤ J + 1) ((NN_strictMono hε).id_le (J + 1))
    · have hc := count_lower hε J
      set N := NN hε (J + 1)
      have hNJ : J + 1 ≤ N := (NN_strictMono hε).id_le (J + 1)
      have hN0 : (0 : ℝ) < N := by exact_mod_cast (by omega : 0 < N)
      have hNJ' : ((J + 1 : ℕ) : ℝ) ≤ N := by exact_mod_cast hNJ
      have hJn2 : (n2 : ℝ) ≤ J := by exact_mod_cast (le_max_right _ _)
      have hinvN : 1 / (N : ℝ) ≤ ε / 8 := by
        rw [div_le_iff₀ hN0]
        have : 8 / ε < N := by push_cast at hNJ'; linarith
        rw [div_lt_iff₀ hε] at this
        linarith
      have hpow : (1 / 2 : ℝ) ^ (J + 1) ≤ ε / 8 := by
        refine le_trans ?_ hn1.le
        exact pow_le_pow_of_le_one (by norm_num) (by norm_num)
          (by have := le_max_right N0 n1; have := le_max_left (max N0 n1) n2; omega)
      have e : (N : ℝ) / 2 ^ (J + 1) = N * (1 / 2) ^ (J + 1) := by
        rw [div_eq_mul_inv, one_div, inv_pow]
      rw [le_div_iff₀ hN0]
      have : (N : ℝ) * (1 / 2) ^ (J + 1) ≤ N * (ε / 8) := by gcongr
      have h1N : (1 : ℝ) ≤ N * (ε / 8) := by
        rw [div_le_iff₀ hN0] at hinvN; linarith
      nlinarith
  linarith

end Construction


/-! ## Divisibility of the configurations (Ackelsberg, Lemmas 4.2 and 4.5) -/

lemma exists_infinite_residue {B : Set ℕ} (hB : B.Infinite) {k : ℕ} (hk : 0 < k) :
    ∃ n < k, {b ∈ B | b % k = n}.Infinite := by
  by_contra h
  simp only [not_exists, not_and, Set.not_infinite] at h
  apply hB
  refine ((Set.finite_lt_nat k).biUnion fun n hn => h n hn).subset ?_
  intro b hb
  exact Set.mem_biUnion (Nat.mod_lt b hk) ⟨hb, rfl⟩

lemma inD_of_modEq {k n : ℕ} (hk : 0 < k) {w : ℕ} (hw : w ≡ n * n + n [MOD k]) : InD k w :=
  ⟨(n * n + n) % k, mem_R_of k n hk,
    Int.natCast_modEq_iff.2 (hw.trans (Nat.mod_modEq _ _).symm)⟩

/-- For a fixed shift `t`, if `x y + z + t ∈ A` for all `x < y < z` in `B`, then `B` is finite. -/
lemma prod_finite {ε : ℝ} (hε : 0 < ε) (t : ℤ) (B : Set ℕ)
    (hB : ∀ x ∈ B, ∀ y ∈ B, ∀ z ∈ B, x < y → y < z → InA (Aε hε) ((x * y + z : ℕ) + t)) :
    B.Finite := by
  by_contra hinf
  obtain ⟨k, hk, hfin⟩ := finite_shift hε t
  obtain ⟨n, hn, hB'⟩ := exists_infinite_residue hinf hk
  obtain ⟨x, hx⟩ := hB'.nonempty
  obtain ⟨y, hy, hxy⟩ := hB'.exists_gt x
  have hZ : ({z ∈ B | z % k = n} \ {z | z ≤ y}).Infinite := hB'.sdiff (Set.finite_le_nat y)
  apply (hZ.image (f := fun z : ℕ => ((x * y + z : ℕ) : ℤ)) ?_) (hfin.subset ?_)
  · intro a _ b _ hab
    simp only [Nat.cast_add, Nat.cast_mul] at hab
    omega
  · rintro _ ⟨z, ⟨⟨hzB, hzk⟩, hzy⟩, rfl⟩
    simp only [Set.mem_ofPred_eq, not_le] at hzy
    refine ⟨inD_of_modEq hk (n := n) ?_, hB x hx.1 y hy.1 z hzB hxy hzy⟩
    have hx' : x ≡ n [MOD k] := by rw [Nat.ModEq, hx.2, Nat.mod_eq_of_lt hn]
    have hy' : y ≡ n [MOD k] := by rw [Nat.ModEq, hy.2, Nat.mod_eq_of_lt hn]
    have hz' : z ≡ n [MOD k] := by rw [Nat.ModEq, hzk, Nat.mod_eq_of_lt hn]
    exact (hx'.mul hy').add hz'

/-- For a fixed shift `t`, if `x² + y + t ∈ A` for all `x < y` in `B`, then `B` is finite. -/
lemma sq_finite {ε : ℝ} (hε : 0 < ε) (t : ℤ) (B : Set ℕ)
    (hB : ∀ x ∈ B, ∀ y ∈ B, x < y → InA (Aε hε) ((x ^ 2 + y : ℕ) + t)) : B.Finite := by
  by_contra hinf
  obtain ⟨k, hk, hfin⟩ := finite_shift hε t
  obtain ⟨n, hn, hB'⟩ := exists_infinite_residue hinf hk
  obtain ⟨x, hx⟩ := hB'.nonempty
  have hZ : ({z ∈ B | z % k = n} \ {z | z ≤ x}).Infinite := hB'.sdiff (Set.finite_le_nat x)
  apply (hZ.image (f := fun y : ℕ => ((x ^ 2 + y : ℕ) : ℤ)) ?_) (hfin.subset ?_)
  · intro a _ b _ hab
    simp only [Nat.cast_add, Nat.cast_pow] at hab
    omega
  · rintro _ ⟨y, ⟨⟨hyB, hyk⟩, hxy⟩, rfl⟩
    simp only [Set.mem_ofPred_eq, not_le] at hxy
    refine ⟨inD_of_modEq hk (n := n) ?_, hB x hx.1 y hyB hxy⟩
    have hx' : x ≡ n [MOD k] := by rw [Nat.ModEq, hx.2, Nat.mod_eq_of_lt hn]
    have hy' : y ≡ n [MOD k] := by rw [Nat.ModEq, hyk, Nat.mod_eq_of_lt hn]
    rw [pow_two]
    exact (hx'.mul hx').add hy'


/-! ## Configurations and the quoted theorems of Ackelsberg -/

/-- The configuration of Question 3.18 of the survey,
`{b_i b_j + b_k : i < j < k} = {x y + z : x, y, z ∈ B, x < y < z}`. -/
def prodConfig (B : Set ℕ) : Set ℕ :=
  {w | ∃ x ∈ B, ∃ y ∈ B, ∃ z ∈ B, x < y ∧ y < z ∧ w = x * y + z}

/-- The configuration of Question 3.13 of the survey,
`{b_i² + b_j : i < j} = {x² + y : x, y ∈ B, x < y}`. -/
def sqConfig (B : Set ℕ) : Set ℕ := {w | ∃ x ∈ B, ∃ y ∈ B, x < y ∧ w = x ^ 2 + y}

/-- The configuration in (F1): `{b_k, b_i b_j + b_k : i < j < k}`. -/
def configF1 (B : Set ℕ) : Set ℕ :=
  {w | ∃ x ∈ B, ∃ y ∈ B, ∃ z ∈ B, x < y ∧ y < z ∧ (w = z ∨ w = x * y + z)}

/-- The configuration in (F2) for one polynomial `p ∈ ℤ[x, y]`:
`{p(b_i, b_j) + b_k : i < j < k}`, a set of integers. -/
def configPoly (p : MvPolynomial (Fin 2) ℤ) (B : Set ℕ) : Set ℤ :=
  {w | ∃ x ∈ B, ∃ y ∈ B, ∃ z ∈ B, x < y ∧ y < z ∧
    w = MvPolynomial.eval ![(x : ℤ), (y : ℤ)] p + z}

/-- Ackelsberg, *Counterexamples to generalizations of the Erdős `B + B + t` problem*,
arXiv:2404.17383, Theorem 1.7, as quoted in the paper (proof of
Proposition \ref{IA:prop:u33e}): for every `ε > 0` there is `A ⊆ ℕ` with `d^*(A) > 1 - ε` such
that whenever `t ∈ ℤ` and `{b₁ b₂ + b₃ + t : b₁, b₂, b₃ ∈ B, b₁ < b₂ < b₃} ⊆ A`, the set `B` is
finite. (Here `ℕ = {1, 2, …}`.) It is proved below as `ackelsberg_thm17`. -/
def AckelsbergThm17 : Prop :=
  ∀ ε : ℝ, 0 < ε → ∃ A : Set ℕ, 0 ∉ A ∧ 1 - ε < upperBanachDensity A ∧
    ∀ (B : Set ℕ) (t : ℤ), (∀ b ∈ B, 0 < b) → (∀ w ∈ prodConfig B, InA A ((w : ℤ) + t)) →
      B.Finite

/-- Ackelsberg, arXiv:2404.17383, Theorem 1.5, for the polynomial `P(x) = x²` (the case quoted in
the paper after Proposition \ref{IA:prop:u33e}): for every `ε > 0` there is `A ⊆ ℕ` with
`d^*(A) > 1 - ε` such that whenever `t ∈ ℤ` and `{b₁² + b₂ + t : b₁, b₂ ∈ B, b₁ < b₂} ⊆ A`, the
set `B` is finite. It is proved below as `ackelsberg_thm15_sq`. -/
def AckelsbergThm15Sq : Prop :=
  ∀ ε : ℝ, 0 < ε → ∃ A : Set ℕ, 0 ∉ A ∧ 1 - ε < upperBanachDensity A ∧
    ∀ (B : Set ℕ) (t : ℤ), (∀ b ∈ B, 0 < b) → (∀ w ∈ sqConfig B, InA A ((w : ℤ) + t)) →
      B.Finite

/-- Ackelsberg's Theorem 1.7 (`AckelsbergThm17`) holds, in the stronger form with one set `A`
serving for both configurations and `B` ranging over all subsets of `{0, 1, 2, …}`. The proof is
Ackelsberg's: `A = ℕ_{≥1} \ S`, where `S` contains a tail of `D_{k_t} + t` for every shift `t`, with
`D_k = ⋃_n (kℤ + n² + n)` of density `|R_k|/k → 0` along products of distinct odd primes. -/
theorem exists_set_avoiding {ε : ℝ} (hε : 0 < ε) :
    ∃ A : Set ℕ, 0 ∉ A ∧ 1 - ε < upperBanachDensity A ∧
      (∀ (B : Set ℕ) (t : ℤ), (∀ w ∈ prodConfig B, InA A ((w : ℤ) + t)) → B.Finite) ∧
      (∀ (B : Set ℕ) (t : ℤ), (∀ w ∈ sqConfig B, InA A ((w : ℤ) + t)) → B.Finite) := by
  refine ⟨Aε hε, zero_not_mem_Aε hε, upperBanachDensity_Aε hε, ?_, ?_⟩
  · intro B t hB
    exact prod_finite hε t B fun x hx y hy z hz hxy hyz =>
      hB _ ⟨x, hx, y, hy, z, hz, hxy, hyz, rfl⟩
  · intro B t hB
    exact sq_finite hε t B fun x hx y hy hxy => hB _ ⟨x, hx, y, hy, hxy, rfl⟩

/-- Ackelsberg, Theorem 1.7 (quoted in the paper), proved. -/
theorem ackelsberg_thm17 : AckelsbergThm17 := fun ε hε => by
  obtain ⟨A, h0, hd, hP, -⟩ := exists_set_avoiding hε
  exact ⟨A, h0, hd, fun B t _ hB => hP B t hB⟩

/-- Ackelsberg, Theorem 1.5 for `P(x) = x²` (quoted in the paper), proved. -/
theorem ackelsberg_thm15_sq : AckelsbergThm15Sq := fun ε hε => by
  obtain ⟨A, h0, hd, -, hS⟩ := exists_set_avoiding hε
  exact ⟨A, h0, hd, fun B t _ hB => hS B t hB⟩

/-! ## Proposition \ref{IA:prop:u33e} -/

lemma eval_xy (x y : ℤ) :
    MvPolynomial.eval ![x, y] (MvPolynomial.X 0 * MvPolynomial.X 1 : MvPolynomial (Fin 2) ℤ) =
      x * y := by simp

lemma eval_xsq (x y : ℤ) :
    MvPolynomial.eval ![x, y] (MvPolynomial.X 0 ^ 2 : MvPolynomial (Fin 2) ℤ) = x ^ 2 := by simp

lemma pos_part_infinite {B : Set ℕ} (hB : B.Infinite) : {b ∈ B | 0 < b}.Infinite := by
  have : {b ∈ B | 0 < b} = B \ {0} := by
    ext b; simp [Nat.pos_iff_ne_zero]
  rw [this]; exact hB.sdiff (Set.finite_singleton 0)

/-- Paper, Proposition \ref{IA:prop:u33e}, **conditional on Ackelsberg's Theorem 1.7**
(`AckelsbergThm17`): for every `ε > 0` there is `A ⊆ ℕ = {1, 2, …}` with `d^*(A) > 1 - ε` such
that for no `t ∈ ℤ` and no infinite `B` does `A - t` contain the configuration (F1)
`{b_k, b_i b_j + b_k : i < j < k}`, or the configuration (F2) `{p(b_i, b_j) + b_k : i < j < k}` for
the one-element family `p₁(x, y) = x y`. (Here `B` ranges over all infinite subsets of
`{0, 1, 2, …}`.) -/
theorem prop_u33e_of (h17 : AckelsbergThm17) {ε : ℝ} (hε : 0 < ε) :
    ∃ A : Set ℕ, 0 ∉ A ∧ 1 - ε < upperBanachDensity A ∧
      ∀ (t : ℤ) (B : Set ℕ), B.Infinite →
        ¬ (∀ w ∈ configF1 B, InA A ((w : ℤ) + t)) ∧
        ¬ (∀ w ∈ configPoly (MvPolynomial.X 0 * MvPolynomial.X 1) B, InA A (w + t)) := by
  obtain ⟨A, h0, hd, hA⟩ := h17 ε hε
  refine ⟨A, h0, hd, fun t B hB => ⟨fun hF => ?_, fun hF => ?_⟩⟩
  · apply pos_part_infinite hB
    refine hA _ t (fun b hb => hb.2) fun w hw => ?_
    obtain ⟨x, hx, y, hy, z, hz, hxy, hyz, rfl⟩ := hw
    exact hF _ ⟨x, hx.1, y, hy.1, z, hz.1, hxy, hyz, Or.inr rfl⟩
  · apply pos_part_infinite hB
    refine hA _ t (fun b hb => hb.2) fun w hw => ?_
    obtain ⟨x, hx, y, hy, z, hz, hxy, hyz, rfl⟩ := hw
    have := hF _ ⟨x, hx.1, y, hy.1, z, hz.1, hxy, hyz, rfl⟩
    rw [eval_xy] at this
    simpa using this

/-- Paper, Proposition \ref{IA:prop:u33e}, unconditionally (Ackelsberg's Theorem 1.7 is proved
above). -/
theorem prop_u33e {ε : ℝ} (hε : 0 < ε) :
    ∃ A : Set ℕ, 0 ∉ A ∧ 1 - ε < upperBanachDensity A ∧
      ∀ (t : ℤ) (B : Set ℕ), B.Infinite →
        ¬ (∀ w ∈ configF1 B, InA A ((w : ℤ) + t)) ∧
        ¬ (∀ w ∈ configPoly (MvPolynomial.X 0 * MvPolynomial.X 1) B, InA A (w + t)) :=
  prop_u33e_of ackelsberg_thm17 hε

/-- The odd-indexed subsequence `C = {b₁, b₃, b₅, …}` of an infinite `B`: between any two
elements of `C` lies an element of `B`. -/
lemma exists_interleaved {B : Set ℕ} (hB : B.Infinite) :
    ∃ C ⊆ B, C.Infinite ∧ ∀ c ∈ C, ∀ c' ∈ C, c < c' → ∃ y ∈ B, c < y ∧ y < c' := by
  have hB' : (Set.ofPred fun n => n ∈ B).Infinite := hB
  have hmono := Nat.nth_strictMono hB'
  refine ⟨Set.range fun i => Nat.nth (· ∈ B) (2 * i), ?_, ?_, ?_⟩
  · rintro _ ⟨i, rfl⟩; exact Nat.nth_mem_of_infinite hB' _
  · exact Set.infinite_range_of_injective fun i j h =>
      by have := hmono.injective h; omega
  · rintro _ ⟨i, rfl⟩ _ ⟨i', rfl⟩ hlt
    have hii : 2 * i < 2 * i' := hmono.lt_iff_lt.1 hlt
    refine ⟨Nat.nth (· ∈ B) (2 * i + 1), Nat.nth_mem_of_infinite hB' _, hmono (by omega),
      hmono (by omega)⟩

/-- Paper, the remark after Proposition \ref{IA:prop:u33e}, **conditional on Ackelsberg's
Theorem 1.5 for `x²`** (`AckelsbergThm15Sq`): (F2) fails already for the one-element family
`p₁(x, y) = x²`. If `{b_i² + b_k : i < j < k} + t ⊆ A`, then the odd-indexed subsequence
`C = {b₁, b₃, …}` satisfies `{c² + c' : c < c' ∈ C} + t ⊆ A`, which Theorem 1.5 forbids. -/
theorem F2_sq_of (h15 : AckelsbergThm15Sq) {ε : ℝ} (hε : 0 < ε) :
    ∃ A : Set ℕ, 0 ∉ A ∧ 1 - ε < upperBanachDensity A ∧
      ∀ (t : ℤ) (B : Set ℕ), B.Infinite →
        ¬ (∀ w ∈ configPoly (MvPolynomial.X 0 ^ 2) B, InA A (w + t)) := by
  obtain ⟨A, h0, hd, hA⟩ := h15 ε hε
  refine ⟨A, h0, hd, fun t B hB hF => ?_⟩
  obtain ⟨C, hCB, hC, hCint⟩ := exists_interleaved (pos_part_infinite hB)
  apply hC
  refine hA C t (fun c hc => (hCB hc).2) fun w hw => ?_
  obtain ⟨c, hc, c', hc', hcc, rfl⟩ := hw
  obtain ⟨y, hy, hcy, hyc⟩ := hCint c hc c' hc' hcc
  have := hF _ ⟨c, (hCB hc).1, y, hy.1, c', (hCB hc').1, hcy, hyc, rfl⟩
  rw [eval_xsq] at this
  simpa using this

/-- The remark after Proposition \ref{IA:prop:u33e}, unconditionally. -/
theorem F2_sq {ε : ℝ} (hε : 0 < ε) :
    ∃ A : Set ℕ, 0 ∉ A ∧ 1 - ε < upperBanachDensity A ∧
      ∀ (t : ℤ) (B : Set ℕ), B.Infinite →
        ¬ (∀ w ∈ configPoly (MvPolynomial.X 0 ^ 2) B, InA A (w + t)) :=
  F2_sq_of ackelsberg_thm15_sq hε

/-! ## The questions -/

/-- Question 3.18 of the survey (Question \ref{IA:q:318}): if `A ⊆ ℕ` has positive upper Banach
density, must there be an infinite `B = {b₁ < b₂ < ⋯} ⊆ ℕ` and `t ≥ 0` with
`{b_i b_j + b_k : i < j < k} ⊆ A - t`? -/
def Question318 : Prop :=
  ∀ A : Set ℕ, 0 ∉ A → 0 < upperBanachDensity A →
    ∃ B : Set ℕ, B.Infinite ∧ (∀ b ∈ B, 0 < b) ∧ ∃ t : ℕ, ∀ w ∈ prodConfig B, w + t ∈ A

/-- The analogue (F1) of Question 3.18 (base point, as in Question 3.15): must every `A ⊆ ℕ` with
`d^*(A) > 0` contain `{b_k, b_i b_j + b_k : i < j < k} + t` for some infinite `B ⊆ ℕ` and
`t ≥ 0`? -/
def QuestionF1 : Prop :=
  ∀ A : Set ℕ, 0 ∉ A → 0 < upperBanachDensity A →
    ∃ B : Set ℕ, B.Infinite ∧ (∀ b ∈ B, 0 < b) ∧ ∃ t : ℕ, ∀ w ∈ configF1 B, w + t ∈ A

/-- The analogue (F2) of Question 3.18 (polynomial family, as in Question 3.16): given
`p₁, …, p_r ∈ ℤ[x, y]` with `p_ℓ(0, 0) = 0`, must every `A ⊆ ℕ` with `d^*(A) > 0` contain
`{p_ℓ(b_i, b_j) + b_k : 1 ≤ ℓ ≤ r, i < j < k} + t` for some infinite `B ⊆ ℕ` and `t ≥ 0`?
As in the paper, this is a question about all such families. -/
def QuestionF2 : Prop :=
  ∀ (r : ℕ) (p : Fin r → MvPolynomial (Fin 2) ℤ), (∀ ℓ, MvPolynomial.eval 0 (p ℓ) = 0) →
    ∀ A : Set ℕ, 0 ∉ A → 0 < upperBanachDensity A →
      ∃ B : Set ℕ, B.Infinite ∧ (∀ b ∈ B, 0 < b) ∧ ∃ t : ℕ,
        ∀ ℓ, ∀ w ∈ configPoly (p ℓ) B, InA A (w + t)

/-- Question 3.18 has a negative answer (Ackelsberg, Theorem 1.7). -/
theorem not_question318 : ¬ Question318 := by
  intro hQ
  obtain ⟨A, h0, hd, hP, -⟩ := exists_set_avoiding (by norm_num : (0 : ℝ) < 1 / 2)
  obtain ⟨B, hB, -, t, hBt⟩ := hQ A h0 (by linarith)
  exact hB (hP B t fun w hw => ⟨w + t, hBt w hw, by push_cast; ring⟩)

/-- Paper, Proposition \ref{IA:prop:u33e}: (F1) has a negative answer. -/
theorem not_questionF1 : ¬ QuestionF1 := by
  intro hQ
  obtain ⟨A, h0, hd, hA⟩ := prop_u33e (by norm_num : (0 : ℝ) < 1 / 2)
  obtain ⟨B, hB, -, t, hBt⟩ := hQ A h0 (by linarith)
  exact (hA t B hB).1 fun w hw => ⟨w + t, hBt w hw, by push_cast; ring⟩

/-- Paper, Proposition \ref{IA:prop:u33e}: (F2) has a negative answer, witnessed by the
one-element family `p₁(x, y) = x y`. -/
theorem not_questionF2 : ¬ QuestionF2 := by
  intro hQ
  obtain ⟨A, h0, hd, hA⟩ := prop_u33e (by norm_num : (0 : ℝ) < 1 / 2)
  obtain ⟨B, hB, -, t, hBt⟩ := hQ 1 (fun _ => MvPolynomial.X 0 * MvPolynomial.X 1)
    (fun _ => by simp) A h0 (by linarith)
  exact (hA t B hB).2 (hBt 0)

/-- The remark after Proposition \ref{IA:prop:u33e}: (F2) has a negative answer, witnessed also by
the one-element family `p₁(x, y) = x²`. -/
theorem not_questionF2' : ¬ QuestionF2 := by
  intro hQ
  obtain ⟨A, h0, hd, hA⟩ := F2_sq (by norm_num : (0 : ℝ) < 1 / 2)
  obtain ⟨B, hB, -, t, hBt⟩ := hQ 1 (fun _ => MvPolynomial.X 0 ^ 2)
    (fun _ => by simp) A h0 (by linarith)
  exact hA t B hB (hBt 0)

end Kmrr25.S33e


==> anc/lean/Kmrr25/S44a.lean <==
import Kmrr25.Basic

/-!
# Sumsets in random sets (paper, Section \ref{IB:sec:u44a})

Let `p = (p_n)` be a sequence in `[0, 1]` and let `A ⊆ ℕ` be the random set in which the events
`{n ∈ A}` are independent with `P(n ∈ A) = p_n`. Question §4.4(a) of the survey asks for which `p`
the set `A` almost surely contains sumsets.

## The model

* `p : ℕ → unitInterval`, and the random set is modelled by the infinite product of Bernoulli
  measures `bernoulliSeq p = Measure.infinitePi (fun n ↦ Ber(true, false, p n))` on `ℕ → Bool`
  (Mathlib's `Measure.infinitePi`), the outcome `ω` corresponding to `randSet ω = {n | ω n = true}`.
  Coordinate `n` is `true` with probability `p n`, independently.
* "Almost surely `E`" is `∀ᵐ ω ∂bernoulliSeq p, E ω`, i.e. the set `{ω | ¬ E ω}` has outer measure
  `0`. No measurability of `E` is needed; for the analytic (hence universally measurable) events of
  the paper this is exactly `P(E) = 1` for the completed product measure, as in the paper. The
  `0`–`1` statements are formalized as `(∀ᵐ ω, E ω) ∨ (∀ᵐ ω, ¬ E ω)`.

## Conventions

* The paper's `ℕ` is `{1, 2, …}`, while here sets live in Lean's `ℕ = {0, 1, 2, …}` and `p_0` is
  an arbitrary value. The paper's setting is the special case `p_0 = 0`, and nothing is lost by
  allowing `0` in the sets `B, C, F`: an infinite `B` stays infinite after removing `0`, and
  `B + F` with `0 ∈ F` is the same set as `(B - 1) + (F + 1)` for `B ⊆ {1, 2, …}`. Accordingly,
  in the monotone theorem the comparison `α q_n ≤ p_n ≤ β q_n` is only required for `n ≥ 1`.
* For `F ⊆ ℤ` the paper sets `p_m = 0` for `m ≤ 0`; in the present indexing this becomes `p_m = 0`
  for `m < 0` (`pz`).
* `S_F = ∑_n ∏_{f ∈ F} p_{n+f} ∈ [0, ∞]` is an extended nonnegative real (`SF`, `SFZ`).
* A set `A ⊆ ℕ` is thick if it contains arbitrarily long intervals (`Thick`).

## Main results

* `thm_monotone` — Theorem \ref{IB:thm:monotone}: for `p` comparable to a non-increasing
  sequence, the five conditions (1) `A` a.s. contains `B + C` with `B, C` infinite; (2) `A` is a.s.
  thick; (3) `∑ p_n^k = ∞` for every `k`; (4) for every `ε > 0`, `p_n n^ε` does not tend to `0`;
  (5) a.s., for every `k`, `A` contains `B + F` with `B` infinite and `|F| = k`; are equivalent.
* `thm_monotone_neg`, `thm_monotone_neg_int` — the negative half: if they fail, there is `k` such
  that a.s. `A` contains no `B + F` with `B` infinite and `|F| = k` (for `F ⊆ ℕ`, resp. `F ⊆ ℤ`).
* `thm_monotone_zero_one` — the events in (1), (2), (5) have probability `0` or `1`.
* `ex_gap` — Example \ref{IB:ex:gap}.
* `thm_finite_int` — Theorem \ref{IB:thm:finite}: for finite nonempty `F ⊆ ℤ`,
  `P(E_F) = 1` if `S_F = ∞` and `P(E_F) = 0` otherwise; `thm_finite` is the case `F ⊆ ℕ`, and
  `thm_finite_card`, `thm_finite_all`, `thm_finite_thick` are its consequences for `E_k`,
  `E_{<ω}` and thickness.
* `lem_thick` — Lemma \ref{IB:lem:thick}: a thick set contains `B + C` with `B, C` infinite.

The probabilistic inputs are the first Borel–Cantelli lemma (`ae_finite_setOfPred_mem`) and the
second Borel–Cantelli lemma for independent events (`ProbabilityTheory.measure_limsup_eq_one`),
both from Mathlib; independence of events depending on disjoint finite sets of coordinates is
proved here from the product formula `Measure.infinitePi_pi`. Lemma \ref{IB:lem:BC} is used only
for translates `K_n = n + F`, where the colouring argument is replaced by splitting `n` into
residue classes modulo `max F + 1`.

## The rest of the section

The strategy criteria (Theorems \ref{IB:thm:strategy} and \ref{IB:thm:strategy2}), the non-Borel
theorem \ref{IB:thm:nonborel}, the hierarchy theorem \ref{IB:thm:hierarchy} and the examples
attached to them are formalized in `Kmrr25.S44b`. (In the paper, (1) ⇒ (5) of the monotone theorem
is quoted from the hierarchy theorem; here it is the elementary observation
`HasSumset.hasAllFinite`, so this file does not depend on `Kmrr25.S44b`.)
-/

open MeasureTheory ProbabilityTheory unitInterval Filter Set
open scoped ENNReal Topology

namespace Kmrr25.S44a

/-! ## The random set -/

/-- The law of the random set: the product over `n ∈ ℕ` of Bernoulli measures on `Bool` giving
mass `p n` to `true` (meaning `n ∈ A`) and `1 - p n` to `false`. -/
noncomputable def bernoulliSeq (p : ℕ → I) : Measure (ℕ → Bool) :=
  Measure.infinitePi fun n => Ber(true, false, p n)

instance (p : ℕ → I) : IsProbabilityMeasure (bernoulliSeq p) := by
  unfold bernoulliSeq; infer_instance

/-- The random set `A = {n | ω n = true}` attached to an outcome `ω`. -/
def randSet (ω : ℕ → Bool) : Set ℕ := {n | ω n = true}

/-- The cylinder event `T ⊆ A`. -/
def cyl (T : Finset ℕ) : Set (ℕ → Bool) := {ω | ∀ j ∈ T, ω j = true}

lemma cyl_eq (T : Finset ℕ) : cyl T = Set.pi (T : Set ℕ) (fun _ => {true}) := by
  ext ω; simp [cyl]

lemma measurableSet_cyl (T : Finset ℕ) : MeasurableSet (cyl T) := by
  rw [cyl_eq]; exact MeasurableSet.pi T.countable_toSet fun _ _ => measurableSet_singleton _

/-- `P(T ⊆ A) = ∏_{j ∈ T} p_j`. -/
lemma measure_cyl (p : ℕ → I) (T : Finset ℕ) :
    bernoulliSeq p (cyl T) = ∏ j ∈ T, ((toNNReal (p j) : NNReal) : ℝ≥0∞) := by
  rw [cyl_eq, bernoulliSeq]
  erw [Measure.infinitePi_pi (μ := fun n => Ber(true, false, p n))
    (fun _ _ => measurableSet_singleton _)]
  refine Finset.prod_congr rfl fun j _ => ?_
  exact bernoulliMeasure_apply_of_mem_of_notMem _ (measurableSet_singleton _) rfl (by simp)

lemma cyl_biUnion (G : ℕ → Finset ℕ) (s : Finset ℕ) :
    (⋂ i ∈ s, cyl (G i)) = cyl (s.biUnion G) := by
  ext ω; simp [cyl]; grind

/-- Events `G_i ⊆ A` for pairwise disjoint finite sets `G_i` are independent. -/
lemma iIndepSet_cyl (p : ℕ → I) (G : ℕ → Finset ℕ)
    (hG : Pairwise fun i j => Disjoint (G i) (G j)) :
    iIndepSet (fun i => cyl (G i)) (bernoulliSeq p) := by
  rw [iIndepSet_iff_meas_biInter fun i => measurableSet_cyl _]
  intro s
  rw [cyl_biUnion, measure_cyl, Finset.prod_biUnion (fun i _ j _ hij => hG hij)]
  exact Finset.prod_congr rfl fun i _ => (measure_cyl p (G i)).symm

/-- The second Borel–Cantelli lemma for the events `G_i ⊆ A`, `G_i` pairwise disjoint: if
`∑ P(G_i ⊆ A) = ∞`, then a.s. `G_i ⊆ A` for infinitely many `i`. -/
lemma ae_frequently_cyl (p : ℕ → I) (G : ℕ → Finset ℕ)
    (hG : Pairwise fun i j => Disjoint (G i) (G j))
    (hsum : ∑' i, bernoulliSeq p (cyl (G i)) = ∞) :
    ∀ᵐ ω ∂bernoulliSeq p, ∃ᶠ i in atTop, ω ∈ cyl (G i) := by
  have h1 := measure_limsup_eq_one (fun i => measurableSet_cyl (G i)) (iIndepSet_cyl p G hG) hsum
  have hm : MeasurableSet (limsup (fun i => cyl (G i)) atTop) := by
    rw [Filter.limsup_eq_iInf_iSup_of_nat]
    exact MeasurableSet.iInter fun n => MeasurableSet.iUnion fun i =>
      MeasurableSet.iUnion fun _ => measurableSet_cyl _
  have h2 : bernoulliSeq p (limsup (fun i => cyl (G i)) atTop)ᶜ = 0 := by
    rw [prob_compl_eq_zero_iff hm]; exact h1
  rw [ae_iff]
  refine measure_mono_null (fun ω hω => ?_) h2
  simp only [mem_compl_iff, mem_limsup_iff_frequently_mem]
  exact hω

/-! ## Finite configurations (Theorem \ref{IB:thm:finite}) -/

/-- Splitting a series over `ℕ` into residue classes modulo `N`. -/
lemma tsum_residue (f : ℕ → ℝ≥0∞) (N : ℕ) [NeZero N] :
    ∑' n, f n = ∑ r : Fin N, ∑' m, f (m * N + r) := by
  rw [← (Nat.divModEquiv N).symm.tsum_eq, ENNReal.tsum_prod', ENNReal.tsum_comm, tsum_fintype]
  rfl

lemma exists_residue_tsum_eq_top (f : ℕ → ℝ≥0∞) (N : ℕ) [NeZero N] (h : ∑' n, f n = ∞) :
    ∃ r : Fin N, ∑' m, f (m * N + r) = ∞ := by
  by_contra hc
  push Not at hc
  rw [tsum_residue f N] at h
  exact ENNReal.sum_ne_top.2 (fun r _ => hc r) h

/-- The weight `w_F(n) = ∏_{f ∈ F} p_{n+f} = P(n + F ⊆ A)`. -/
noncomputable def w (p : ℕ → I) (F : Finset ℕ) (n : ℕ) : ℝ≥0∞ :=
  ∏ f ∈ F, ((toNNReal (p (n + f)) : NNReal) : ℝ≥0∞)

/-- `S_F = ∑_n w_F(n) ∈ [0, ∞]` for finite `F ⊆ ℕ`. -/
noncomputable def SF (p : ℕ → I) (F : Finset ℕ) : ℝ≥0∞ := ∑' n, w p F n

lemma measure_cyl_image (p : ℕ → I) (F : Finset ℕ) (n : ℕ) :
    bernoulliSeq p (cyl (F.image (n + ·))) = w p F n := by
  rw [measure_cyl, Finset.prod_image (fun a _ b _ h => Nat.add_left_cancel h)]
  rfl

/-- The event `E_F`: there is an infinite `B ⊆ ℕ` with `B + F ⊆ A`. -/
def EF (F : Finset ℕ) (A : Set ℕ) : Prop := ∃ B : Set ℕ, B.Infinite ∧ sumset B (F : Set ℕ) ⊆ A

lemma mem_cyl_image {ω : ℕ → Bool} {F : Finset ℕ} {n : ℕ} :
    ω ∈ cyl (F.image (n + ·)) ↔ ∀ f ∈ F, n + f ∈ randSet ω := by
  simp [cyl, randSet]

/-- `E_F` holds iff `n + F ⊆ A` for infinitely many `n`. -/
lemma EF_iff (F : Finset ℕ) (ω : ℕ → Bool) :
    EF F (randSet ω) ↔ {n | ω ∈ cyl (F.image (n + ·))}.Infinite := by
  constructor
  · rintro ⟨B, hB, hBF⟩
    refine hB.mono fun b hb => mem_cyl_image.2 fun f hf => hBF ⟨b, hb, f, hf, rfl⟩
  · intro h
    refine ⟨_, h, ?_⟩
    rintro _ ⟨b, hb, f, hf, rfl⟩
    exact mem_cyl_image.1 hb f hf

/-- If `S_F < ∞`, then a.s. `E_F` fails (first Borel–Cantelli lemma). -/
theorem finite_zero (p : ℕ → I) (F : Finset ℕ) (h : SF p F ≠ ∞) :
    ∀ᵐ ω ∂bernoulliSeq p, ¬ EF F (randSet ω) := by
  have h' : ∑' n, bernoulliSeq p (cyl (F.image (n + ·))) ≠ ∞ := by
    simpa only [measure_cyl_image, SF] using h
  filter_upwards [ae_finite_setOfPred_mem h'] with ω hω
  rw [EF_iff]
  exact fun h => h hω

/-- If `S_F = ∞`, then a.s. `E_F` holds (second Borel–Cantelli lemma along a residue class). -/
theorem finite_one (p : ℕ → I) (F : Finset ℕ) (h : SF p F = ∞) :
    ∀ᵐ ω ∂bernoulliSeq p, EF F (randSet ω) := by
  set N := F.sup id + 1
  have : NeZero N := ⟨Nat.succ_ne_zero _⟩
  have hFN : ∀ f ∈ F, f < N := fun f hf => Nat.lt_succ_of_le (Finset.le_sup (f := id) hf)
  obtain ⟨r, hr⟩ := exists_residue_tsum_eq_top (w p F) N h
  set G : ℕ → Finset ℕ := fun m => F.image ((m * N + r) + ·)
  have hG : Pairwise fun i j => Disjoint (G i) (G j) := by
    intro i j hij
    rw [Finset.disjoint_left]
    simp only [G, Finset.mem_image]
    rintro _ ⟨f, hf, rfl⟩ ⟨g, hg, hfg⟩
    have h1 := hFN f hf
    have h2 := hFN g hg
    have e : f + i * N = g + j * N := by omega
    have key : ∀ (a k : ℕ), a < N → (a + k * N) / N = k := fun a k ha => by
      rw [Nat.add_mul_div_right _ _ (Nat.pos_of_neZero N), Nat.div_eq_of_lt ha, zero_add]
    exact hij (by rw [← key f i h1, e, key g j h2])
  have hsum : ∑' m, bernoulliSeq p (cyl (G m)) = ∞ := by
    simpa only [G, measure_cyl_image] using hr
  filter_upwards [ae_frequently_cyl p G hG hsum] with ω hω
  rw [EF_iff]
  have hinf : {m | ω ∈ cyl (G m)}.Infinite := Nat.frequently_atTop_iff_infinite.1 hω
  have hinj : Function.Injective fun m : ℕ => m * N + (r : ℕ) := by
    intro a b hab
    simpa [Nat.pos_of_neZero N] using hab
  refine ((hinf.image hinj.injOn)).mono ?_
  rintro _ ⟨m, hm, rfl⟩
  exact hm

/-! ## Two real-variable lemmas (proof of (3) ⇔ (4) in Theorem \ref{IB:thm:monotone}) -/

/-- If `p_n n^ε → 0` for some `ε > 0` (and `p ≥ 0`), then `∑ p_n^k < ∞` for some `k`. -/
lemma summable_pow_of_tendsto {p : ℕ → ℝ} (hp0 : ∀ n, 0 ≤ p n) {ε : ℝ} (hε : 0 < ε)
    (h : Tendsto (fun n : ℕ => p n * (n : ℝ) ^ ε) atTop (𝓝 0)) :
    ∃ k : ℕ, Summable fun n => p n ^ k := by
  refine ⟨⌈2 / ε⌉₊, ?_⟩
  set k := ⌈2 / ε⌉₊
  have hk : 1 < ε * k := by
    have := Nat.le_ceil (2 / ε)
    have h2 : 2 ≤ ε * k := by
      rw [div_le_iff₀ hε] at this; linarith
    linarith
  have hg : Summable fun n : ℕ => ((n : ℝ) ^ (ε * k))⁻¹ := Real.summable_nat_rpow_inv.2 hk
  refine hg.of_norm_bounded_eventually ?_
  rw [Nat.cofinite_eq_atTop]
  filter_upwards [h.eventually (gt_mem_nhds one_pos), eventually_ge_atTop 1] with n hn hn1
  have hnpos : (0 : ℝ) < n := by exact_mod_cast hn1
  have hpos : 0 < (n : ℝ) ^ ε := Real.rpow_pos_of_pos hnpos ε
  have hle : p n ≤ ((n : ℝ) ^ ε)⁻¹ := by
    rw [← one_div]; exact (le_div_iff₀ hpos).2 hn.le
  rw [Real.norm_eq_abs, abs_of_nonneg (pow_nonneg (hp0 n) k)]
  calc p n ^ k ≤ (((n : ℝ) ^ ε)⁻¹) ^ k := pow_le_pow_left₀ (hp0 n) hle k
    _ = ((n : ℝ) ^ (ε * k))⁻¹ := by
      rw [inv_pow, ← Real.rpow_natCast, ← Real.rpow_mul hnpos.le]

/-- If `q ≥ 0` is non-increasing and `∑ q_n^k < ∞` with `k ≥ 1`, then `q_n n^ε → 0` for
`ε = 1/(2k)`. -/
lemma tendsto_of_summable_pow {q : ℕ → ℝ} (hq : Antitone q) (hq0 : ∀ n, 0 ≤ q n) {k : ℕ}
    (hk : k ≠ 0) (hs : Summable fun n => q n ^ k) :
    Tendsto (fun n : ℕ => q n * (n : ℝ) ^ ((k : ℝ)⁻¹ / 2)) atTop (𝓝 0) := by
  set S := ∑' n, q n ^ k
  set ε : ℝ := (k : ℝ)⁻¹ / 2
  have hkpos : (0 : ℝ) < k := by exact_mod_cast Nat.pos_of_ne_zero hk
  have hε : 0 < ε := by positivity
  have hS0 : 0 ≤ S := tsum_nonneg fun n => pow_nonneg (hq0 n) k
  -- `n q_n^k ≤ S`
  have h1 : ∀ n : ℕ, (n : ℝ) * q n ^ k ≤ S := by
    intro n
    have := Finset.card_nsmul_le_sum (Finset.range n) (fun m => q m ^ k) (q n ^ k)
      (fun m hm => pow_le_pow_left₀ (hq0 n) (hq (Finset.mem_range.1 hm).le) k)
    rw [Finset.card_range, nsmul_eq_mul] at this
    exact this.trans (hs.sum_le_tsum _ fun m _ => pow_nonneg (hq0 m) k)
  -- the bound `q_n n^ε ≤ S^(1/k) n^(-ε)` for `n ≥ 1`
  have h2 : ∀ n : ℕ, 1 ≤ n →
      q n * (n : ℝ) ^ ε ≤ S ^ (k : ℝ)⁻¹ * (n : ℝ) ^ (-ε) := by
    intro n hn
    have hnpos : (0 : ℝ) < n := by exact_mod_cast hn
    have hqk : q n ^ k ≤ S / n := by
      rw [le_div_iff₀ hnpos, mul_comm]; exact h1 n
    have hq' : q n ≤ (S / n) ^ (k : ℝ)⁻¹ := by
      calc q n = (q n ^ k) ^ (k : ℝ)⁻¹ := (Real.pow_rpow_inv_natCast (hq0 n) hk).symm
        _ ≤ (S / n) ^ (k : ℝ)⁻¹ :=
          Real.rpow_le_rpow (pow_nonneg (hq0 n) k) hqk (by positivity)
    have hsplit : (n : ℝ) ^ (k : ℝ)⁻¹ = (n : ℝ) ^ ε * (n : ℝ) ^ ε := by
      rw [← Real.rpow_add hnpos]; congr 1; ring
    have hpos : 0 < (n : ℝ) ^ ε := Real.rpow_pos_of_pos hnpos ε
    calc q n * (n : ℝ) ^ ε ≤ (S / n) ^ (k : ℝ)⁻¹ * (n : ℝ) ^ ε :=
          mul_le_mul_of_nonneg_right hq' hpos.le
      _ = S ^ (k : ℝ)⁻¹ * (n : ℝ) ^ (-ε) := by
          rw [Real.div_rpow hS0 hnpos.le, hsplit, Real.rpow_neg hnpos.le]
          field_simp
  have hg : Tendsto (fun n : ℕ => S ^ (k : ℝ)⁻¹ * (n : ℝ) ^ (-ε)) atTop (𝓝 0) := by
    simpa using ((tendsto_rpow_neg_atTop hε).comp tendsto_natCast_atTop_atTop).const_mul
      (S ^ (k : ℝ)⁻¹)
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_const_nhds hg ?_ ?_
  · exact Eventually.of_forall fun n => mul_nonneg (hq0 n) (Real.rpow_nonneg (Nat.cast_nonneg n) ε)
  · filter_upwards [eventually_ge_atTop 1] with n hn using h2 n hn

/-- `S_F < ∞` iff the real series `∑_n ∏_{f ∈ F} p_{n+f}` converges. -/
lemma SF_ne_top_iff (p : ℕ → I) (F : Finset ℕ) :
    SF p F ≠ ∞ ↔ Summable fun n => ∏ f ∈ F, (p (n + f) : ℝ) := by
  have : ∀ n, w p F n = ((∏ f ∈ F, toNNReal (p (n + f)) : NNReal) : ℝ≥0∞) := fun n => by
    simp [w]
  simp only [SF, this, ENNReal.tsum_coe_ne_top_iff_summable_coe, NNReal.coe_prod, coe_toNNReal]

/-- `A ⊆ ℕ` is thick if it contains arbitrarily long intervals of consecutive integers. -/
def Thick (A : Set ℕ) : Prop := ∀ L : ℕ, ∃ n, ∀ h ≤ L, n + h ∈ A

lemma Thick.exists_gt {A : Set ℕ} (hA : Thick A) (M L : ℕ) : ∃ n, M < n ∧ ∀ h ≤ L, n + h ∈ A := by
  obtain ⟨n, hn⟩ := hA (M + 1 + L)
  exact ⟨n + (M + 1), by omega, fun h hh => by rw [add_assoc]; exact hn _ (by omega)⟩

/-- `A` is thick iff `E_{\{0, …, L-1\}}` holds for every `L`. -/
lemma thick_iff (ω : ℕ → Bool) : Thick (randSet ω) ↔ ∀ L, EF (Finset.range L) (randSet ω) := by
  constructor
  · intro h L
    rw [EF_iff]
    refine Set.infinite_of_forall_exists_gt fun M => ?_
    obtain ⟨n, hMn, hn⟩ := h.exists_gt M L
    exact ⟨n, mem_cyl_image.2 fun f hf => hn f (Finset.mem_range.1 hf).le, hMn⟩
  · intro h L
    obtain ⟨B, hB, hBF⟩ := h (L + 1)
    obtain ⟨b, hb⟩ := hB.nonempty
    exact ⟨b, fun i hi => hBF ⟨b, hb, i, by simp; omega, rfl⟩⟩

/-! ## The monotone theorem (Theorem \ref{IB:thm:monotone}) -/

/-- The hypothesis of Theorem \ref{IB:thm:monotone}: there are a non-increasing sequence `q` and
constants `0 < α ≤ β` with `α q_n ≤ p_n ≤ β q_n` for all `n ≥ 1` (see the conventions above for
the index `0`). -/
def ComparableToAntitone (p : ℕ → I) : Prop :=
  ∃ (q : ℕ → ℝ) (α β : ℝ), Antitone q ∧ 0 < α ∧ α ≤ β ∧
    ∀ n, 1 ≤ n → α * q n ≤ p n ∧ (p n : ℝ) ≤ β * q n

lemma ComparableToAntitone.q_nonneg {p : ℕ → I} {q : ℕ → ℝ} {α β : ℝ} (hq : Antitone q)
    (hα : 0 < α) (hαβ : α ≤ β) (hc : ∀ n, 1 ≤ n → α * q n ≤ p n ∧ (p n : ℝ) ≤ β * q n) (n : ℕ) :
    0 ≤ q n := by
  have h1 : 0 ≤ q (n + 1) := by
    have := (hc (n + 1) (by omega)).2
    have hp := (p (n + 1)).2.1
    by_contra h
    push Not at h
    nlinarith
  exact h1.trans (hq (Nat.le_succ n))

/-- `∑ p_n^0 = ∞`. -/
lemma not_summable_pow_zero (p : ℕ → I) : ¬ Summable fun n => (p n : ℝ) ^ 0 := by
  intro h
  have := h.tendsto_atTop_zero
  simp only [pow_zero] at this
  exact one_ne_zero (tendsto_nhds_unique tendsto_const_nhds this)

/-- Paper, proof of Theorem \ref{IB:thm:monotone}, (3) ⇔ (4). -/
theorem cond3_iff_cond4 {p : ℕ → I} (hp : ComparableToAntitone p) :
    (∀ k : ℕ, ¬ Summable fun n => (p n : ℝ) ^ k) ↔
      ∀ ε : ℝ, 0 < ε → ¬ Tendsto (fun n : ℕ => (p n : ℝ) * (n : ℝ) ^ ε) atTop (𝓝 0) := by
  obtain ⟨q, α, β, hq, hα, hαβ, hc⟩ := hp
  have hq0 := ComparableToAntitone.q_nonneg hq hα hαβ hc
  have hβ : 0 < β := hα.trans_le hαβ
  constructor
  · intro h3 ε hε h
    obtain ⟨k, hk⟩ := summable_pow_of_tendsto (fun n => (p n).2.1) hε h
    exact h3 k hk
  · intro h4 k hk
    have hk0 : k ≠ 0 := by rintro rfl; exact not_summable_pow_zero p hk
    have hqs : Summable fun n => q n ^ k := by
      refine (hk.mul_left ((α⁻¹) ^ k)).of_norm_bounded_eventually ?_
      rw [Nat.cofinite_eq_atTop]
      filter_upwards [eventually_ge_atTop 1] with n hn
      rw [Real.norm_eq_abs, abs_of_nonneg (pow_nonneg (hq0 n) k), ← mul_pow]
      refine pow_le_pow_left₀ (hq0 n) ?_ k
      rw [← div_eq_inv_mul, le_div_iff₀ hα, mul_comm]
      exact (hc n hn).1
    have ht := tendsto_of_summable_pow hq hq0 hk0 hqs
    refine h4 ((k : ℝ)⁻¹ / 2) (by positivity) (squeeze_zero' ?_ ?_ (by simpa using ht.const_mul β))
    · exact Eventually.of_forall fun n =>
        mul_nonneg (p n).2.1 (Real.rpow_nonneg (Nat.cast_nonneg n) _)
    · filter_upwards [eventually_ge_atTop 1] with n hn
      rw [← mul_assoc]
      exact mul_le_mul_of_nonneg_right (hc n hn).2 (Real.rpow_nonneg (Nat.cast_nonneg n) _)

/-- If `∑ p_n^k < ∞`, then `S_F < ∞` for every `F ⊆ ℕ` with `|F| = k`. -/
-- paper, proof of Theorem \ref{IB:thm:monotone}, (5) ⇒ (3)
lemma SF_ne_top_of_summable {p : ℕ → I} (hp : ComparableToAntitone p) {k : ℕ}
    (hk : Summable fun n => (p n : ℝ) ^ k) (F : Finset ℕ) (hF : F.card = k) : SF p F ≠ ∞ := by
  obtain ⟨q, α, β, hq, hα, hαβ, hc⟩ := hp
  have hq0 := ComparableToAntitone.q_nonneg hq hα hαβ hc
  rw [SF_ne_top_iff]
  refine (hk.mul_left ((β / α) ^ k)).of_norm_bounded_eventually ?_
  rw [Nat.cofinite_eq_atTop]
  filter_upwards [eventually_ge_atTop 1] with n hn
  rw [Real.norm_eq_abs, abs_of_nonneg (Finset.prod_nonneg fun f _ => (p (n + f)).2.1)]
  calc ∏ f ∈ F, (p (n + f) : ℝ) ≤ ∏ _f ∈ F, β * q n := by
        refine Finset.prod_le_prod (fun f _ => (p (n + f)).2.1) fun f _ => ?_
        exact (hc (n + f) (by omega)).2.trans
          (mul_le_mul_of_nonneg_left (hq (Nat.le_add_right n f)) (hα.trans_le hαβ).le)
    _ = (β * q n) ^ k := by rw [Finset.prod_const, hF]
    _ ≤ ((β / α) * p n) ^ k := by
        refine pow_le_pow_left₀ (mul_nonneg (hα.trans_le hαβ).le (hq0 n)) ?_ k
        rw [div_mul_eq_mul_div, le_div_iff₀ hα, mul_assoc, mul_comm (q n)]
        exact mul_le_mul_of_nonneg_left (hc n hn).1 (hα.trans_le hαβ).le
    _ = (β / α) ^ k * (p n : ℝ) ^ k := mul_pow _ _ _

/-- If `∑ p_n^L = ∞`, then `S_{\{0, …, L-1\}} = ∞`. -/
-- paper, proof of Theorem \ref{IB:thm:monotone}, (3) ⇒ (2)
lemma SF_range_eq_top {p : ℕ → I} (hp : ComparableToAntitone p) {L : ℕ}
    (hL : ¬ Summable fun n => (p n : ℝ) ^ L) : SF p (Finset.range L) = ∞ := by
  obtain ⟨q, α, β, hq, hα, hαβ, hc⟩ := hp
  have hq0 := ComparableToAntitone.q_nonneg hq hα hαβ hc
  have hβ : 0 < β := hα.trans_le hαβ
  by_contra hne
  rw [← ne_eq, SF_ne_top_iff] at hne
  apply hL
  rw [← summable_nat_add_iff L]
  refine (hne.mul_left ((β / α) ^ L)).of_norm_bounded_eventually ?_
  rw [Nat.cofinite_eq_atTop]
  filter_upwards [eventually_ge_atTop 1] with m hm
  rw [Real.norm_eq_abs, abs_of_nonneg (pow_nonneg (p (m + L)).2.1 L)]
  calc (p (m + L) : ℝ) ^ L ≤ (β * q (m + L)) ^ L :=
        pow_le_pow_left₀ (p (m + L)).2.1 (hc (m + L) (by omega)).2 L
    _ = ∏ _i ∈ Finset.range L, β * q (m + L) := by rw [Finset.prod_const, Finset.card_range]
    _ ≤ ∏ i ∈ Finset.range L, (β / α) * p (m + i) := by
        refine Finset.prod_le_prod (fun i _ => mul_nonneg hβ.le (hq0 _)) fun i hi => ?_
        have hi' := Finset.mem_range.1 hi
        rw [div_mul_eq_mul_div, le_div_iff₀ hα, mul_assoc, mul_comm (q _)]
        refine mul_le_mul_of_nonneg_left ?_ hβ.le
        exact (mul_le_mul_of_nonneg_left (hq (by omega)) hα.le).trans (hc (m + i) (by omega)).1
    _ = (β / α) ^ L * ∏ i ∈ Finset.range L, (p (m + i) : ℝ) := by
        rw [Finset.prod_mul_distrib, Finset.prod_const, Finset.card_range]

/-- Paper, Theorem \ref{IB:thm:finite}, for `F ⊆ ℕ`: `P(E_F) = 1` if `S_F = ∞` and `P(E_F) = 0`
otherwise. -/
theorem thm_finite (p : ℕ → I) (F : Finset ℕ) :
    (SF p F = ∞ → ∀ᵐ ω ∂bernoulliSeq p, EF F (randSet ω)) ∧
    (SF p F ≠ ∞ → ∀ᵐ ω ∂bernoulliSeq p, ¬ EF F (randSet ω)) :=
  ⟨finite_one p F, finite_zero p F⟩

/-- Paper, Theorem \ref{IB:thm:finite}, the event `E_k` (some `F ⊆ ℕ` with `|F| = k` has `E_F`):
`P(E_k) = 1` if `S_F = ∞` for some `F ⊆ ℕ` with `|F| = k`, and `P(E_k) = 0` otherwise. -/
theorem thm_finite_card (p : ℕ → I) (k : ℕ) :
    ((∃ F : Finset ℕ, F.card = k ∧ SF p F = ∞) →
      ∀ᵐ ω ∂bernoulliSeq p, ∃ F : Finset ℕ, F.card = k ∧ EF F (randSet ω)) ∧
    ((∀ F : Finset ℕ, F.card = k → SF p F ≠ ∞) →
      ∀ᵐ ω ∂bernoulliSeq p, ¬ ∃ F : Finset ℕ, F.card = k ∧ EF F (randSet ω)) := by
  constructor
  · rintro ⟨F, hF, hS⟩
    exact (finite_one p F hS).mono fun ω h => ⟨F, hF, h⟩
  · intro h
    have : ∀ F : Finset ℕ, ∀ᵐ ω ∂bernoulliSeq p, F.card = k → ¬ EF F (randSet ω) := by
      intro F
      by_cases hF : F.card = k
      · exact (finite_zero p F (h F hF)).mono fun ω h _ => h
      · exact ae_of_all _ fun ω h => absurd h hF
    filter_upwards [ae_all_iff.2 this] with ω hω
    rintro ⟨F, hF, hE⟩
    exact hω F hF hE

/-- Paper, Theorem \ref{IB:thm:finite}, the event `E_{<ω} = ⋂_k E_k`: it has probability `1` if
for every `k` some `F ⊆ ℕ` with `|F| = k` has `S_F = ∞`, and probability `0` otherwise. -/
theorem thm_finite_all (p : ℕ → I) :
    ((∀ k : ℕ, ∃ F : Finset ℕ, F.card = k ∧ SF p F = ∞) →
      ∀ᵐ ω ∂bernoulliSeq p, ∀ k : ℕ, ∃ F : Finset ℕ, F.card = k ∧ EF F (randSet ω)) ∧
    (¬ (∀ k : ℕ, ∃ F : Finset ℕ, F.card = k ∧ SF p F = ∞) →
      ∀ᵐ ω ∂bernoulliSeq p, ¬ ∀ k : ℕ, ∃ F : Finset ℕ, F.card = k ∧ EF F (randSet ω)) := by
  constructor
  · intro h
    exact ae_all_iff.2 fun k => (thm_finite_card p k).1 (h k)
  · intro h
    push Not at h
    obtain ⟨k, hk⟩ := h
    filter_upwards [(thm_finite_card p k).2 hk] with ω hω h
    exact hω (h k)

/-- Paper, Theorem \ref{IB:thm:finite}, thickness: `A` is a.s. thick if
`S_{\{0, …, L-1\}} = ∞` for all `L`, and a.s. not thick otherwise. -/
theorem thm_finite_thick (p : ℕ → I) :
    ((∀ L : ℕ, SF p (Finset.range L) = ∞) → ∀ᵐ ω ∂bernoulliSeq p, Thick (randSet ω)) ∧
    ((∃ L : ℕ, SF p (Finset.range L) ≠ ∞) → ∀ᵐ ω ∂bernoulliSeq p, ¬ Thick (randSet ω)) := by
  constructor
  · intro h
    filter_upwards [ae_all_iff.2 fun L => finite_one p _ (h L)] with ω hω
    exact (thick_iff ω).2 hω
  · rintro ⟨L, hL⟩
    filter_upwards [finite_zero p _ hL] with ω hω h
    exact hω ((thick_iff ω).1 h L)

/-- Paper, Lemma \ref{IB:lem:thick}: a thick set `A ⊆ ℕ` contains `B + C` for some infinite
`B, C ⊆ ℕ`. -/
theorem lem_thick {A : Set ℕ} (hA : Thick A) :
    ∃ B C : Set ℕ, B.Infinite ∧ C.Infinite ∧ sumset B C ⊆ A := by
  choose nb hnb using fun c : ℕ => hA.exists_gt c c
  let seq : ℕ → ℕ × ℕ := fun j => Nat.rec (nb 0, nb (nb 0))
    (fun _ x => (nb x.2, nb (nb x.2))) j
  have hs : ∀ j, seq (j + 1) = (nb (seq j).2, nb (nb (seq j).2)) := fun j => rfl
  set b : ℕ → ℕ := fun j => (seq j).1
  set c : ℕ → ℕ := fun j => (seq j).2
  have hcb : ∀ j, c j = nb (b j) := by
    intro j; cases j with
    | zero => rfl
    | succ j => simp only [c, b, hs]
  have hbc : ∀ j, b (j + 1) = nb (c j) := fun j => by simp only [b, c, hs]
  have hb_lt_c : ∀ j, b j < c j := fun j => by rw [hcb]; exact (hnb _).1
  have hc_lt_b : ∀ j, c j < b (j + 1) := fun j => by rw [hbc]; exact (hnb _).1
  have hbmono : StrictMono b := strictMono_nat_of_lt_succ fun j =>
    (hb_lt_c j).trans (hc_lt_b j)
  have hcmono : StrictMono c := strictMono_nat_of_lt_succ fun j =>
    (hc_lt_b j).trans (hb_lt_c (j + 1))
  have hIb : ∀ j, ∀ h ≤ c j, b (j + 1) + h ∈ A := fun j => by rw [hbc]; exact (hnb _).2
  have hIc : ∀ j, ∀ h ≤ b j, c j + h ∈ A := fun j => by rw [hcb]; exact (hnb _).2
  refine ⟨Set.range b, Set.range c, Set.infinite_range_of_injective hbmono.injective,
    Set.infinite_range_of_injective hcmono.injective, ?_⟩
  rintro _ ⟨_, ⟨j, rfl⟩, _, ⟨i, rfl⟩, rfl⟩
  rcases lt_or_ge i j with hij | hij
  · obtain ⟨j', rfl⟩ : ∃ j', j = j' + 1 := ⟨j - 1, by omega⟩
    exact hIb j' (c i) (hcmono.monotone (by omega))
  · rw [add_comm]
    exact hIc i (b j) (hbmono.monotone hij)

/-- `A` contains `B + C` for some infinite `B, C ⊆ ℕ` (the event `E_{BC}`). -/
def HasSumset (A : Set ℕ) : Prop := ∃ B C : Set ℕ, B.Infinite ∧ C.Infinite ∧ sumset B C ⊆ A

/-- For every `k`, `A` contains `B + F` with `B ⊆ ℕ` infinite and `F ⊆ ℕ`, `|F| = k` (the event
`E_{<ω}`, condition (5) of Theorem \ref{IB:thm:monotone}). -/
def HasAllFinite (A : Set ℕ) : Prop := ∀ k : ℕ, ∃ F : Finset ℕ, F.card = k ∧ EF F A

/-- `B + C ⊆ A` with `C` infinite gives `B + F ⊆ A` for finite `F ⊆ C` of every size. -/
lemma HasSumset.hasAllFinite {A : Set ℕ} (h : HasSumset A) : HasAllFinite A := by
  obtain ⟨B, C, hB, hC, hBC⟩ := h
  intro k
  obtain ⟨F, hFC, hFk⟩ := hC.exists_subset_card_eq k
  refine ⟨F, hFk, B, hB, ?_⟩
  rintro _ ⟨b, hb, c, hc, rfl⟩
  exact hBC ⟨b, hb, c, hFC hc, rfl⟩

/-- Paper, Theorem \ref{IB:thm:monotone}, negative half: if the conditions fail (i.e.
`∑ p_n^k < ∞` for some `k`), there is `k` such that almost surely `A` contains no `B + F` with
`B` infinite and `F ⊆ ℕ`, `|F| = k`. -/
theorem thm_monotone_neg {p : ℕ → I} (hp : ComparableToAntitone p)
    (h : ¬ ∀ k : ℕ, ¬ Summable fun n => (p n : ℝ) ^ k) :
    ∃ k : ℕ, ∀ᵐ ω ∂bernoulliSeq p, ∀ (B : Set ℕ) (F : Finset ℕ),
      B.Infinite → F.card = k → ¬ sumset B (F : Set ℕ) ⊆ randSet ω := by
  push Not at h
  obtain ⟨k, hk⟩ := h
  refine ⟨k, ?_⟩
  filter_upwards [(thm_finite_card p k).2 (SF_ne_top_of_summable hp hk)] with ω hω B F hB hF hBF
  exact hω ⟨F, hF, B, hB, hBF⟩

/-- Paper, Theorem \ref{IB:thm:monotone}. If `p` is comparable to a non-increasing sequence, the
following are equivalent:
(1) `A` almost surely contains `B + C` for some infinite `B, C`;
(2) `A` is almost surely thick;
(3) `∑_n p_n^k = ∞` for every `k`;
(4) for every `ε > 0`, `p_n n^ε` does not tend to `0`;
(5) almost surely, for every `k` there are an infinite `B` and `F ⊆ ℕ` with `|F| = k` and
`B + F ⊆ A`. -/
theorem thm_monotone {p : ℕ → I} (hp : ComparableToAntitone p) :
    List.TFAE [
      ∀ᵐ ω ∂bernoulliSeq p, HasSumset (randSet ω),
      ∀ᵐ ω ∂bernoulliSeq p, Thick (randSet ω),
      ∀ k : ℕ, ¬ Summable fun n => (p n : ℝ) ^ k,
      ∀ ε : ℝ, 0 < ε → ¬ Tendsto (fun n : ℕ => (p n : ℝ) * (n : ℝ) ^ ε) atTop (𝓝 0),
      ∀ᵐ ω ∂bernoulliSeq p, HasAllFinite (randSet ω)] := by
  tfae_have 1 → 5 := fun h => h.mono fun ω hω => hω.hasAllFinite
  tfae_have 5 → 3 := by
    intro h5
    by_contra h3
    obtain ⟨k, hk⟩ := thm_monotone_neg hp h3
    obtain ⟨ω, h5ω, hkω⟩ := (h5.and hk).exists
    obtain ⟨F, hF, B, hB, hBF⟩ := h5ω k
    exact hkω B F hB hF hBF
  tfae_have 3 → 2 := fun h3 => (thm_finite_thick p).1 fun L => SF_range_eq_top hp (h3 L)
  tfae_have 2 → 1 := fun h => h.mono fun ω hω => lem_thick hω
  tfae_have 3 ↔ 4 := cond3_iff_cond4 hp
  tfae_finish

/-- Paper, Theorem \ref{IB:thm:monotone}, last sentence: the events in (1), (2), (5) have
probability `0` or `1`. -/
theorem thm_monotone_zero_one {p : ℕ → I} (hp : ComparableToAntitone p) :
    ((∀ᵐ ω ∂bernoulliSeq p, HasSumset (randSet ω)) ∨
        ∀ᵐ ω ∂bernoulliSeq p, ¬ HasSumset (randSet ω)) ∧
      ((∀ᵐ ω ∂bernoulliSeq p, Thick (randSet ω)) ∨
        ∀ᵐ ω ∂bernoulliSeq p, ¬ Thick (randSet ω)) ∧
      ((∀ᵐ ω ∂bernoulliSeq p, HasAllFinite (randSet ω)) ∨
        ∀ᵐ ω ∂bernoulliSeq p, ¬ HasAllFinite (randSet ω)) := by
  have h := thm_monotone hp
  by_cases h3 : ∀ k : ℕ, ¬ Summable fun n => (p n : ℝ) ^ k
  · exact ⟨.inl ((h.out 2 0).1 h3), .inl ((h.out 2 1).1 h3), .inl ((h.out 2 4).1 h3)⟩
  · obtain ⟨k, hk⟩ := thm_monotone_neg hp h3
    have h5 : ∀ᵐ ω ∂bernoulliSeq p, ¬ HasAllFinite (randSet ω) := by
      filter_upwards [hk] with ω hω h
      obtain ⟨F, hF, B, hB, hBF⟩ := h k
      exact hω B F hB hF hBF
    have h1 : ∀ᵐ ω ∂bernoulliSeq p, ¬ HasSumset (randSet ω) :=
      h5.mono fun ω hω h => hω h.hasAllFinite
    exact ⟨.inr h1, .inr (h1.mono fun ω hω h => hω (lem_thick h)), .inr h5⟩

/-! ## Finite configurations `F ⊆ ℤ` -/

/-- `p` extended to `ℤ` by `p_m = 0` for `m < 0`, as an extended real. -/
noncomputable def pz (p : ℕ → I) (m : ℤ) : ℝ≥0∞ :=
  if 0 ≤ m then ((toNNReal (p m.toNat) : NNReal) : ℝ≥0∞) else 0

/-- `S_F = ∑_{n ∈ ℤ} ∏_{f ∈ F} p_{n+f} ∈ [0, ∞]` for finite `F ⊆ ℤ`. -/
noncomputable def SFZ (p : ℕ → I) (F : Finset ℤ) : ℝ≥0∞ := ∑' n : ℤ, ∏ f ∈ F, pz p (n + f)

/-- The event `E_F` for finite `F ⊆ ℤ`: there is an infinite `B ⊆ ℕ` with `B + F ⊆ A` in `ℤ`. -/
def EFZ (F : Finset ℤ) (A : Set ℕ) : Prop :=
  ∃ B : Set ℕ, B.Infinite ∧ sumset (((↑) : ℕ → ℤ) '' B) (F : Set ℤ) ⊆ ((↑) : ℕ → ℤ) '' A

/-- The translate `F - min F ⊆ ℕ` of a nonempty finite `F ⊆ ℤ`. -/
def shiftF (F : Finset ℤ) (c : ℤ) : Finset ℕ := F.image fun f => (f - c).toNat

lemma shiftF_injOn {F : Finset ℤ} {c : ℤ} (hc : ∀ f ∈ F, c ≤ f) :
    Set.InjOn (fun f : ℤ => (f - c).toNat) (F : Set ℤ) := by
  intro a ha b hb h
  have := hc a ha; have := hc b hb
  simp only at h
  omega

/-- `S_F = S_{F - min F}`. -/
lemma SFZ_eq (p : ℕ → I) {F : Finset ℤ} (hF : F.Nonempty) :
    SFZ p F = SF p (shiftF F (F.min' hF)) := by
  set c := F.min' hF
  have hc : ∀ f ∈ F, c ≤ f := fun f hf => F.min'_le f hf
  have hinj : Function.Injective fun m : ℕ => (m : ℤ) - c := fun a b h => by
    simp only [sub_left_inj, Nat.cast_inj] at h; exact h
  rw [SFZ, ← hinj.tsum_eq]
  · refine tsum_congr fun m => ?_
    rw [w, shiftF, Finset.prod_image (shiftF_injOn hc)]
    refine Finset.prod_congr rfl fun f hf => ?_
    have := hc f hf
    rw [pz, if_pos (by omega)]
    congr 3
    omega
  · intro n hn
    by_cases h : 0 ≤ n + c
    · exact ⟨(n + c).toNat, by simp only; omega⟩
    · exfalso
      apply hn
      exact Finset.prod_eq_zero (F.min'_mem hF) (by rw [pz, if_neg h])

/-- `E_F ⇔ E_{F - min F}`. -/
lemma EFZ_iff {F : Finset ℤ} (hF : F.Nonempty) (A : Set ℕ) :
    EFZ F A ↔ EF (shiftF F (F.min' hF)) A := by
  set c := F.min' hF
  have hc : ∀ f ∈ F, c ≤ f := fun f hf => F.min'_le f hf
  constructor
  · rintro ⟨B, hB, hBF⟩
    refine ⟨{m : ℕ | ∃ b ∈ B, (m : ℤ) = b + c}, ?_, ?_⟩
    · refine Set.infinite_of_forall_exists_gt fun M => ?_
      obtain ⟨b, hb, hbM⟩ := hB.exists_gt (M + c.natAbs)
      exact ⟨(b + c).toNat, ⟨b, hb, by omega⟩, by omega⟩
    · rintro _ ⟨m, ⟨b, hb, hm⟩, g, hg, rfl⟩
      simp only [shiftF, Finset.coe_image, Set.mem_image, Finset.mem_coe] at hg
      obtain ⟨f, hf, rfl⟩ := hg
      obtain ⟨a, ha, hab⟩ := hBF ⟨(b : ℤ), ⟨b, hb, rfl⟩, f, hf, rfl⟩
      have := hc f hf
      have : a = m + (f - c).toNat := by omega
      rw [← this]; exact ha
  · rintro ⟨B, hB, hBF⟩
    refine ⟨{b : ℕ | ∃ m ∈ B, (b : ℤ) = m - c}, ?_, ?_⟩
    · refine Set.infinite_of_forall_exists_gt fun M => ?_
      obtain ⟨m, hm, hmM⟩ := hB.exists_gt (M + c.natAbs)
      exact ⟨(m - c).toNat, ⟨m, hm, by omega⟩, by omega⟩
    · rintro _ ⟨_, ⟨b, ⟨m, hm, hbm⟩, rfl⟩, f, hf, rfl⟩
      have := hc f hf
      have hmem := hBF ⟨m, hm, (f - c).toNat, by
        simp only [shiftF, Finset.coe_image, Set.mem_image, Finset.mem_coe]
        exact ⟨f, hf, rfl⟩, rfl⟩
      refine ⟨m + (f - c).toNat, hmem, ?_⟩
      push_cast
      omega

/-- Paper, Theorem \ref{IB:thm:finite}: for finite nonempty `F ⊆ ℤ`, `P(E_F) = 1` if `S_F = ∞`
and `P(E_F) = 0` otherwise. -/
theorem thm_finite_int (p : ℕ → I) {F : Finset ℤ} (hF : F.Nonempty) :
    (SFZ p F = ∞ → ∀ᵐ ω ∂bernoulliSeq p, EFZ F (randSet ω)) ∧
    (SFZ p F ≠ ∞ → ∀ᵐ ω ∂bernoulliSeq p, ¬ EFZ F (randSet ω)) := by
  simp only [SFZ_eq p hF, EFZ_iff hF]
  exact thm_finite p _

lemma card_shiftF {F : Finset ℤ} (hF : F.Nonempty) : (shiftF F (F.min' hF)).card = F.card :=
  Finset.card_image_of_injOn (shiftF_injOn fun f hf => F.min'_le f hf)

/-- Paper, Theorem \ref{IB:thm:monotone}, negative half, for `F ⊆ ℤ`: if `∑ p_n^k < ∞` for some
`k`, there is `k` such that almost surely `A` contains no `B + F` with `B ⊆ ℕ` infinite and
`F ⊆ ℤ`, `|F| = k`. -/
theorem thm_monotone_neg_int {p : ℕ → I} (hp : ComparableToAntitone p)
    (h : ¬ ∀ k : ℕ, ¬ Summable fun n => (p n : ℝ) ^ k) :
    ∃ k : ℕ, ∀ᵐ ω ∂bernoulliSeq p, ∀ (B : Set ℕ) (F : Finset ℤ), B.Infinite → F.card = k →
      ¬ sumset (((↑) : ℕ → ℤ) '' B) (F : Set ℤ) ⊆ ((↑) : ℕ → ℤ) '' randSet ω := by
  obtain ⟨k, hk⟩ := thm_monotone_neg hp h
  refine ⟨k, hk.mono fun ω hω B F hB hF hBF => ?_⟩
  rcases F.eq_empty_or_nonempty with rfl | hne
  · -- `k = 0`: then `∅ + B = ∅ ⊆ A` contradicts `hω` for `F = ∅`
    exact hω B ∅ hB hF (by simp [sumset])
  · obtain ⟨B', hB', hB'F⟩ := (EFZ_iff hne _).1 ⟨B, hB, hBF⟩
    exact hω B' _ hB' ((card_shiftF hne).trans hF) hB'F

/-! ## Example \ref{IB:ex:gap} -/

/-- The sequence `N_1 = 10`, `N_{j+1} = N_j^{j+1}` (`gapN 0 = 10` is an unused value). -/
def gapN : ℕ → ℕ
  | 0 => 10
  | 1 => 10
  | (j + 2) => gapN (j + 1) ^ (j + 2)

lemma gapN_succ {j : ℕ} (hj : 1 ≤ j) : gapN (j + 1) = gapN j ^ (j + 1) := by
  obtain ⟨i, rfl⟩ : ∃ i, j = i + 1 := ⟨j - 1, by omega⟩
  rfl

lemma ten_le_gapN : ∀ j, 10 ≤ gapN j
  | 0 => le_rfl
  | 1 => le_rfl
  | (j + 2) => by
    rw [gapN]
    exact (ten_le_gapN (j + 1)).trans (Nat.le_self_pow (by omega) _)

lemma gapN_lt_succ {j : ℕ} (hj : 1 ≤ j) : gapN j < gapN (j + 1) := by
  rw [gapN_succ hj]
  have h := ten_le_gapN j
  calc gapN j < gapN j ^ 2 := by nlinarith
    _ ≤ gapN j ^ (j + 1) := Nat.pow_le_pow_right (by omega) (by omega)

lemma gapN_strictMono : StrictMono fun j => gapN (j + 1) :=
  strictMono_nat_of_lt_succ fun j => gapN_lt_succ (by omega)

lemma gapN_lt {i j : ℕ} (hi : 1 ≤ i) (hij : i < j) : gapN i < gapN j := by
  obtain ⟨i', rfl⟩ : ∃ i', i = i' + 1 := ⟨i - 1, by omega⟩
  obtain ⟨j', rfl⟩ : ∃ j', j = j' + 1 := ⟨j - 1, by omega⟩
  exact gapN_strictMono (by omega)

lemma gapN_le {i j : ℕ} (hi : 1 ≤ i) (hij : i ≤ j) : gapN i ≤ gapN j := by
  rcases hij.lt_or_eq with h | rfl
  · exact (gapN_lt hi h).le
  · exact le_rfl

lemma add_nine_le_gapN : ∀ j, j + 9 ≤ gapN j
  | 0 => by decide
  | 1 => le_rfl
  | (j + 2) => by
    have h1 := add_nine_le_gapN (j + 1)
    have h2 : gapN (j + 1) < gapN (j + 2) := gapN_lt_succ (j := j + 1) (by omega)
    omega

lemma lt_gapN (j : ℕ) : j < gapN j := by
  have := add_nine_le_gapN j; omega

/-- `gapJ n` is the index `j ≥ 1` with `N_j ≤ n < N_{j+1}`, or `0` if `n < N_1 = 10`. -/
def gapJ (n : ℕ) : ℕ := Nat.findGreatest (fun j => 1 ≤ j ∧ gapN j ≤ n) n

lemma gapJ_eq {j n : ℕ} (hj : 1 ≤ j) (h1 : gapN j ≤ n) (h2 : n < gapN (j + 1)) : gapJ n = j := by
  rw [gapJ, Nat.findGreatest_eq_iff]
  refine ⟨((lt_gapN j).trans_le h1).le, fun _ => ⟨hj, h1⟩, fun m hjm _ hm => ?_⟩
  exact absurd (hm.2.trans_lt h2) (not_lt.2 (gapN_le (by omega) hjm))

lemma gapJ_eq_zero {n : ℕ} (hn : n < 10) : gapJ n = 0 := by
  rw [gapJ, Nat.findGreatest_eq_zero_iff]
  intro j _ _ h
  have := ten_le_gapN j
  omega

lemma gapJ_spec {n : ℕ} (hn : 10 ≤ n) : 1 ≤ gapJ n ∧ gapN (gapJ n) ≤ n :=
  Nat.findGreatest_spec (P := fun j => 1 ≤ j ∧ gapN j ≤ n) (m := 1) (by omega) ⟨le_rfl, hn⟩

lemma gapJ_mono : Monotone gapJ := fun _ _ h =>
  Nat.findGreatest_mono (fun _ hj => ⟨hj.1, hj.2.trans h⟩) h

/-- `p_n = 1` for `n < N_1` and `p_n = N_j^{-1/2}` for `N_j ≤ n < N_{j+1}`
(see `gapPr_of_lt`, `gapPr_of_mem`). -/
noncomputable def gapPr (n : ℕ) : ℝ :=
  if gapJ n = 0 then 1 else (gapN (gapJ n) : ℝ) ^ (-(1 / 2 : ℝ))

lemma gapPr_of_lt {n : ℕ} (hn : n < 10) : gapPr n = 1 := by
  simp [gapPr, gapJ_eq_zero hn]

lemma gapPr_of_mem {j n : ℕ} (hj : 1 ≤ j) (h1 : gapN j ≤ n) (h2 : n < gapN (j + 1)) :
    gapPr n = (gapN j : ℝ) ^ (-(1 / 2 : ℝ)) := by
  rw [gapPr, gapJ_eq hj h1 h2, if_neg (by omega)]

lemma one_le_gapN_real (j : ℕ) : (1 : ℝ) ≤ gapN j := by
  have := ten_le_gapN j
  exact_mod_cast (by omega : 1 ≤ gapN j)

lemma gapPr_mem (n : ℕ) : gapPr n ∈ unitInterval := by
  unfold gapPr
  split_ifs
  · exact unitInterval.one_mem
  · exact ⟨Real.rpow_nonneg (by positivity) _,
      Real.rpow_le_one_of_one_le_of_nonpos (one_le_gapN_real _) (by norm_num)⟩

lemma gapPr_antitone : Antitone gapPr := by
  intro n n' h
  by_cases hn : gapJ n = 0
  · rw [show gapPr n = 1 by simp [gapPr, hn]]
    exact (gapPr_mem n').2
  · have hn' : gapJ n' ≠ 0 := by have := gapJ_mono h; omega
    simp only [gapPr, if_neg hn, if_neg hn']
    refine Real.rpow_le_rpow_of_nonpos (by linarith [one_le_gapN_real (gapJ n)]) ?_ (by norm_num)
    exact_mod_cast gapN_le (by omega) (gapJ_mono h)

lemma tendsto_gapN : Tendsto gapN atTop atTop :=
  tendsto_atTop_mono (fun j => (lt_gapN j).le) tendsto_id

lemma gap_along_N {ε : ℝ} (hε : ε < 1 / 2) :
    Tendsto (fun j => gapPr (gapN j) * (gapN j : ℝ) ^ ε) atTop (𝓝 0) := by
  have hpos : 0 < 1 / 2 - ε := by linarith
  have h := (tendsto_rpow_neg_atTop hpos).comp
    (tendsto_natCast_atTop_atTop.comp tendsto_gapN)
  refine h.congr' ?_
  filter_upwards [eventually_ge_atTop 1] with j hj
  have hNpos : (0 : ℝ) < gapN j := by linarith [one_le_gapN_real j]
  simp only [Function.comp_apply]
  rw [gapPr_of_mem hj le_rfl (gapN_lt_succ hj), ← Real.rpow_add hNpos]
  congr 1; ring

lemma gap_not_tendsto_atTop {ε : ℝ} (hε : ε < 1 / 2) :
    ¬ Tendsto (fun n : ℕ => gapPr n * (n : ℝ) ^ ε) atTop atTop := fun h =>
  not_tendsto_atTop_of_tendsto_nhds (gap_along_N hε) (h.comp tendsto_gapN)

lemma gap_not_tendsto_zero {ε : ℝ} (hε : 0 < ε) :
    ¬ Tendsto (fun n : ℕ => gapPr n * (n : ℝ) ^ ε) atTop (𝓝 0) := by
  intro h
  -- along `n_j = N_j^j` the values are `N_j^{jε - 1/2} ≥ 1` once `jε ≥ 1/2`
  have hn : Tendsto (fun j => gapN j ^ j) atTop atTop :=
    tendsto_atTop_mono' atTop (by
      filter_upwards [eventually_ge_atTop 1] with j hj
      exact Nat.le_self_pow (by omega) _) tendsto_gapN
  have h1 := h.comp hn
  have h2 : ∀ᶠ j in atTop, (1 : ℝ) ≤ (fun n : ℕ => gapPr n * (n : ℝ) ^ ε) (gapN j ^ j) := by
    filter_upwards [eventually_ge_atTop 1, eventually_ge_atTop ⌈1 / (2 * ε)⌉₊] with j hj hjε
    have hN1 := one_le_gapN_real j
    have hNpos : (0 : ℝ) < gapN j := by linarith
    have hmem1 : gapN j ≤ gapN j ^ j := Nat.le_self_pow (by omega) _
    have hmem2 : gapN j ^ j < gapN (j + 1) := by
      rw [gapN_succ hj]
      exact Nat.pow_lt_pow_right (by have := ten_le_gapN j; omega) (by omega)
    have hjε' : 1 / 2 ≤ (j : ℝ) * ε := by
      have := (Nat.ceil_le.1 hjε)
      rw [div_le_iff₀ (by positivity)] at this
      linarith
    show (1 : ℝ) ≤ gapPr (gapN j ^ j) * (((gapN j ^ j : ℕ) : ℝ)) ^ ε
    rw [gapPr_of_mem hj hmem1 hmem2, Nat.cast_pow, ← Real.rpow_natCast,
      ← Real.rpow_mul hNpos.le, ← Real.rpow_add hNpos]
    exact Real.one_le_rpow hN1 (by linarith)
  have := ge_of_tendsto h1 h2
  norm_num at this

/-- The sequence of Example \ref{IB:ex:gap} as a sequence in `[0, 1]`. -/
noncomputable def gapP (n : ℕ) : I := ⟨gapPr n, gapPr_mem n⟩

/-- Paper, Example \ref{IB:ex:gap}. The sequence `p_n = N_j^{-1/2}` (`N_j ≤ n < N_{j+1}`) is
non-increasing; along `n = N_j`, `p_n n^ε → 0` for `ε < 1/2`, so `p_n n^ε → ∞` fails; for every
`ε > 0`, `p_n n^ε` does not tend to `0`; and `A` is almost surely thick. -/
theorem ex_gap :
    Antitone (fun n => (gapP n : ℝ)) ∧
    (∀ ε : ℝ, ε < 1 / 2 →
      Tendsto (fun j => (gapP (gapN j) : ℝ) * (gapN j : ℝ) ^ ε) atTop (𝓝 0)) ∧
    (∀ ε : ℝ, ε < 1 / 2 → ¬ Tendsto (fun n : ℕ => (gapP n : ℝ) * (n : ℝ) ^ ε) atTop atTop) ∧
    (∀ ε : ℝ, 0 < ε → ¬ Tendsto (fun n : ℕ => (gapP n : ℝ) * (n : ℝ) ^ ε) atTop (𝓝 0)) ∧
    ∀ᵐ ω ∂bernoulliSeq gapP, Thick (randSet ω) := by
  have h4 : ∀ ε : ℝ, 0 < ε → ¬ Tendsto (fun n : ℕ => (gapP n : ℝ) * (n : ℝ) ^ ε) atTop (𝓝 0) :=
    fun ε hε => gap_not_tendsto_zero hε
  have hc : ComparableToAntitone gapP :=
    ⟨gapPr, 1, 1, gapPr_antitone, one_pos, le_rfl, fun n _ => by simp [gapP]⟩
  exact ⟨gapPr_antitone, fun ε hε => gap_along_N hε, fun ε hε => gap_not_tendsto_atTop hε, h4,
    ((thm_monotone hc).out 3 1).1 h4⟩

end Kmrr25.S44a


==> anc/lean/Kmrr25/S44b.lean <==
import Kmrr25.S44a

/-!
# Sumsets in random sets, II: strategies, the hierarchy, rigid sets, non-Borel families

Paper, Section \ref{IB:sec:u44a}, continued from `Kmrr25.S44a` (whose model and conventions are
used throughout: `bernoulliSeq p` on `ℕ → Bool`, `randSet ω`, weights `w p U x`, `S_F = SF p F`,
"almost surely" as `∀ᵐ`).

## Main results

* `lem_BC` — Lemma \ref{IB:lem:BC} (second Borel–Cantelli lemma for a countable family of finite
  sets with bounded overlaps, via a greedy colouring).
* `thm_strategy` — Theorem \ref{IB:thm:strategy}: `P(E_{BC}) ∈ {0, 1}`, and `P(E_{BC}) = 1` iff
  `p` has a `BC`-strategy (`IsBCStrategy`, Definition \ref{IB:def:strategy}).
* `thm_strategy2_oplus`, `thm_strategy2_plus` — Theorem \ref{IB:thm:strategy2} for `B ⊕ B` and
  `B + B` (`IsOplusStrategy`, `IsPlusStrategy`).
* `strategy_deterministic`, `strategy_deterministic_oplus`, `strategy_deterministic_plus` — the
  deterministic case `p = 1_D`.
* `thm_hierarchy` — Theorem \ref{IB:thm:hierarchy}: `(F) ⇒ P(E_{BC}) = 1 ⇒ (N) ⇒ P(E_{<ω}) = 1`;
  `thm_hierarchy_strict` — none of the implications can be reversed, by `ex_tree`
  (Example \ref{IB:ex:tree}), `ex_half` (Example \ref{IB:ex:half}) and `ex_rigid`
  (Example \ref{IB:ex:rigid}); `condF_of_levelSet` — the level-set remark.
* `qInd_iff` — the remark that for `p = q 1_D` (`0 < q ≤ 1`), `P(E_{BC}) = 1` iff `D ∈ 𝔇_{BC}`.
* `ex_oplus` — Example \ref{IB:ex:oplus}.
* `lem_rigid`, `lem_rigid_pair`, `lem_rigid_sidon` — Lemma \ref{IB:lem:rigid}; `lem_R`,
  `lem_R_mono` — Lemma \ref{IB:lem:R}; `cor_R` — Corollary \ref{IB:cor:R}.
* Theorem \ref{IB:thm:nonborel}:
  - `thm_nonborel_a_BC`, `thm_nonborel_a_1` — part \ref{IB:nb1}: `𝔇_{BC}`, `𝔇_⊕`, `𝔇_+ ⊆ 2^ℕ`
    are analytic, `T ↦ D_T` (resp. `D^⊕_T`, `D^+_T`) is a continuous map
    `2^{ℕ^{<ℕ}} → 2^ℕ` with `D_T ∈ 𝔇 ⇔ T ∈ IF` for every tree `T`, and hence they are
    `Σ¹₁`-complete and not Borel, given the classical facts below;
  - `thm_nonborel_b_BC`, `thm_nonborel_b_1` (in `[0,1]^ℕ`) and `thm_nonborel_b_BC_open`,
    `thm_nonborel_b_1_open` (in `(0,1)^ℕ`) — part \ref{IB:nb2}, likewise for `𝔄_*`;
  - `thm_nonborel_c` — part \ref{IB:nb3}: a continuous `g : 2^{ℕ^{<ℕ}} → 𝔆` with
    `g(T) ∈ 𝔄_{BC} ⇔ T ∈ IF` for trees `T`, and no Borel `W ⊆ [0,1]^ℕ` has
    `W ∩ 𝔆 = 𝔄_{BC} ∩ 𝔆` (given that `IF` is not Borel).

## Classical inputs taken as hypotheses (not axioms)

* `KechrisIFComplete`: `IF` is a `Σ¹₁`-complete subset of `Tr` (Kechris, *Classical Descriptive
  Set Theory*, Theorem 27.1).
* `KechrisIFNotBorel`: `IF` is not a Borel subset of `2^{ℕ^{<ℕ}}` (Kechris, Theorem 27.1 with
  the existence of analytic non-Borel sets, Theorem 14.2).

Only the `Σ¹₁`-completeness and non-Borel conclusions of Theorem \ref{IB:thm:nonborel} use them;
the analyticity (upper bounds), the continuity of the reductions and the reduction properties
are proved unconditionally. `Σ¹₁`-completeness (`Sigma11Complete`) is the paper's definition, with
"zero-dimensional" meaning "has a basis of clopen sets" and the test spaces `W'` ranging over
Polish spaces in `Type`. "Borel" is `MeasurableSet[borel _]`.

## Conventions

* As in `Kmrr25.S44a`, sets live in Lean's `ℕ = {0, 1, …}`, `p_0` is arbitrary, and "almost
  surely `E`" is `∀ᵐ ω ∂bernoulliSeq p, E (randSet ω)`, i.e. the complement of `E` has outer
  measure `0`. This is `P(E) = 1` for the completed product measure, as in the paper, and needs no
  measurability of `E`; "`P(E) > 0`" in the proof of the strategy criteria is "outer measure
  `≠ 0`", and the `0`–`1` laws are `(∀ᵐ ω, E) ∨ (∀ᵐ ω, ¬ E)`. In particular the analyticity
  (universal measurability) of the events is not needed for these statements.
* Strategies are sets of (pairs of) finite subsets of Lean's `ℕ`; weights are
  `w p U x = ∏_{u ∈ U} p_{x+u}` (`Kmrr25.S44a.w`). The rigid set `Λ` is the range of a sequence
  `lam` with `lam j > 8 (lam 0 + ⋯ + lam (j-1))` (`IsRigidSeq`, the paper's condition indexed
  from `0`); the examples are proved for every such `lam` and instantiated with `λ_j = 9^j`.
  The labellings `s ↦ β_s, γ_s` by elements of `Λ` with disjoint images are
  `β_s = λ_{2⌜s⌝}`, `γ_s = λ_{2⌜s⌝+1}` for an injective coding `⌜·⌝`.

## Not covered

* The two classical facts above (Σ¹₁-completeness and non-Borelness of `IF`).
* Measurability: no universal measurability of the events is used or proved (see Conventions);
  for the families `𝔇_*` the analyticity is proved (`analyticSet_frakD_BC`,
  `analyticSet_frakD1`), which covers the analyticity of the events `E_{BC}`, `E_⊕`, `E_+` as
  subsets of `2^ℕ`. The analyticity of `E_F`, `E_k` and of the auxiliary events `E(U, V)` is not
  formalized (it is not needed).
-/

open MeasureTheory ProbabilityTheory unitInterval Filter Set
open scoped ENNReal Topology

namespace Kmrr25.S44b

open Kmrr25.S44a

/-! ## Generalities -/

/-- `p_n` as an extended nonnegative real; `w p U x = ∏_{u ∈ U} pe p (x + u)`. -/
noncomputable def pe (p : ℕ → I) (n : ℕ) : ℝ≥0∞ := ((toNNReal (p n) : NNReal) : ℝ≥0∞)

lemma pe_le_one (p : ℕ → I) (n : ℕ) : pe p n ≤ 1 := by
  unfold pe
  exact_mod_cast (show toNNReal (p n) ≤ 1 from by
    rw [← NNReal.coe_le_coe]; simpa using (p n).2.2)

lemma w_eq (p : ℕ → I) (U : Finset ℕ) (x : ℕ) : w p U x = ∏ u ∈ U, pe p (x + u) := rfl

lemma w_le_one (p : ℕ → I) (U : Finset ℕ) (x : ℕ) : w p U x ≤ 1 :=
  Finset.prod_le_one' fun _ _ => pe_le_one p _

/-- A series of terms `≥ c > 0` over an infinite set diverges. -/
lemma tsum_indicator_eq_top {s : Set ℕ} (hs : s.Infinite) {f : ℕ → ℝ≥0∞} {c : ℝ≥0∞}
    (hc : c ≠ 0) (hf : ∀ x ∈ s, c ≤ f x) : ∑' x, s.indicator f x = ∞ := by
  rw [← tsum_subtype]
  have : Infinite s := hs.to_subtype
  refine top_le_iff.1 ?_
  rw [← ENNReal.tsum_const_eq_top_of_ne_zero (α := s) hc]
  exact ENNReal.tsum_le_tsum fun x => hf x x.2

lemma tsum_indicator_mono {s t : Set ℕ} (h : s ⊆ t) (f : ℕ → ℝ≥0∞) :
    ∑' x, s.indicator f x ≤ ∑' x, t.indicator f x :=
  ENNReal.tsum_le_tsum fun _ => indicator_le_indicator_of_subset h (fun _ => zero_le) _

/-- Removing finitely many terms in `[0, 1]` from a divergent series keeps it divergent. -/
lemma tsum_indicator_diff_eq_top {s : Set ℕ} {f : ℕ → ℝ≥0∞} (hf : ∀ x, f x ≤ 1)
    (h : ∑' x, s.indicator f x = ∞) (V : Finset ℕ) :
    ∑' x, (s \ V).indicator f x = ∞ := by
  by_contra hc
  have h1 : ∀ x, s.indicator f x ≤ (s \ V).indicator f x + (V : Set ℕ).indicator 1 x := by
    intro x
    by_cases hx : x ∈ s <;> by_cases hv : x ∈ (V : Set ℕ) <;> simp [hx, hv, hf x]
  have h2 : ∑' x, (V : Set ℕ).indicator (1 : ℕ → ℝ≥0∞) x ≠ ∞ := by
    rw [← tsum_subtype]; simp
  have := (ENNReal.tsum_le_tsum h1).trans_eq (ENNReal.tsum_add)
  rw [h] at this
  exact (ENNReal.add_ne_top.2 ⟨hc, h2⟩) (top_le_iff.1 this)

/-! ## Lemma \ref{IB:lem:BC} -/

/-- Greedy colouring of `ℕ` with `M + 1` colours, when each `n` has at most `M` earlier
neighbours. -/
lemma exists_greedy_coloring (R : ℕ → ℕ → Prop) (M : ℕ)
    (hR : ∀ n, ∃ T : Finset ℕ, T.card ≤ M ∧ ∀ m < n, R m n → m ∈ T) :
    ∃ col : ℕ → Fin (M + 1), ∀ m n, m < n → R m n → col m ≠ col n := by
  classical
  choose T hTc hT using hR
  have key : ∀ n (g : ℕ → Fin (M + 1)), ∃ c : Fin (M + 1), ∀ m < n, R m n → g m ≠ c := by
    intro n g
    by_contra h
    push Not at h
    have hsub : (Finset.univ : Finset (Fin (M + 1))) ⊆ (T n).image g := by
      intro c _
      obtain ⟨m, hm, hRm, rfl⟩ := h c
      exact Finset.mem_image_of_mem _ (hT n m hm hRm)
    have := (Finset.card_le_card hsub).trans (Finset.card_image_le.trans (hTc n))
    simp at this
  let col : ℕ → Fin (M + 1) := (wellFounded_lt (α := ℕ)).fix fun n ih =>
    Classical.choose (key n fun m => if h : m < n then ih m h else 0)
  refine ⟨col, fun m n hmn hRmn => ?_⟩
  have e : col n = Classical.choose (key n fun m => if h : m < n then col m else 0) :=
    (wellFounded_lt (α := ℕ)).fix_eq _ n
  have := Classical.choose_spec (key n fun m => if h : m < n then col m else 0) m hmn hRmn
  rw [e]
  simpa [hmn] using this

/-- Second Borel–Cantelli lemma for a pairwise-disjoint family of cylinders indexed by an
infinite countable set. -/
lemma ae_infinite_of_disjoint {ι : Type*} (p : ℕ → I) (s : Set ι) [Countable s]
    (K : ι → Finset ℕ) (hdisj : ∀ x ∈ s, ∀ x' ∈ s, x ≠ x' → Disjoint (K x) (K x'))
    (hsum : ∑' x : s, bernoulliSeq p (cyl (K x)) = ∞) :
    ∀ᵐ ω ∂bernoulliSeq p, {x | ω ∈ cyl (K x)}.Infinite := by
  classical
  have hs : s.Infinite := by
    intro hfin
    have : Finite s := hfin.to_subtype
    have : Fintype s := Fintype.ofFinite s
    rw [tsum_fintype] at hsum
    exact ENNReal.sum_ne_top.2 (fun x _ => measure_ne_top _ _) hsum
  have : Infinite s := hs.to_subtype
  let _ : Encodable s := Encodable.ofCountable s
  let _ : Denumerable s := Denumerable.ofEncodableOfInfinite s
  let e : ℕ ≃ s := (Denumerable.eqv s).symm
  set G : ℕ → Finset ℕ := fun n => K (e n)
  have hG : Pairwise fun i j => Disjoint (G i) (G j) := by
    intro i j hij
    exact hdisj _ (e i).2 _ (e j).2 fun h => hij (e.injective (Subtype.ext h))
  have hsumG : ∑' n, bernoulliSeq p (cyl (G n)) = ∞ := by
    rw [← hsum, ← e.tsum_eq]
  filter_upwards [ae_frequently_cyl p G hG hsumG] with ω hω
  have hinf : {n | ω ∈ cyl (G n)}.Infinite := Nat.frequently_atTop_iff_infinite.1 hω
  have hinj : Function.Injective fun n => (e n : ι) := fun a b h => e.injective (Subtype.ext h)
  refine (hinf.image hinj.injOn).mono ?_
  rintro _ ⟨n, hn, rfl⟩
  exact hn

/-- Paper, Lemma \ref{IB:lem:BC}: let `(K_x)_{x ∈ ι}` be a countable family of finite subsets
of `ℕ` such that each `K_x` meets `K_{x'}` for at most `M` indices `x' ≠ x`. If
`∑_x P(K_x ⊆ A) = ∞`, then almost surely `K_x ⊆ A` for infinitely many `x`.

(The paper allows `K_x ⊆ ℤ` with `p_m = 0` for `m ≤ 0`; sets not contained in `ℕ` contribute
probability `0`, so it suffices to treat `K_x ⊆ ℕ`.) -/
theorem lem_BC (p : ℕ → I) {ι : Type*} [Countable ι] (K : ι → Finset ℕ) (M : ℕ)
    (hM : ∀ x, ∃ T : Finset ι, T.card ≤ M ∧ ∀ x', x' ≠ x → ¬ Disjoint (K x) (K x') → x' ∈ T)
    (hsum : ∑' x, bernoulliSeq p (cyl (K x)) = ∞) :
    ∀ᵐ ω ∂bernoulliSeq p, {x | ω ∈ cyl (K x)}.Infinite := by
  classical
  obtain ⟨e, he⟩ := Countable.exists_injective_nat ι
  -- the conflict relation transported to `ℕ`
  let R : ℕ → ℕ → Prop := fun m n => ∃ x x', e x = m ∧ e x' = n ∧ ¬ Disjoint (K x) (K x')
  have hR : ∀ n, ∃ T : Finset ℕ, T.card ≤ M ∧ ∀ m < n, R m n → m ∈ T := by
    intro n
    by_cases hn : ∃ x', e x' = n
    · obtain ⟨x', rfl⟩ := hn
      obtain ⟨T, hTc, hT⟩ := hM x'
      refine ⟨T.image e, Finset.card_image_le.trans hTc, ?_⟩
      rintro m hm ⟨x, y, rfl, hy, hxy⟩
      have hy' : y = x' := he hy
      subst hy'
      have hne : x ≠ y := fun h => by subst h; exact lt_irrefl _ hm
      exact Finset.mem_image_of_mem _ (hT x hne fun h => hxy h.symm)
    · refine ⟨∅, by simp, ?_⟩
      rintro m _ ⟨x, x', _, rfl, _⟩
      exact absurd ⟨x', rfl⟩ hn
  obtain ⟨col, hcol⟩ := exists_greedy_coloring R M hR
  have hdisj : ∀ x x', x ≠ x' → col (e x) = col (e x') → Disjoint (K x) (K x') := by
    intro x x' hne hc
    by_contra hK
    rcases lt_or_gt_of_ne (he.ne hne) with h | h
    · exact hcol _ _ h ⟨x, x', rfl, rfl, hK⟩ hc
    · exact hcol _ _ h ⟨x', x, rfl, rfl, fun h' => hK h'.symm⟩ hc.symm
  -- some colour class has divergent sum
  set f : ι → ℝ≥0∞ := fun x => bernoulliSeq p (cyl (K x))
  have hsplit : ∑' x, f x = ∑ c : Fin (M + 1), ∑' x, {x | col (e x) = c}.indicator f x := by
    rw [← Summable.tsum_finsetSum (fun _ _ => ENNReal.summable)]
    refine tsum_congr fun x => ?_
    rw [Finset.sum_eq_single (col (e x))]
    · simp
    · intro c _ hc; simp [Ne.symm hc]
    · simp
  obtain ⟨c, hc⟩ : ∃ c : Fin (M + 1), ∑' x, {x | col (e x) = c}.indicator f x = ∞ := by
    by_contra h
    push Not at h
    rw [hsum] at hsplit
    exact ENNReal.sum_ne_top.2 (fun c _ => h c) hsplit.symm
  rw [← tsum_subtype] at hc
  exact ae_infinite_of_disjoint p {x | col (e x) = c} K
    (fun x hx x' hx' hne => hdisj x x' hne (hx.trans hx'.symm)) hc

/-! ## Strategies (Definition \ref{IB:def:strategy}) -/

/-- `∑_{x ∈ X} w_U(x)`. -/
noncomputable def wsum (p : ℕ → I) (U : Finset ℕ) (X : Set ℕ) : ℝ≥0∞ :=
  ∑' x, X.indicator (w p U) x

/-- `X_S(U, V) = {x ∈ ℕ \ V : (U, V ∪ {x}) ∈ S}`. -/
def Xs (S : Set (Finset ℕ × Finset ℕ)) (U V : Finset ℕ) : Set ℕ :=
  {x | x ∉ V ∧ (U, insert x V) ∈ S}

/-- `Y_S(U, V) = {y ∈ ℕ \ U : (U ∪ {y}, V) ∈ S}`. -/
def Ys (S : Set (Finset ℕ × Finset ℕ)) (U V : Finset ℕ) : Set ℕ :=
  {y | y ∉ U ∧ (insert y U, V) ∈ S}

/-- Paper, Definition \ref{IB:def:strategy}: a `BC`-strategy for `p` is a set `S` of pairs of
finite subsets of `ℕ` with `(∅, ∅) ∈ S` such that for every `(U, V) ∈ S`,
(a) `∑_{x ∈ X_S(U,V)} w_U(x) = ∞` and (b) `∑_{y ∈ Y_S(U,V)} w_V(y) = ∞`. -/
def IsBCStrategy (p : ℕ → I) (S : Set (Finset ℕ × Finset ℕ)) : Prop :=
  (∅, ∅) ∈ S ∧ ∀ U V, (U, V) ∈ S → wsum p U (Xs S U V) = ∞ ∧ wsum p V (Ys S U V) = ∞

/-- The weight `w*_U(x)`: `w_U(x)` for `⊕`-strategies (`plus = false`) and `p_{2x} w_U(x)` for
`+`-strategies (`plus = true`). -/
noncomputable def wstar (p : ℕ → I) (plus : Bool) (U : Finset ℕ) (x : ℕ) : ℝ≥0∞ :=
  if plus then pe p (2 * x) * w p U x else w p U x

/-- `X_S(U) = {x ∈ ℕ \ U : U ∪ {x} ∈ S}`. -/
def X1 (S : Set (Finset ℕ)) (U : Finset ℕ) : Set ℕ := {x | x ∉ U ∧ insert x U ∈ S}

/-- A `⊕`-strategy (`plus = false`) or `+`-strategy (`plus = true`): a set `S` of finite subsets
of `ℕ` with `∅ ∈ S` such that `∑_{x ∈ X_S(U)} w*_U(x) = ∞` for every `U ∈ S`. -/
def IsStrategy1 (p : ℕ → I) (plus : Bool) (S : Set (Finset ℕ)) : Prop :=
  ∅ ∈ S ∧ ∀ U ∈ S, ∑' x, (X1 S U).indicator (wstar p plus U) x = ∞

/-- Paper, Definition \ref{IB:def:strategy}: an `⊕`-strategy. -/
abbrev IsOplusStrategy (p : ℕ → I) (S : Set (Finset ℕ)) : Prop := IsStrategy1 p false S

/-- Paper, Definition \ref{IB:def:strategy}: a `+`-strategy. -/
abbrev IsPlusStrategy (p : ℕ → I) (S : Set (Finset ℕ)) : Prop := IsStrategy1 p true S

/-- `B ⊕ B = {b + b' : b, b' ∈ B, b ≠ b'}`. -/
def oplus (B : Set ℕ) : Set ℕ := {n | ∃ b ∈ B, ∃ b' ∈ B, b ≠ b' ∧ n = b + b'}

/-- The event `E_⊕`: there is an infinite `B ⊆ ℕ` with `B ⊕ B ⊆ A`. -/
def HasOplus (A : Set ℕ) : Prop := ∃ B : Set ℕ, B.Infinite ∧ oplus B ⊆ A

/-- The event `E_+`: there is an infinite `B ⊆ ℕ` with `B + B ⊆ A`. -/
def HasPlus (A : Set ℕ) : Prop := ∃ B : Set ℕ, B.Infinite ∧ sumset B B ⊆ A

/-- `E_⊕` (`plus = false`) or `E_+` (`plus = true`), in the form `B ⊕ B ⊆ A` and, in the `+`
case, `2b ∈ A` for `b ∈ B`. -/
def Has1 (plus : Bool) (A : Set ℕ) : Prop :=
  ∃ B : Set ℕ, B.Infinite ∧ oplus B ⊆ A ∧ (plus → ∀ b ∈ B, 2 * b ∈ A)

lemma has1_false (A : Set ℕ) : Has1 false A ↔ HasOplus A := by
  simp [Has1, HasOplus]

lemma sumset_self_subset_iff (B A : Set ℕ) :
    sumset B B ⊆ A ↔ oplus B ⊆ A ∧ ∀ b ∈ B, 2 * b ∈ A := by
  constructor
  · intro h
    refine ⟨?_, fun b hb => h ⟨b, hb, b, hb, by ring⟩⟩
    rintro _ ⟨b, hb, b', hb', -, rfl⟩
    exact h ⟨b, hb, b', hb', rfl⟩
  · rintro ⟨h1, h2⟩ _ ⟨b, hb, b', hb', rfl⟩
    by_cases hbb : b = b'
    · subst hbb; rw [← two_mul]; exact h2 b hb
    · exact h1 ⟨b, hb, b', hb', hbb, rfl⟩

lemma has1_true (A : Set ℕ) : Has1 true A ↔ HasPlus A := by
  simp only [Has1, HasPlus, sumset_self_subset_iff, forall_const]

/-! ### Cylinder computations -/

/-- The set `x + U`. -/
def tr (U : Finset ℕ) (x : ℕ) : Finset ℕ := U.image (x + ·)

lemma measure_cyl_tr (p : ℕ → I) (U : Finset ℕ) (x : ℕ) :
    bernoulliSeq p (cyl (tr U x)) = w p U x := measure_cyl_image p U x

lemma mem_cyl_tr {ω : ℕ → Bool} {U : Finset ℕ} {x : ℕ} :
    ω ∈ cyl (tr U x) ↔ ∀ u ∈ U, x + u ∈ randSet ω := mem_cyl_image

/-- `K_x = x + U`, resp. `K_x = {2x} ∪ (x + U)`. -/
def Kstar (plus : Bool) (U : Finset ℕ) (x : ℕ) : Finset ℕ :=
  if plus then insert (2 * x) (tr U x) else tr U x

lemma mem_cyl_Kstar {ω : ℕ → Bool} {plus : Bool} {U : Finset ℕ} {x : ℕ} :
    ω ∈ cyl (Kstar plus U x) ↔
      (∀ u ∈ U, x + u ∈ randSet ω) ∧ (plus → 2 * x ∈ randSet ω) := by
  cases plus
  · simp [Kstar, mem_cyl_tr]
  · simp only [Kstar, if_true, cyl, Finset.mem_insert, forall_eq_or_imp, tr, Finset.mem_image,
      randSet, Set.mem_ofPred_eq, forall_const]
    constructor
    · rintro ⟨h1, h2⟩; exact ⟨fun u hu => h2 _ ⟨u, hu, rfl⟩, h1⟩
    · rintro ⟨h1, h2⟩; exact ⟨h2, by rintro _ ⟨u, hu, rfl⟩; exact h1 u hu⟩

lemma measure_cyl_Kstar (p : ℕ → I) (plus : Bool) (U : Finset ℕ) {x : ℕ} (hx : plus → x ∉ U) :
    bernoulliSeq p (cyl (Kstar plus U x)) = wstar p plus U x := by
  cases plus
  · simp [Kstar, wstar, measure_cyl_tr]
  · have hnot : 2 * x ∉ tr U x := by
      simp only [tr, Finset.mem_image, not_exists, not_and]
      intro u hu h
      have : u = x := by omega
      exact hx rfl (this ▸ hu)
    simp only [Kstar, if_true, wstar]
    rw [measure_cyl, Finset.prod_insert hnot, ← measure_cyl, measure_cyl_tr]
    rfl

/-- `x + U` meets `x' + U` for at most `|U|²` indices `x' ≠ x`. -/
lemma tr_bound (U : Finset ℕ) (x : ℕ) :
    ∃ T : Finset ℕ, T.card ≤ U.card ^ 2 ∧
      ∀ x', x' ≠ x → ¬ Disjoint (tr U x) (tr U x') → x' ∈ T := by
  refine ⟨(U ×ˢ U).image fun q => x + q.1 - q.2, ?_, ?_⟩
  · exact Finset.card_image_le.trans (by rw [Finset.card_product, sq])
  · intro x' _ h
    rw [Finset.not_disjoint_iff] at h
    obtain ⟨z, hz, hz'⟩ := h
    simp only [tr, Finset.mem_image] at hz hz'
    obtain ⟨u, hu, rfl⟩ := hz
    obtain ⟨u', hu', e⟩ := hz'
    exact Finset.mem_image.2 ⟨(u, u'), Finset.mem_product.2 ⟨hu, hu'⟩, by simp; omega⟩

/-- `{2x} ∪ (x + U)` meets `{2x'} ∪ (x' + U)` for at most `|U|² + 2|U|` indices `x' ≠ x`. -/
lemma Kstar_bound (plus : Bool) (U : Finset ℕ) (x : ℕ) :
    ∃ T : Finset ℕ, T.card ≤ U.card ^ 2 + 2 * U.card ∧
      ∀ x', x' ≠ x → ¬ Disjoint (Kstar plus U x) (Kstar plus U x') → x' ∈ T := by
  refine ⟨((U ×ˢ U).image fun q => x + q.1 - q.2) ∪ (U.image fun u => (x + u) / 2) ∪
    (U.image fun u => 2 * x - u), ?_, ?_⟩
  · refine (Finset.card_union_le _ _).trans ?_
    refine (add_le_add (Finset.card_union_le _ _) Finset.card_image_le).trans ?_
    have h1 := (Finset.card_image_le (s := U ×ˢ U) (f := fun q => x + q.1 - q.2)).trans
      (Finset.card_product U U).le
    rw [sq]
    have h2 := Finset.card_image_le (s := U) (f := fun u => (x + u) / 2)
    omega
  · intro x' hne h
    rw [Finset.not_disjoint_iff] at h
    obtain ⟨z, hz, hz'⟩ := h
    simp only [Finset.mem_union, Finset.mem_image, Finset.mem_product]
    cases plus
    · simp only [Kstar, tr, Bool.false_eq_true, if_false, Finset.mem_image] at hz hz'
      obtain ⟨u, hu, rfl⟩ := hz
      obtain ⟨u', hu', e⟩ := hz'
      exact Or.inl (Or.inl ⟨(u, u'), ⟨hu, hu'⟩, by simp; omega⟩)
    · simp only [Kstar, if_true, tr, Finset.mem_insert, Finset.mem_image] at hz hz'
      rcases hz with rfl | ⟨u, hu, rfl⟩ <;> rcases hz' with e | ⟨u', hu', e⟩
      · exact absurd (by omega) hne
      · exact Or.inr ⟨u', hu', by omega⟩
      · exact Or.inl (Or.inr ⟨u, hu, by omega⟩)
      · exact Or.inl (Or.inl ⟨(u, u'), ⟨hu, hu'⟩, by simp; omega⟩)

/-- Restricting a family indexed by `ℕ` to a subset preserves the bounded-overlap property. -/
lemma bound_subtype {K : ℕ → Finset ℕ} {M : ℕ}
    (h : ∀ x, ∃ T : Finset ℕ, T.card ≤ M ∧ ∀ x', x' ≠ x → ¬ Disjoint (K x) (K x') → x' ∈ T)
    (s : Set ℕ) :
    ∀ x : s, ∃ T : Finset s, T.card ≤ M ∧
      ∀ x' : s, x' ≠ x → ¬ Disjoint (K x) (K x') → x' ∈ T := by
  classical
  intro x
  obtain ⟨T, hTc, hT⟩ := h x
  refine ⟨T.subtype (· ∈ s), (Finset.card_subtype _ _).le.trans
    ((Finset.card_filter_le _ _).trans hTc), fun x' hne hK => ?_⟩
  rw [Finset.mem_subtype]
  exact hT x' (fun e => hne (Subtype.ext e)) hK

/-- Lemma \ref{IB:lem:BC} applied to `K_x = x + U` (resp. `{2x} ∪ (x + U)`), `x ∈ X`, `X ∩ U = ∅`:
if `∑_{x ∈ X} w*_U(x) = ∞`, then a.s. infinitely many `x ∈ X` have `K_x ⊆ A`. -/
lemma ae_infinite_Kstar (p : ℕ → I) (plus : Bool) (U : Finset ℕ) (X : Set ℕ)
    (hXU : plus → ∀ x ∈ X, x ∉ U) (h : ∑' x, X.indicator (wstar p plus U) x = ∞) :
    ∀ᵐ ω ∂bernoulliSeq p, {x | x ∈ X ∧ ω ∈ cyl (Kstar plus U x)}.Infinite := by
  have hb := bound_subtype (fun x => Kstar_bound plus U x) X
  have hsum : ∑' x : X, bernoulliSeq p (cyl (Kstar plus U x)) = ∞ := by
    rw [← h, ← tsum_subtype]
    exact tsum_congr fun x => measure_cyl_Kstar p plus U (fun h => hXU h x x.2)
  filter_upwards [lem_BC p (fun x : X => Kstar plus U x) _ hb hsum] with ω hω
  refine (hω.image Subtype.val_injective.injOn).mono ?_
  rintro _ ⟨x, hx, rfl⟩
  exact ⟨x.2, hx⟩

lemma Kstar_false (U : Finset ℕ) (x : ℕ) : Kstar false U x = tr U x := rfl

lemma wstar_false (p : ℕ → I) (U : Finset ℕ) (x : ℕ) : wstar p false U x = w p U x := rfl

/-! ## Proof of Theorem \ref{IB:thm:strategy} -/

/-- An increasing sequence of finite sets whose cardinalities are unbounded has infinite union. -/
lemma iUnion_infinite {F : ℕ → Finset ℕ} (h : ∀ r, r ≤ (F r).card) :
    (⋃ r, (F r : Set ℕ)).Infinite := by
  intro hfin
  have hsub : (F (hfin.toFinset.card + 1) : Set ℕ) ⊆ hfin.toFinset := by
    intro x hx
    rw [Set.Finite.coe_toFinset]
    exact Set.mem_iUnion.2 ⟨_, hx⟩
  have := Finset.card_le_card (Finset.coe_subset.1 hsub)
  have := h (hfin.toFinset.card + 1)
  omega

/-- The greedy construction: if from every `(U, V) ∈ S` one can always add a new `x` to `V` with
`x + U ⊆ A` staying in `S`, and then a new `y` to `U` with `y + V ⊆ A` staying in `S`, then `A`
contains `B + C` with `B, C` infinite. -/
lemma greedy_BC (S : Set (Finset ℕ × Finset ℕ)) (A : Set ℕ) (h0 : (∅, ∅) ∈ S)
    (hX : ∀ U V, (U, V) ∈ S → ∃ x ∈ Xs S U V, ∀ u ∈ U, x + u ∈ A)
    (hY : ∀ U V, (U, V) ∈ S → ∃ y ∈ Ys S U V, ∀ v ∈ V, y + v ∈ A) : HasSumset A := by
  classical
  let St := {q : Finset ℕ × Finset ℕ // q ∈ S ∧ ∀ u ∈ q.1, ∀ v ∈ q.2, u + v ∈ A}
  have step : ∀ q : St, ∃ q' : St, q.1.1 ⊆ q'.1.1 ∧ q.1.2 ⊆ q'.1.2 ∧
      q.1.1.card + 1 = q'.1.1.card ∧ q.1.2.card + 1 = q'.1.2.card := by
    rintro ⟨⟨U, V⟩, hS, hA⟩
    obtain ⟨x, ⟨hxV, hxS⟩, hxA⟩ := hX U V hS
    obtain ⟨y, ⟨hyU, hyS⟩, hyA⟩ := hY U (insert x V) hxS
    refine ⟨⟨(insert y U, insert x V), hyS, ?_⟩, Finset.subset_insert _ _,
      Finset.subset_insert _ _, (Finset.card_insert_of_notMem hyU).symm,
      (Finset.card_insert_of_notMem hxV).symm⟩
    simp only [Finset.mem_insert]
    rintro u (rfl | hu) v hv
    · exact hyA v (Finset.mem_insert.2 hv)
    · rcases hv with rfl | hv
      · rw [add_comm]; exact hxA u hu
      · exact hA u hu v hv
  choose nx hnx using step
  let q0 : St := ⟨(∅, ∅), h0, by simp⟩
  let seq : ℕ → St := fun r => nx^[r] q0
  have hsucc : ∀ r, seq (r + 1) = nx (seq r) := fun r => Function.iterate_succ_apply' _ _ _
  have hmono1 : Monotone fun r => (seq r).1.1 :=
    monotone_nat_of_le_succ fun r => by rw [hsucc]; exact (hnx _).1
  have hmono2 : Monotone fun r => (seq r).1.2 :=
    monotone_nat_of_le_succ fun r => by rw [hsucc]; exact (hnx _).2.1
  have hcard : ∀ r, (seq r).1.1.card = r ∧ (seq r).1.2.card = r := by
    intro r
    induction r with
    | zero => simp [seq, q0]
    | succ r ih => rw [hsucc]; exact ⟨by rw [← (hnx _).2.2.1, ih.1], by rw [← (hnx _).2.2.2, ih.2]⟩
  refine ⟨⋃ r, ((seq r).1.1 : Set ℕ), ⋃ r, ((seq r).1.2 : Set ℕ),
    iUnion_infinite fun r => (hcard r).1.ge, iUnion_infinite fun r => (hcard r).2.ge, ?_⟩
  rintro _ ⟨b, hb, c, hc, rfl⟩
  obtain ⟨r, hr⟩ := Set.mem_iUnion.1 hb
  obtain ⟨r', hr'⟩ := Set.mem_iUnion.1 hc
  exact (seq (max r r')).2.2 b (hmono1 (le_max_left r r') hr) c (hmono2 (le_max_right r r') hr')

/-- If `p` has a `BC`-strategy, then a.s. `E_{BC}` holds. -/
theorem ae_hasSumset_of_strategy {p : ℕ → I} {S : Set (Finset ℕ × Finset ℕ)}
    (hS : IsBCStrategy p S) : ∀ᵐ ω ∂bernoulliSeq p, HasSumset (randSet ω) := by
  have hX : ∀ q : Finset ℕ × Finset ℕ, ∀ᵐ ω ∂bernoulliSeq p, q ∈ S →
      {x | x ∈ Xs S q.1 q.2 ∧ ω ∈ cyl (Kstar false q.1 x)}.Infinite := by
    intro q
    by_cases hq : q ∈ S
    · exact (ae_infinite_Kstar p false q.1 _ (fun h => absurd h Bool.false_ne_true)
        (hS.2 q.1 q.2 hq).1).mono fun ω h _ => h
    · exact ae_of_all _ fun ω h => absurd h hq
  have hY : ∀ q : Finset ℕ × Finset ℕ, ∀ᵐ ω ∂bernoulliSeq p, q ∈ S →
      {y | y ∈ Ys S q.1 q.2 ∧ ω ∈ cyl (Kstar false q.2 y)}.Infinite := by
    intro q
    by_cases hq : q ∈ S
    · exact (ae_infinite_Kstar p false q.2 _ (fun h => absurd h Bool.false_ne_true)
        (hS.2 q.1 q.2 hq).2).mono fun ω h _ => h
    · exact ae_of_all _ fun ω h => absurd h hq
  filter_upwards [ae_all_iff.2 hX, ae_all_iff.2 hY] with ω h1 h2
  refine greedy_BC S (randSet ω) hS.1 (fun U V h => ?_) (fun U V h => ?_)
  · obtain ⟨x, hx, hc⟩ := (h1 (U, V) h).nonempty
    exact ⟨x, hx, mem_cyl_tr.1 hc⟩
  · obtain ⟨y, hy, hc⟩ := (h2 (U, V) h).nonempty
    exact ⟨y, hy, mem_cyl_tr.1 hc⟩

/-- The event `E(U, V)`: there are infinite `B', C'` with `U + C' ⊆ A`, `B' + V ⊆ A` and
`B' + C' ⊆ A`. -/
def Eev (U V : Finset ℕ) (A : Set ℕ) : Prop :=
  ∃ B C : Set ℕ, B.Infinite ∧ C.Infinite ∧ (∀ u ∈ U, ∀ c ∈ C, u + c ∈ A) ∧
    (∀ b ∈ B, ∀ v ∈ V, b + v ∈ A) ∧ sumset B C ⊆ A

lemma Eev.swap {U V : Finset ℕ} {A : Set ℕ} (h : Eev U V A) : Eev V U A := by
  obtain ⟨B, C, hB, hC, h1, h2, h3⟩ := h
  refine ⟨C, B, hC, hB, fun v hv b hb => ?_, fun c hc u hu => ?_, ?_⟩
  · rw [add_comm]; exact h2 b hb v hv
  · rw [add_comm]; exact h1 u hu c hc
  · rintro _ ⟨c, hc, b, hb, rfl⟩
    rw [add_comm]; exact h3 ⟨b, hb, c, hc, rfl⟩

lemma Eev_empty (A : Set ℕ) : Eev ∅ ∅ A ↔ HasSumset A := by
  simp [Eev, HasSumset]

/-- On `E(U, V)` with witnesses `B', C'`, every `x ∈ C' \ V` has `x + U ⊆ A` and `E(U, V ∪ {x})`
holds. -/
lemma Eev.insert {U V : Finset ℕ} {A : Set ℕ} {B C : Set ℕ} (hB : B.Infinite) (hC : C.Infinite)
    (h1 : ∀ u ∈ U, ∀ c ∈ C, u + c ∈ A) (h2 : ∀ b ∈ B, ∀ v ∈ V, b + v ∈ A)
    (h3 : sumset B C ⊆ A) {x : ℕ} (hx : x ∈ C) :
    Eev U (insert x V) A := by
  refine ⟨B, C \ {x}, hB, hC.sdiff (Set.finite_singleton x), fun u hu c hc => h1 u hu c hc.1,
    fun b hb v hv => ?_, fun n ⟨b, hb, c, hc, e⟩ => h3 ⟨b, hb, c, hc.1, e⟩⟩
  rcases Finset.mem_insert.1 hv with rfl | hv
  · exact h3 ⟨b, hb, v, hx, rfl⟩
  · exact h2 b hb v hv

/-- `S* = {(U, V) : P(E(U, V)) > 0}` (outer measure). -/
def Sstar (p : ℕ → I) : Set (Finset ℕ × Finset ℕ) :=
  {q | bernoulliSeq p {ω | Eev q.1 q.2 (randSet ω)} ≠ 0}

lemma mem_Sstar_swap {p : ℕ → I} {U V : Finset ℕ} : (U, V) ∈ Sstar p ↔ (V, U) ∈ Sstar p := by
  have e : ∀ U V : Finset ℕ, {ω : ℕ → Bool | Eev U V (randSet ω)} = {ω | Eev V U (randSet ω)} :=
    fun U V => Set.ext fun ω => ⟨Eev.swap, Eev.swap⟩
  simp only [Sstar, Set.mem_ofPred_eq, e U V]

lemma Ys_Sstar (p : ℕ → I) (U V : Finset ℕ) : Ys (Sstar p) U V = Xs (Sstar p) V U := by
  ext y; simp only [Ys, Xs, Set.mem_ofPred_eq, mem_Sstar_swap (U := insert y U)]

/-- `S*` satisfies condition (a). -/
lemma Sstar_a (p : ℕ → I) {U V : Finset ℕ} (hq : (U, V) ∈ Sstar p) :
    wsum p U (Xs (Sstar p) U V) = ∞ := by
  classical
  by_contra hfin
  apply hq
  set X := Xs (Sstar p) U V
  let s : ℕ → Set (ℕ → Bool) := fun x => if x ∈ X then cyl (tr U x) else ∅
  have hs : ∑' x, bernoulliSeq p (s x) ≠ ∞ := by
    have e : ∀ x, bernoulliSeq p (s x) = X.indicator (w p U) x := by
      intro x
      by_cases hx : x ∈ X <;> simp [s, hx, measure_cyl_tr]
    simp only [e]
    exact hfin
  have h1 : ∀ᵐ ω ∂bernoulliSeq p, ∀ x, x ∉ V → (U, insert x V) ∉ Sstar p →
      ¬ Eev U (insert x V) (randSet ω) := by
    rw [ae_all_iff]
    intro x
    by_cases hx : x ∉ V ∧ (U, insert x V) ∉ Sstar p
    · have h0 : bernoulliSeq p {ω | Eev U (insert x V) (randSet ω)} = 0 := by
        have := hx.2
        simpa [Sstar] using this
      exact (measure_eq_zero_iff_ae_notMem.1 h0).mono fun ω h _ _ => h
    · exact ae_of_all _ fun ω h1 h2 => absurd ⟨h1, h2⟩ hx
  refine measure_eq_zero_iff_ae_notMem.2 ?_
  filter_upwards [h1, ae_finite_setOfPred_mem hs] with ω hω hfin' hE
  obtain ⟨B, C, hB, hC, hU, hV, hBC⟩ := hE
  refine ((hC.sdiff V.finite_toSet).mono fun x hx => ?_) hfin'
  have hxX : x ∈ X := by
    refine ⟨hx.2, ?_⟩
    by_contra hn
    exact hω x hx.2 hn (Eev.insert hB hC hU hV hBC hx.1)
  simp only [s, Set.mem_ofPred_eq, if_pos hxX]
  exact mem_cyl_tr.2 fun u hu => by rw [add_comm]; exact hU u hu x hx.1

/-- If `P(E_{BC}) > 0` (outer measure), then `S*` is a `BC`-strategy. -/
lemma Sstar_strategy (p : ℕ → I)
    (h : bernoulliSeq p {ω | HasSumset (randSet ω)} ≠ 0) : IsBCStrategy p (Sstar p) := by
  refine ⟨?_, fun U V hq => ⟨Sstar_a p hq, ?_⟩⟩
  · simpa [Sstar, Eev_empty] using h
  · rw [Ys_Sstar]; exact Sstar_a p (mem_Sstar_swap.1 hq)

/-- Paper, Theorem \ref{IB:thm:strategy}: `P(E_{BC}) ∈ {0, 1}`, and `P(E_{BC}) = 1` if and only
if `p` has a `BC`-strategy. -/
theorem thm_strategy (p : ℕ → I) :
    ((∀ᵐ ω ∂bernoulliSeq p, HasSumset (randSet ω)) ∨
      (∀ᵐ ω ∂bernoulliSeq p, ¬ HasSumset (randSet ω))) ∧
    ((∀ᵐ ω ∂bernoulliSeq p, HasSumset (randSet ω)) ↔ ∃ S, IsBCStrategy p S) := by
  have key : (∃ S, IsBCStrategy p S) ∨ ∀ᵐ ω ∂bernoulliSeq p, ¬ HasSumset (randSet ω) := by
    by_cases h : bernoulliSeq p {ω | HasSumset (randSet ω)} = 0
    · exact Or.inr (measure_eq_zero_iff_ae_notMem.1 h)
    · exact Or.inl ⟨_, Sstar_strategy p h⟩
  refine ⟨key.imp (fun ⟨S, hS⟩ => ae_hasSumset_of_strategy hS) id,
    ⟨fun h => key.resolve_right fun h' => ?_, fun ⟨S, hS⟩ => ae_hasSumset_of_strategy hS⟩⟩
  obtain ⟨ω, h1, h2⟩ := (h.and h').exists
  exact h2 h1

/-! ## Proof of Theorem \ref{IB:thm:strategy2} -/

/-- The greedy construction for single sets. -/
lemma greedy_1 (plus : Bool) (S : Set (Finset ℕ)) (A : Set ℕ) (h0 : ∅ ∈ S)
    (hX : ∀ U ∈ S, ∃ x ∈ X1 S U, (∀ u ∈ U, x + u ∈ A) ∧ (plus → 2 * x ∈ A)) :
    Has1 plus A := by
  classical
  let St := {U : Finset ℕ // U ∈ S ∧ (∀ u ∈ U, ∀ u' ∈ U, u ≠ u' → u + u' ∈ A) ∧
    (plus → ∀ u ∈ U, 2 * u ∈ A)}
  have step : ∀ U : St, ∃ U' : St, U.1 ⊆ U'.1 ∧ U.1.card + 1 = U'.1.card := by
    rintro ⟨U, hS, hA, h2⟩
    obtain ⟨x, ⟨hxU, hxS⟩, hxA, hx2⟩ := hX U hS
    refine ⟨⟨insert x U, hxS, ?_, ?_⟩, Finset.subset_insert _ _,
      (Finset.card_insert_of_notMem hxU).symm⟩
    · simp only [Finset.mem_insert]
      rintro u (rfl | hu) u' (rfl | hu') hne
      · exact absurd rfl hne
      · exact hxA u' hu'
      · rw [add_comm]; exact hxA u hu
      · exact hA u hu u' hu' hne
    · intro hp u hu
      rcases Finset.mem_insert.1 hu with rfl | hu
      · exact hx2 hp
      · exact h2 hp u hu
  choose nx hnx using step
  let q0 : St := ⟨∅, h0, by simp, by simp⟩
  let seq : ℕ → St := fun r => nx^[r] q0
  have hsucc : ∀ r, seq (r + 1) = nx (seq r) := fun r => Function.iterate_succ_apply' _ _ _
  have hmono : Monotone fun r => (seq r).1 :=
    monotone_nat_of_le_succ fun r => by rw [hsucc]; exact (hnx _).1
  have hcard : ∀ r, (seq r).1.card = r := by
    intro r
    induction r with
    | zero => simp [seq, q0]
    | succ r ih => rw [hsucc, ← (hnx _).2, ih]
  refine ⟨⋃ r, ((seq r).1 : Set ℕ), iUnion_infinite fun r => (hcard r).ge, ?_, ?_⟩
  · rintro _ ⟨b, hb, b', hb', hne, rfl⟩
    obtain ⟨r, hr⟩ := Set.mem_iUnion.1 hb
    obtain ⟨r', hr'⟩ := Set.mem_iUnion.1 hb'
    exact (seq (max r r')).2.2.1 b (hmono (le_max_left r r') hr) b'
      (hmono (le_max_right r r') hr') hne
  · intro hp b hb
    obtain ⟨r, hr⟩ := Set.mem_iUnion.1 hb
    exact (seq r).2.2.2 hp b hr

/-- If `p` has a `⊕`- (resp. `+`-) strategy, then a.s. `E_⊕` (resp. `E_+`) holds. -/
theorem ae_has1_of_strategy {p : ℕ → I} {plus : Bool} {S : Set (Finset ℕ)}
    (hS : IsStrategy1 p plus S) : ∀ᵐ ω ∂bernoulliSeq p, Has1 plus (randSet ω) := by
  have hX : ∀ U : Finset ℕ, ∀ᵐ ω ∂bernoulliSeq p, U ∈ S →
      {x | x ∈ X1 S U ∧ ω ∈ cyl (Kstar plus U x)}.Infinite := by
    intro U
    by_cases hU : U ∈ S
    · exact (ae_infinite_Kstar p plus U _ (fun _ x hx => hx.1) (hS.2 U hU)).mono
        fun ω h _ => h
    · exact ae_of_all _ fun ω h => absurd h hU
  filter_upwards [ae_all_iff.2 hX] with ω h1
  refine greedy_1 plus S (randSet ω) hS.1 fun U hU => ?_
  obtain ⟨x, hx, hc⟩ := (h1 U hU).nonempty
  exact ⟨x, hx, mem_cyl_Kstar.1 hc⟩

/-- The event `E*(U)`: there is an infinite `B'` with `U + B' ⊆ A`, `B' ⊕ B' ⊆ A` (and `2b ∈ A`
for `b ∈ B'` in the `+` case). -/
def Estar (plus : Bool) (U : Finset ℕ) (A : Set ℕ) : Prop :=
  ∃ B : Set ℕ, B.Infinite ∧ (∀ u ∈ U, ∀ b ∈ B, u + b ∈ A) ∧ oplus B ⊆ A ∧
    (plus → ∀ b ∈ B, 2 * b ∈ A)

lemma Estar_empty (plus : Bool) (A : Set ℕ) : Estar plus ∅ A ↔ Has1 plus A := by
  simp [Estar, Has1]

/-- `S* = {U : P(E*(U)) > 0}` (outer measure). -/
def S1star (p : ℕ → I) (plus : Bool) : Set (Finset ℕ) :=
  {U | bernoulliSeq p {ω | Estar plus U (randSet ω)} ≠ 0}

lemma S1star_a (p : ℕ → I) (plus : Bool) {U : Finset ℕ} (hU : U ∈ S1star p plus) :
    ∑' x, (X1 (S1star p plus) U).indicator (wstar p plus U) x = ∞ := by
  classical
  by_contra hfin
  apply hU
  set X := X1 (S1star p plus) U
  let s : ℕ → Set (ℕ → Bool) := fun x => if x ∈ X then cyl (Kstar plus U x) else ∅
  have hs : ∑' x, bernoulliSeq p (s x) ≠ ∞ := by
    have e : ∀ x, bernoulliSeq p (s x) = X.indicator (wstar p plus U) x := by
      intro x
      by_cases hx : x ∈ X
      · simp [s, hx, measure_cyl_Kstar p plus U (fun _ => hx.1)]
      · simp [s, hx]
    simp only [e]
    exact hfin
  have h1 : ∀ᵐ ω ∂bernoulliSeq p, ∀ x, x ∉ U → insert x U ∉ S1star p plus →
      ¬ Estar plus (insert x U) (randSet ω) := by
    rw [ae_all_iff]
    intro x
    by_cases hx : x ∉ U ∧ insert x U ∉ S1star p plus
    · have h0 : bernoulliSeq p {ω | Estar plus (insert x U) (randSet ω)} = 0 := by
        have := hx.2
        simpa [S1star] using this
      exact (measure_eq_zero_iff_ae_notMem.1 h0).mono fun ω h _ _ => h
    · exact ae_of_all _ fun ω h1 h2 => absurd ⟨h1, h2⟩ hx
  refine measure_eq_zero_iff_ae_notMem.2 ?_
  filter_upwards [h1, ae_finite_setOfPred_mem hs] with ω hω hfin' hE
  obtain ⟨B, hB, hU', hB2, hpl⟩ := hE
  refine ((hB.sdiff U.finite_toSet).mono fun x hx => ?_) hfin'
  have hxX : x ∈ X := by
    refine ⟨hx.2, ?_⟩
    by_contra hn
    refine hω x hx.2 hn ⟨B \ {x}, hB.sdiff (Set.finite_singleton x), ?_, ?_, ?_⟩
    · intro u hu b hb
      rcases Finset.mem_insert.1 hu with rfl | hu
      · exact hB2 ⟨u, hx.1, b, hb.1, fun h => hb.2 h.symm, rfl⟩
      · exact hU' u hu b hb.1
    · rintro _ ⟨b, hb, b', hb', hne, rfl⟩
      exact hB2 ⟨b, hb.1, b', hb'.1, hne, rfl⟩
    · exact fun hp b hb => hpl hp b hb.1
  simp only [s, Set.mem_ofPred_eq, if_pos hxX]
  exact mem_cyl_Kstar.2 ⟨fun u hu => by rw [add_comm]; exact hU' u hu x hx.1,
    fun hp => hpl hp x hx.1⟩

/-- The common form of the two statements of Theorem \ref{IB:thm:strategy2}. -/
theorem thm_strategy1 (p : ℕ → I) (plus : Bool) :
    ((∀ᵐ ω ∂bernoulliSeq p, Has1 plus (randSet ω)) ∨
      (∀ᵐ ω ∂bernoulliSeq p, ¬ Has1 plus (randSet ω))) ∧
    ((∀ᵐ ω ∂bernoulliSeq p, Has1 plus (randSet ω)) ↔ ∃ S, IsStrategy1 p plus S) := by
  have key : (∃ S, IsStrategy1 p plus S) ∨ ∀ᵐ ω ∂bernoulliSeq p, ¬ Has1 plus (randSet ω) := by
    by_cases h : bernoulliSeq p {ω | Has1 plus (randSet ω)} = 0
    · exact Or.inr (measure_eq_zero_iff_ae_notMem.1 h)
    · refine Or.inl ⟨S1star p plus, ?_, fun U hU => S1star_a p plus hU⟩
      simpa [S1star, Estar_empty] using h
  refine ⟨key.imp (fun ⟨S, hS⟩ => ae_has1_of_strategy hS) id,
    ⟨fun h => key.resolve_right fun h' => ?_, fun ⟨S, hS⟩ => ae_has1_of_strategy hS⟩⟩
  obtain ⟨ω, h1, h2⟩ := (h.and h').exists
  exact h2 h1

/-- Paper, Theorem \ref{IB:thm:strategy2}, for `B ⊕ B`: `P(E_⊕) ∈ {0, 1}`, and `P(E_⊕) = 1` if
and only if `p` has an `⊕`-strategy. -/
theorem thm_strategy2_oplus (p : ℕ → I) :
    ((∀ᵐ ω ∂bernoulliSeq p, HasOplus (randSet ω)) ∨
      (∀ᵐ ω ∂bernoulliSeq p, ¬ HasOplus (randSet ω))) ∧
    ((∀ᵐ ω ∂bernoulliSeq p, HasOplus (randSet ω)) ↔ ∃ S, IsOplusStrategy p S) := by
  simpa only [has1_false] using thm_strategy1 p false

/-- Paper, Theorem \ref{IB:thm:strategy2}, for `B + B`: `P(E_+) ∈ {0, 1}`, and `P(E_+) = 1` if
and only if `p` has a `+`-strategy. -/
theorem thm_strategy2_plus (p : ℕ → I) :
    ((∀ᵐ ω ∂bernoulliSeq p, HasPlus (randSet ω)) ∨
      (∀ᵐ ω ∂bernoulliSeq p, ¬ HasPlus (randSet ω))) ∧
    ((∀ᵐ ω ∂bernoulliSeq p, HasPlus (randSet ω)) ↔ ∃ S, IsPlusStrategy p S) := by
  simpa only [has1_true] using thm_strategy1 p true

/-! ## The deterministic case -/

/-- The deterministic sequence `p = 1_D`. -/
noncomputable def indP (D : Set ℕ) : ℕ → I := fun n => by classical exact if n ∈ D then 1 else 0

lemma pe_indP_of_mem {D : Set ℕ} {n : ℕ} (h : n ∈ D) : pe (indP D) n = 1 := by
  simp [pe, indP, h]

lemma pe_indP_of_notMem {D : Set ℕ} {n : ℕ} (h : n ∉ D) : pe (indP D) n = 0 := by
  simp [pe, indP, h]

/-- For `p = 1_D`, almost surely `A = D`. -/
lemma ae_randSet_indP (D : Set ℕ) : ∀ᵐ ω ∂bernoulliSeq (indP D), randSet ω = D := by
  classical
  have h : ∀ n, ∀ᵐ ω ∂bernoulliSeq (indP D), (n ∈ randSet ω ↔ n ∈ D) := by
    intro n
    have hm : ∀ n, bernoulliSeq (indP D) (cyl {n}) = pe (indP D) n := by
      intro n; rw [measure_cyl, Finset.prod_singleton]; rfl
    by_cases hn : n ∈ D
    · have hm := (hm n).trans (pe_indP_of_mem hn)
      have : bernoulliSeq (indP D) (cyl {n})ᶜ = 0 := by
        rw [prob_compl_eq_zero_iff (measurableSet_cyl _)]; exact hm
      refine (measure_eq_zero_iff_ae_notMem.1 this).mono fun ω hω => ?_
      simp only [Set.mem_compl_iff, not_not, cyl, Finset.mem_singleton, forall_eq,
        Set.mem_ofPred_eq] at hω
      simp [randSet, hω, hn]
    · have hm := (hm n).trans (pe_indP_of_notMem hn)
      refine (measure_eq_zero_iff_ae_notMem.1 hm).mono fun ω hω => ?_
      simp only [cyl, Finset.mem_singleton, forall_eq, Set.mem_ofPred_eq] at hω
      simp [randSet, hω, hn]
  filter_upwards [ae_all_iff.2 h] with ω hω
  exact Set.ext hω

/-- For `p = 1_D`, an event holds a.s. iff it holds for `D`. -/
lemma ae_indP_iff (D : Set ℕ) (P : Set ℕ → Prop) :
    (∀ᵐ ω ∂bernoulliSeq (indP D), P (randSet ω)) ↔ P D := by
  constructor
  · intro h
    obtain ⟨ω, h1, h2⟩ := (h.and (ae_randSet_indP D)).exists
    rwa [h2] at h1
  · intro h
    filter_upwards [ae_randSet_indP D] with ω hω
    rwa [hω]

lemma w_indP_eq_one {D : Set ℕ} {U : Finset ℕ} {x : ℕ} (h : ∀ u ∈ U, x + u ∈ D) :
    w (indP D) U x = 1 := by
  rw [w_eq]
  exact Finset.prod_eq_one fun u hu => pe_indP_of_mem (h u hu)

/-- The pairs of finite subsets of `B₀` and of `C₀`. -/
def pairsOf (B0 C0 : Set ℕ) : Set (Finset ℕ × Finset ℕ) := {q | ↑q.1 ⊆ B0 ∧ ↑q.2 ⊆ C0}

lemma Xs_pairsOf {B0 C0 : Set ℕ} {U V : Finset ℕ} (hU : ↑U ⊆ B0) (hV : ↑V ⊆ C0) :
    Xs (pairsOf B0 C0) U V = C0 \ V := by
  ext x
  simp only [Xs, pairsOf, Set.mem_ofPred_eq, Finset.coe_insert, Set.insert_subset_iff,
    Set.mem_sdiff, Finset.mem_coe]
  tauto

lemma Ys_pairsOf {B0 C0 : Set ℕ} {U V : Finset ℕ} (hU : ↑U ⊆ B0) (hV : ↑V ⊆ C0) :
    Ys (pairsOf B0 C0) U V = B0 \ U := by
  ext x
  simp only [Ys, pairsOf, Set.mem_ofPred_eq, Finset.coe_insert, Set.insert_subset_iff,
    Set.mem_sdiff, Finset.mem_coe]
  tauto

/-- The pairs of finite subsets of `B₀` and `C₀` form a `BC`-strategy as soon as the sums
`∑_{x ∈ C₀ \ V} w_U(x)` and `∑_{y ∈ B₀ \ U} w_V(y)` diverge for all finite `U ⊆ B₀`, `V ⊆ C₀`. -/
lemma pairsOf_strategy {p : ℕ → I} {B0 C0 : Set ℕ}
    (h : ∀ U V : Finset ℕ, ↑U ⊆ B0 → ↑V ⊆ C0 → wsum p U (C0 \ V) = ∞ ∧ wsum p V (B0 \ U) = ∞) :
    IsBCStrategy p (pairsOf B0 C0) := by
  refine ⟨⟨by simp, by simp⟩, fun U V ⟨hU, hV⟩ => ?_⟩
  rw [Xs_pairsOf hU hV, Ys_pairsOf hU hV]
  exact h U V hU hV

/-- The finite subsets of `B₀`. -/
def setsOf (B0 : Set ℕ) : Set (Finset ℕ) := {U | ↑U ⊆ B0}

lemma X1_setsOf {B0 : Set ℕ} {U : Finset ℕ} (hU : ↑U ⊆ B0) : X1 (setsOf B0) U = B0 \ U := by
  ext x
  simp only [X1, setsOf, Set.mem_ofPred_eq, Finset.coe_insert, Set.insert_subset_iff,
    Set.mem_sdiff, Finset.mem_coe]
  tauto

lemma setsOf_strategy {p : ℕ → I} {plus : Bool} {B0 : Set ℕ}
    (h : ∀ U : Finset ℕ, ↑U ⊆ B0 → ∑' x, (B0 \ U).indicator (wstar p plus U) x = ∞) :
    IsStrategy1 p plus (setsOf B0) := by
  refine ⟨by simp [setsOf], fun U hU => ?_⟩
  rw [X1_setsOf hU]
  exact h U hU

/-- Paper, the deterministic case (end of \S\ref{IB:ss:proofsAB}): for `p = 1_D`, a
`BC`-strategy exists iff `D` contains `B + C` with `B, C` infinite. -/
theorem strategy_deterministic (D : Set ℕ) :
    (∃ S, IsBCStrategy (indP D) S) ↔ HasSumset D := by
  constructor
  · intro h
    exact (ae_indP_iff D HasSumset).1 ((thm_strategy _).2.2 h)
  · rintro ⟨B, C, hB, hC, hBC⟩
    refine ⟨_, pairsOf_strategy (B0 := B) (C0 := C) fun U V hU hV => ⟨?_, ?_⟩⟩
    · refine tsum_indicator_eq_top (hC.sdiff V.finite_toSet) one_ne_zero fun x hx => ?_
      rw [w_indP_eq_one fun u hu => ?_]
      rw [add_comm]; exact hBC ⟨u, hU hu, x, hx.1, rfl⟩
    · refine tsum_indicator_eq_top (hB.sdiff U.finite_toSet) one_ne_zero fun x hx => ?_
      rw [w_indP_eq_one fun v hv => hBC ⟨x, hx.1, v, hV hv, rfl⟩]

/-- The deterministic case for single sets: for `p = 1_D`, a `⊕`- (resp. `+`-) strategy exists
iff `D ⊇ B ⊕ B` (resp. `D ⊇ B + B`) for some infinite `B`. -/
theorem strategy1_deterministic (plus : Bool) (D : Set ℕ) :
    (∃ S, IsStrategy1 (indP D) plus S) ↔ Has1 plus D := by
  constructor
  · intro h
    exact (ae_indP_iff D (Has1 plus)).1 ((thm_strategy1 _ plus).2.2 h)
  · rintro ⟨B, hB, hBB, h2⟩
    refine ⟨_, setsOf_strategy (B0 := B) fun U hU => ?_⟩
    refine tsum_indicator_eq_top (hB.sdiff U.finite_toSet) one_ne_zero fun x hx => ?_
    have hw : w (indP D) U x = 1 := w_indP_eq_one fun u hu =>
      hBB ⟨x, hx.1, u, hU hu, fun e => hx.2 (e ▸ hu), rfl⟩
    cases plus
    · simp [wstar, hw]
    · simp [wstar, hw, pe_indP_of_mem (h2 rfl x hx.1)]

/-- Paper, the deterministic case for `B ⊕ B`. -/
theorem strategy_deterministic_oplus (D : Set ℕ) :
    (∃ S, IsOplusStrategy (indP D) S) ↔ HasOplus D := by
  rw [← has1_false]; exact strategy1_deterministic false D

/-- Paper, the deterministic case for `B + B`. -/
theorem strategy_deterministic_plus (D : Set ℕ) :
    (∃ S, IsPlusStrategy (indP D) S) ↔ HasPlus D := by
  rw [← has1_true]; exact strategy1_deterministic true D

/-! ## The hierarchy (Theorem \ref{IB:thm:hierarchy}) -/

/-- Condition (F): there are infinite `B₀, C₀ ⊆ ℕ` such that `∑_{c ∈ C₀} w_U(c) = ∞` for every
finite `U ⊆ B₀` and `∑_{b ∈ B₀} w_V(b) = ∞` for every finite `V ⊆ C₀`. -/
def CondF (p : ℕ → I) : Prop :=
  ∃ B0 C0 : Set ℕ, B0.Infinite ∧ C0.Infinite ∧
    (∀ U : Finset ℕ, ↑U ⊆ B0 → wsum p U C0 = ∞) ∧ (∀ V : Finset ℕ, ↑V ⊆ C0 → wsum p V B0 = ∞)

/-- Condition (N): there are infinite `B₀, C₀ ⊆ ℕ` such that `S_G = ∞` for every finite nonempty
`G ⊆ B₀` and for every finite nonempty `G ⊆ C₀`.

(Here `S_G = ∑_{n ∈ ℕ} w_G(n)`; the paper's sum over `n ∈ ℤ` differs from it by finitely many
terms in `[0, 1]`, so the condition `S_G = ∞` is the same.) -/
def CondN (p : ℕ → I) : Prop :=
  ∃ B0 C0 : Set ℕ, B0.Infinite ∧ C0.Infinite ∧
    (∀ G : Finset ℕ, G.Nonempty → ↑G ⊆ B0 → SF p G = ∞) ∧
    (∀ G : Finset ℕ, G.Nonempty → ↑G ⊆ C0 → SF p G = ∞)

lemma SF_empty (p : ℕ → I) : SF p ∅ = ∞ := by
  simp [SF, w]

/-- (F) implies `P(E_{BC}) = 1`. -/
theorem condF_imp (p : ℕ → I) (h : CondF p) : ∀ᵐ ω ∂bernoulliSeq p, HasSumset (randSet ω) := by
  obtain ⟨B0, C0, -, -, hU, hV⟩ := h
  exact ae_hasSumset_of_strategy (pairsOf_strategy fun U V hU' hV' =>
    ⟨tsum_indicator_diff_eq_top (w_le_one p U) (hU U hU') V,
      tsum_indicator_diff_eq_top (w_le_one p V) (hV V hV') U⟩)

/-- `P(E_{BC}) = 1` implies (N). -/
theorem imp_condN (p : ℕ → I) (h : ∀ᵐ ω ∂bernoulliSeq p, HasSumset (randSet ω)) : CondN p := by
  have h0 : ∀ᵐ ω ∂bernoulliSeq p, ∀ G : Finset ℕ, SF p G ≠ ∞ → ¬ EF G (randSet ω) := by
    rw [ae_all_iff]
    intro G
    by_cases hG : SF p G = ∞
    · exact ae_of_all _ fun ω h => absurd hG h
    · exact (finite_zero p G hG).mono fun ω h _ => h
  obtain ⟨ω, ⟨B, C, hB, hC, hBC⟩, hω⟩ := (h.and h0).exists
  refine ⟨B, C, hB, hC, fun G _ hG => ?_, fun G _ hG => ?_⟩
  · by_contra hne
    refine hω G hne ⟨C, hC, ?_⟩
    rintro _ ⟨c, hc, g, hg, rfl⟩
    rw [add_comm]; exact hBC ⟨g, hG hg, c, hc, rfl⟩
  · by_contra hne
    refine hω G hne ⟨B, hB, ?_⟩
    rintro _ ⟨b, hb, g, hg, rfl⟩
    exact hBC ⟨b, hb, g, hG hg, rfl⟩

/-- (N) implies `P(E_{<ω}) = 1`. -/
theorem condN_imp (p : ℕ → I) (h : CondN p) :
    ∀ᵐ ω ∂bernoulliSeq p, HasAllFinite (randSet ω) := by
  obtain ⟨B0, C0, -, hC, -, hG⟩ := h
  refine (thm_finite_all p).1 fun k => ?_
  rcases Nat.eq_zero_or_pos k with rfl | hk
  · exact ⟨∅, rfl, SF_empty p⟩
  · obtain ⟨F, hFC, hFk⟩ := hC.exists_subset_card_eq k
    exact ⟨F, hFk, hG F (Finset.card_pos.1 (hFk ▸ hk)) hFC⟩

/-- Paper, Theorem \ref{IB:thm:hierarchy} (the implications):
`(F) ⇒ P(E_{BC}) = 1 ⇒ (N) ⇒ P(E_{<ω}) = 1`. -/
theorem thm_hierarchy (p : ℕ → I) :
    (CondF p → ∀ᵐ ω ∂bernoulliSeq p, HasSumset (randSet ω)) ∧
    ((∀ᵐ ω ∂bernoulliSeq p, HasSumset (randSet ω)) → CondN p) ∧
    (CondN p → ∀ᵐ ω ∂bernoulliSeq p, HasAllFinite (randSet ω)) :=
  ⟨condF_imp p, imp_condN p, condN_imp p⟩

/-- The remark after Theorem \ref{IB:thm:hierarchy}: (F) holds if some level set
`{n : p_n ≥ δ}`, `δ > 0`, contains `B₀ + C₀` with `B₀, C₀` infinite. -/
theorem condF_of_levelSet (p : ℕ → I) {δ : ℝ≥0∞} (hδ : δ ≠ 0) {B0 C0 : Set ℕ}
    (hB : B0.Infinite) (hC : C0.Infinite) (h : ∀ b ∈ B0, ∀ c ∈ C0, δ ≤ pe p (b + c)) :
    CondF p := by
  refine ⟨B0, C0, hB, hC, fun U hU => ?_, fun V hV => ?_⟩
  · refine tsum_indicator_eq_top hC (pow_ne_zero U.card hδ) fun x hx => ?_
    rw [w_eq, ← Finset.prod_const]
    exact Finset.prod_le_prod' fun u hu => by rw [add_comm]; exact h u (hU hu) x hx
  · refine tsum_indicator_eq_top hB (pow_ne_zero V.card hδ) fun x hx => ?_
    rw [w_eq, ← Finset.prod_const]
    exact Finset.prod_le_prod' fun v hv => h x hx v (hV hv)

/-- The sequence `p = q 1_D`. -/
noncomputable def qInd (q : I) (D : Set ℕ) : ℕ → I := fun n => by
  classical exact if n ∈ D then q else 0

/-- The remark after Theorem \ref{IB:thm:hierarchy}: for `p = q 1_D` with `0 < q ≤ 1`,
`P(E_{BC}) = 1` iff `D` contains `B + C` with `B, C` infinite. -/
theorem qInd_iff {q : I} (hq : 0 < (q : ℝ)) (D : Set ℕ) :
    (∀ᵐ ω ∂bernoulliSeq (qInd q D), HasSumset (randSet ω)) ↔ HasSumset D := by
  classical
  constructor
  · intro h
    have hsub : ∀ n, ∀ᵐ ω ∂bernoulliSeq (qInd q D), n ∈ randSet ω → n ∈ D := by
      intro n
      by_cases hn : n ∈ D
      · exact ae_of_all _ fun _ _ => hn
      · have h0 : bernoulliSeq (qInd q D) (cyl {n}) = 0 := by
          rw [measure_cyl, Finset.prod_singleton]
          simp [qInd, hn]
        refine (measure_eq_zero_iff_ae_notMem.1 h0).mono fun ω hω hmem => absurd ?_ hω
        intro j hj
        rw [Finset.mem_singleton] at hj
        subst hj
        exact hmem
    obtain ⟨ω, ⟨B, C, hB, hC, hBC⟩, hω⟩ := (h.and (ae_all_iff.2 hsub)).exists
    exact ⟨B, C, hB, hC, fun n hn => hω n (hBC hn)⟩
  · rintro ⟨B0, C0, hB0, hC0, hBC⟩
    refine condF_imp _ (condF_of_levelSet _ (δ := ((toNNReal q : NNReal) : ℝ≥0∞)) ?_ hB0 hC0
      fun b hb c hc => ?_)
    · exact ne_of_gt (ENNReal.coe_pos.2 (by rw [← NNReal.coe_pos]; exact hq))
    · have hD : b + c ∈ D := hBC ⟨b, hb, c, hc, rfl⟩
      simp [pe, qInd, hD]

/-! ## Example \ref{IB:ex:oplus} -/

/-- `D = {2^i + 2^j : 0 ≤ i < j}`. -/
def Dbin : Set ℕ := {n | ∃ i j, i < j ∧ n = 2 ^ i + 2 ^ j}

lemma powsum_inj {s t : Finset ℕ} (h : ∑ i ∈ s, 2 ^ i = ∑ i ∈ t, 2 ^ i) : s = t := by
  rw [← Finset.toFinset_bitIndices_sum_two_pow s, h, Finset.toFinset_bitIndices_sum_two_pow]

/-- An element of `D` is not a sum of `2^i` over a set of `≠ 2` exponents. -/
lemma not_mem_Dbin {s : Finset ℕ} (hs : s.card ≠ 2) : ∑ i ∈ s, 2 ^ i ∉ Dbin := by
  rintro ⟨i, j, hij, e⟩
  have : s = {i, j} := powsum_inj (by rw [e, Finset.sum_pair hij.ne])
  rw [this, Finset.card_pair hij.ne] at hs
  exact hs rfl

lemma half_of_mem_Dbin {b : ℕ} (h : 2 * b ∈ Dbin) : ∃ a c, a < c ∧ b = 2 ^ a + 2 ^ c := by
  obtain ⟨i, j, hij, e⟩ := h
  obtain ⟨j', rfl⟩ : ∃ j', j = j' + 1 := ⟨j - 1, by omega⟩
  rcases Nat.eq_zero_or_pos i with rfl | hi
  · rw [pow_succ] at e; omega
  · obtain ⟨i', rfl⟩ : ∃ i', i = i' + 1 := ⟨i - 1, by omega⟩
    refine ⟨i', j', by omega, ?_⟩
    rw [pow_succ, pow_succ] at e; omega

/-- Paper, Example \ref{IB:ex:oplus}: for `D = {2^i + 2^j : i < j}`, `B = {2^i}` satisfies
`B ⊕ B ⊆ D`, but no infinite `B` satisfies `B + B ⊆ D`. Hence for `p = 1_D` there is an
`⊕`-strategy but no `+`-strategy. -/
theorem ex_oplus :
    HasOplus Dbin ∧ ¬ HasPlus Dbin ∧ (∃ S, IsOplusStrategy (indP Dbin) S) ∧
      ¬ ∃ S, IsPlusStrategy (indP Dbin) S := by
  have h1 : HasOplus Dbin := by
    refine ⟨Set.range (2 ^ ·), Set.infinite_range_of_injective
      (Nat.pow_right_injective le_rfl), ?_⟩
    rintro _ ⟨_, ⟨i, rfl⟩, _, ⟨j, rfl⟩, hne, rfl⟩
    rcases lt_or_gt_of_ne (fun h : i = j => hne (by rw [h])) with h | h
    · exact ⟨i, j, h, rfl⟩
    · exact ⟨j, i, h, add_comm _ _⟩
  have h2 : ¬ HasPlus Dbin := by
    rintro ⟨B, hB, hBB⟩
    have hform : ∀ b ∈ B, ∃ a c, a < c ∧ b = 2 ^ a + 2 ^ c := fun b hb =>
      half_of_mem_Dbin (hBB ⟨b, hb, b, hb, by ring⟩)
    choose! lo hi hlh hb using hform
    obtain ⟨b0, hb0⟩ := hB.nonempty
    set c := hi b0
    -- every `b ∈ B` has lowest digit `≤ c`
    have hlo : ∀ b ∈ B, lo b ≤ c := by
      intro b hbB
      by_contra hgt
      push Not at hgt
      have hmem := hBB ⟨b0, hb0, b, hbB, rfl⟩
      have e : b0 + b = ∑ i ∈ {lo b0, c, lo b, hi b}, 2 ^ i := by
        have h1 := hlh b0 hb0
        have h2 := hlh b hbB
        rw [Finset.sum_insert (by simp; omega), Finset.sum_insert (by simp; omega),
          Finset.sum_pair (by omega)]
        conv_lhs => rw [hb b0 hb0, hb b hbB]
        ring
      have hcard : ({lo b0, c, lo b, hi b} : Finset ℕ).card = 4 := by
        have h1 := hlh b0 hb0
        have h2 := hlh b hbB
        rw [Finset.card_insert_of_notMem (by simp; omega), Finset.card_insert_of_notMem
          (by simp; omega), Finset.card_pair (by omega)]
      rw [e] at hmem
      exact not_mem_Dbin (by rw [hcard]; decide) hmem
    -- elements `≥ 2^(c+2)` have highest digit `≥ c + 2`
    set B' := {b ∈ B | 2 ^ (c + 2) ≤ b}
    have hB' : B'.Infinite := by
      have : B' = B \ {b | b < 2 ^ (c + 2)} := by ext b; simp [B']
      rw [this]
      exact hB.sdiff (Set.finite_lt_nat _)
    have hhi : ∀ b ∈ B', c + 2 ≤ hi b := by
      rintro b ⟨hbB, hbig⟩
      by_contra hlt
      push Not at hlt
      have h1 : 2 ^ lo b ≤ 2 ^ c := Nat.pow_le_pow_right (by norm_num) (hlo b hbB)
      have h2 : 2 ^ hi b ≤ 2 ^ (c + 1) := Nat.pow_le_pow_right (by norm_num) (by omega)
      rw [hb b hbB] at hbig
      rw [pow_succ] at h2
      rw [pow_succ, pow_succ] at hbig
      have := Nat.two_pow_pos c
      omega
    obtain ⟨b1, hb1, b2, hb2, hne, he⟩ := hB'.exists_ne_map_eq_of_mapsTo
      (f := lo) (t := Set.Iic c) (fun b hb => hlo b hb.1) (Set.finite_Iic c)
    have hh : hi b1 ≠ hi b2 := by
      intro h
      exact hne (by rw [hb b1 hb1.1, hb b2 hb2.1, he, h])
    have hmem := hBB ⟨b1, hb1.1, b2, hb2.1, rfl⟩
    have hl1 := hhi b1 hb1
    have hl2 := hhi b2 hb2
    have hlo1 := hlo b1 hb1.1
    have e : b1 + b2 = ∑ i ∈ {lo b1 + 1, hi b1, hi b2}, 2 ^ i := by
      rw [Finset.sum_insert (by simp; omega), Finset.sum_pair hh]
      conv_lhs => rw [hb b1 hb1.1, hb b2 hb2.1]
      rw [he]; ring
    have hcard : ({lo b1 + 1, hi b1, hi b2} : Finset ℕ).card = 3 := by
      rw [Finset.card_insert_of_notMem (by simp; omega), Finset.card_pair hh]
    rw [e] at hmem
    exact not_mem_Dbin (by rw [hcard]; decide) hmem
  refine ⟨h1, h2, (strategy_deterministic_oplus Dbin).2 h1, fun h => h2 ?_⟩
  exact (strategy_deterministic_plus Dbin).1 h

/-! ## Rigid sets (Lemmas \ref{IB:lem:rigid}, \ref{IB:lem:R}, Corollary \ref{IB:cor:R}) -/

/-- `Λ = {λ_0 < λ_1 < ⋯} ⊆ ℕ` with `λ_j > 8 (λ_0 + ⋯ + λ_{j-1})` for all `j`: the paper's condition
`λ_{j+1} > 8(λ_1 + ⋯ + λ_j)`, indexed from `0` (for `j = 0` it says `λ_0 ≥ 1`). -/
def IsRigidSeq (lam : ℕ → ℕ) : Prop := ∀ j, 8 * ∑ i ∈ Finset.range j, lam i < lam j

/-- The paper's example `λ_j = 9^j` (`j ≥ 1`). -/
lemma isRigidSeq_nine : IsRigidSeq fun j => 9 ^ (j + 1) := by
  have h : ∀ j, 8 * ∑ i ∈ Finset.range j, 9 ^ (i + 1) + 9 = 9 ^ (j + 1) := by
    intro j
    induction j with
    | zero => simp
    | succ j ih => rw [Finset.sum_range_succ, mul_add, pow_succ 9 (j + 1)]; omega
  intro j
  have := h j
  simp only
  omega

/-- Membership in `Λ`, for integers. -/
def InL (lam : ℕ → ℕ) (z : ℤ) : Prop := ∃ j, z = lam j

/-- Membership in `Λ + Λ`, for integers. -/
def InLL (lam : ℕ → ℕ) (z : ℤ) : Prop := ∃ a b, z = (lam a : ℤ) + lam b

section Rigid

variable {lam : ℕ → ℕ}

lemma le_sum_range {i j : ℕ} (hij : i < j) :
    lam i ≤ ∑ k ∈ Finset.range j, lam k :=
  Finset.single_le_sum (fun _ _ => Nat.zero_le _) (Finset.mem_range.2 hij)

lemma IsRigidSeq.strictMono (h : IsRigidSeq lam) : StrictMono lam := by
  intro i j hij
  have := le_sum_range (lam := lam) hij
  have := h j
  omega

lemma IsRigidSeq.injective (h : IsRigidSeq lam) : Function.Injective lam :=
  h.strictMono.injective

/-- Paper, Lemma \ref{IB:lem:rigid}: if `∑_j e_j λ_j = 0` with `e_j ∈ ℤ` and `∑_j |e_j| ≤ 8`,
then all `e_j = 0`. (The finitely many possibly nonzero `e_j` are those with `j ∈ s`.) -/
theorem lem_rigid (h : IsRigidSeq lam) (s : Finset ℕ) (e : ℕ → ℤ)
    (he : ∑ j ∈ s, |e j| ≤ 8) (hz : ∑ j ∈ s, e j * lam j = 0) : ∀ j ∈ s, e j = 0 := by
  classical
  by_contra hne
  push Not at hne
  set T := s.filter fun j => e j ≠ 0
  have hT : T.Nonempty := by
    obtain ⟨j, hj, hj'⟩ := hne
    exact ⟨j, Finset.mem_filter.2 ⟨hj, hj'⟩⟩
  set J := T.max' hT
  have hJ : J ∈ T := T.max'_mem hT
  have hsT : ∑ j ∈ T, e j * lam j = ∑ j ∈ s, e j * lam j :=
    Finset.sum_filter_of_ne fun j _ hj h0 => hj (by rw [h0, zero_mul])
  rw [← hsT, ← Finset.add_sum_erase T _ hJ] at hz
  have hle8 : ∀ j ∈ s, |e j| ≤ 8 := fun j hj =>
    (Finset.single_le_sum (fun i _ => abs_nonneg (e i)) hj).trans he
  have hsub : T.erase J ⊆ Finset.range J := by
    intro j hj
    rw [Finset.mem_erase] at hj
    exact Finset.mem_range.2 (lt_of_le_of_ne (T.le_max' j hj.2) hj.1)
  have hbound : |∑ j ∈ T.erase J, e j * (lam j : ℤ)| < lam J := by
    calc |∑ j ∈ T.erase J, e j * (lam j : ℤ)| ≤ ∑ j ∈ T.erase J, |e j * (lam j : ℤ)| :=
          Finset.abs_sum_le_sum_abs _ _
      _ ≤ ∑ j ∈ T.erase J, 8 * (lam j : ℤ) := by
          refine Finset.sum_le_sum fun j hj => ?_
          rw [abs_mul, Nat.abs_cast]
          have := hle8 j (Finset.mem_filter.1 (Finset.mem_of_mem_erase hj)).1
          exact mul_le_mul_of_nonneg_right this (Nat.cast_nonneg _)
      _ ≤ ∑ j ∈ Finset.range J, 8 * (lam j : ℤ) :=
          Finset.sum_le_sum_of_subset_of_nonneg hsub fun j _ _ => by positivity
      _ = ((8 * ∑ j ∈ Finset.range J, lam j : ℕ) : ℤ) := by push_cast; rw [Finset.mul_sum]
      _ < lam J := by exact_mod_cast h J
  have heJ : 1 ≤ |e J| := Int.one_le_abs (Finset.mem_filter.1 hJ).2
  have h1 : |e J * (lam J : ℤ)| = |∑ j ∈ T.erase J, e j * (lam j : ℤ)| := by
    rw [eq_neg_of_add_eq_zero_left hz, abs_neg]
  rw [abs_mul, Nat.abs_cast] at h1
  have : (lam J : ℤ) ≤ |e J| * lam J := le_mul_of_one_le_left (Nat.cast_nonneg _) heJ
  linarith

lemma sum_map_eq_sum_count (M : Multiset ℕ) (f : ℕ → ℤ) {s : Finset ℕ} (hs : M.toFinset ⊆ s) :
    (M.map f).sum = ∑ j ∈ s, (M.count j : ℤ) * f j := by
  classical
  rw [Finset.sum_multiset_map_count]
  simp only [nsmul_eq_mul]
  exact Finset.sum_subset hs fun j _ hj => by
    rw [Multiset.count_eq_zero.2 (by simpa using hj)]; simp

/-- Lemma \ref{IB:lem:rigid} for multisets of indices: if `∑_{i ∈ M} λ_i = ∑_{i ∈ N} λ_i` and
`|M| + |N| ≤ 8`, then `M = N`. -/
theorem rigid_ms (h : IsRigidSeq lam) {M N : Multiset ℕ} (hc : Multiset.card M + Multiset.card N ≤ 8)
    (hs : (M.map lam).sum = (N.map lam).sum) : M = N := by
  classical
  set s := (M + N).toFinset
  set e : ℕ → ℤ := fun j => (M.count j : ℤ) - N.count j
  have hMs : M.toFinset ⊆ s := fun j hj => by simp [s] at hj ⊢; exact Or.inl hj
  have hNs : N.toFinset ⊆ s := fun j hj => by simp [s] at hj ⊢; exact Or.inr hj
  have key := lem_rigid h s e ?_ ?_
  · ext j
    by_cases hj : j ∈ s
    · have := key j hj
      simp only [e] at this
      omega
    · simp only [s, Multiset.mem_toFinset, Multiset.mem_add, not_or] at hj
      rw [Multiset.count_eq_zero.2 hj.1, Multiset.count_eq_zero.2 hj.2]
  · calc ∑ j ∈ s, |e j| ≤ ∑ j ∈ s, (((M + N).count j : ℕ) : ℤ) := by
          refine Finset.sum_le_sum fun j _ => ?_
          simp only [e, Multiset.count_add]
          push_cast
          rw [abs_le]
          constructor <;> linarith [(Nat.cast_nonneg (M.count j) : (0 : ℤ) ≤ _),
            (Nat.cast_nonneg (N.count j) : (0 : ℤ) ≤ _)]
      _ = ((Multiset.card (M + N) : ℕ) : ℤ) := by
          rw [← Multiset.toFinset_sum_count_eq]; push_cast; rfl
      _ ≤ 8 := by rw [Multiset.card_add]; exact_mod_cast hc
  · have h1 := sum_map_eq_sum_count M (fun j => (lam j : ℤ)) hMs
    have h2 := sum_map_eq_sum_count N (fun j => (lam j : ℤ)) hNs
    have h3 : (M.map fun j => (lam j : ℤ)).sum = (N.map fun j => (lam j : ℤ)).sum := by
      have := congrArg (fun n : ℕ => (n : ℤ)) hs
      simpa [Multiset.map_map] using this
    simp only [e, sub_mul, Finset.sum_sub_distrib, ← h1, ← h2, h3, sub_self]

lemma pair_eq_pair_iff' {a b c d : ℕ} :
    ({a, b} : Multiset ℕ) = {c, d} ↔ (a = c ∧ b = d) ∨ (a = d ∧ b = c) := by
  constructor
  · intro h
    have ha : a ∈ ({c, d} : Multiset ℕ) := h ▸ by simp
    simp only [Multiset.insert_eq_cons, Multiset.mem_cons, Multiset.mem_singleton] at ha
    rcases ha with rfl | rfl
    · left
      refine ⟨rfl, ?_⟩
      simpa using h
    · right
      refine ⟨rfl, ?_⟩
      rw [Multiset.pair_comm c a] at h
      simpa using h
  · rintro (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩)
    · rfl
    · exact Multiset.pair_comm _ _

/-- Paper, Lemma \ref{IB:lem:rigid}, unique representation: every element of `Λ + Λ` has a unique
representation `λ_a + λ_b` as an unordered pair. -/
theorem lem_rigid_pair (h : IsRigidSeq lam) {a b c d : ℕ} (e : lam a + lam b = lam c + lam d) :
    (a = c ∧ b = d) ∨ (a = d ∧ b = c) := by
  rw [← pair_eq_pair_iff']
  exact rigid_ms h (by simp) (by simpa using e)

/-- Integer version of `lem_rigid_pair`. -/
lemma rigid_pair_int (h : IsRigidSeq lam) {a b c d : ℕ}
    (e : (lam a : ℤ) + lam b = lam c + lam d) : (a = c ∧ b = d) ∨ (a = d ∧ b = c) :=
  lem_rigid_pair h (by exact_mod_cast e)

/-- Paper, Lemma \ref{IB:lem:rigid}, the Sidon property: if `λ_a - λ_b = λ_c - λ_d ≠ 0`, then
`λ_a = λ_c` and `λ_b = λ_d`. -/
theorem lem_rigid_sidon (h : IsRigidSeq lam) {a b c d : ℕ}
    (e : (lam a : ℤ) - lam b = lam c - lam d) (hne : (lam a : ℤ) - lam b ≠ 0) :
    lam a = lam c ∧ lam b = lam d := by
  rcases rigid_pair_int h (a := a) (b := d) (c := c) (d := b) (by linarith) with
    ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩
  · exact ⟨rfl, rfl⟩
  · exact absurd (sub_self _) hne

end Rigid

section LemR

variable {lam : ℕ → ℕ}

/-- The conclusion of Lemma \ref{IB:lem:R} for a given `t`: `x - t ∈ Λ` for `x ∈ X`, `c + t ∈ Λ`
for `c ∈ Γ`, and `P(x + c) = {x - t, c + t}` (as multisets) for `x ∈ X`, `c ∈ Γ`, where `P(n)` is
the unordered pair `{λ, λ'}` with `n = λ + λ'`. -/
def IsShift (lam : ℕ → ℕ) (X Γ : Set ℤ) (t : ℤ) : Prop :=
  (∀ x ∈ X, InL lam (x - t)) ∧ (∀ c ∈ Γ, InL lam (c + t)) ∧
    ∀ x ∈ X, ∀ c ∈ Γ, ∀ a b : ℕ, x + c = (lam a : ℤ) + lam b →
      ({(lam a : ℤ), (lam b : ℤ)} : Multiset ℤ) = {x - t, c + t}

lemma isShift_of (h : IsRigidSeq lam) {X Γ : Set ℤ} {t : ℤ} (h1 : ∀ x ∈ X, InL lam (x - t))
    (h2 : ∀ c ∈ Γ, InL lam (c + t)) : IsShift lam X Γ t := by
  refine ⟨h1, h2, fun x hx c hc a b e => ?_⟩
  obtain ⟨i, hi⟩ := h1 x hx
  obtain ⟨j, hj⟩ := h2 c hc
  rw [hi, hj]
  rcases rigid_pair_int h (a := a) (b := b) (c := i) (d := j)
    (by rw [← e, ← hi, ← hj]; ring) with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩
  · rfl
  · exact Multiset.pair_comm _ _

/-- Uniqueness of the shift, from one row and two columns. -/
lemma shift_unique (h : IsRigidSeq lam) {x c1 c2 t t' : ℤ} (hc : c1 ≠ c2)
    (hx : InL lam (x - t)) (hx' : InL lam (x - t')) (h1 : InL lam (c1 + t))
    (h1' : InL lam (c1 + t')) (h2 : InL lam (c2 + t)) (h2' : InL lam (c2 + t')) : t = t' := by
  obtain ⟨a, ha⟩ := hx
  obtain ⟨a', ha'⟩ := hx'
  have key : ∀ c, InL lam (c + t) → InL lam (c + t') → t = t' ∨ x - t = c + t' := by
    rintro c ⟨b, hb⟩ ⟨b', hb'⟩
    rcases rigid_pair_int h (a := a) (b := b) (c := a') (d := b')
      (by rw [← ha, ← hb, ← ha', ← hb']; ring) with ⟨rfl, -⟩ | ⟨rfl, -⟩
    · left; linarith
    · right; rw [ha, hb']
  rcases key c1 h1 h1' with e | e1
  · exact e
  rcases key c2 h2 h2' with e | e2
  · exact e
  exact absurd (by linarith) hc

lemma ms_cancel {P Q P' R : Multiset ℕ} (h : P + Q = P' + R) (hd : ∀ z ∈ P, z ∉ R)
    (hc : Multiset.card P' ≤ Multiset.card P) : P = P' := by
  classical
  refine Multiset.eq_of_le_of_card_le (Multiset.le_iff_count.2 fun z => ?_) hc
  by_cases hz : z ∈ P
  · have := congrArg (Multiset.count z) h
    simp only [Multiset.count_add, Multiset.count_eq_zero.2 (hd z hz)] at this
    omega
  · rw [Multiset.count_eq_zero.2 hz]; exact Nat.zero_le _

lemma map_sum_four (a b c d : ℕ) :
    (({a, b, c, d} : Multiset ℕ).map lam).sum = lam a + lam b + lam c + lam d := by
  simp; ring

/-- Lemma \ref{IB:lem:R} for two rows. -/
lemma two_rows (h : IsRigidSeq lam) {x1 x2 : ℤ} (hx : x1 ≠ x2) {Γ : Set ℤ} {c1 c2 : ℤ}
    (hc1 : c1 ∈ Γ) (hc2 : c2 ∈ Γ) (hc : c1 ≠ c2)
    (hΓ : ∀ c ∈ Γ, InLL lam (x1 + c) ∧ InLL lam (x2 + c)) :
    ∃ t, InL lam (x1 - t) ∧ InL lam (x2 - t) ∧ ∀ c ∈ Γ, InL lam (c + t) := by
  -- a column in which the two representations share an element
  have good : ∃ u u' v : ℕ, ∃ c0 ∈ Γ, x1 + c0 = (lam u : ℤ) + lam v ∧
      x2 + c0 = (lam u' : ℤ) + lam v := by
    by_contra hng
    push Not at hng
    have disj : ∀ c ∈ Γ, ∀ a1 b1 a2 b2 : ℕ, x1 + c = (lam a1 : ℤ) + lam b1 →
        x2 + c = (lam a2 : ℤ) + lam b2 → ∀ z ∈ ({a1, b1} : Multiset ℕ),
          z ∉ ({a2, b2} : Multiset ℕ) := by
      intro c hc a1 b1 a2 b2 e1 e2 z hz hz'
      simp only [Multiset.insert_eq_cons, Multiset.mem_cons, Multiset.mem_singleton] at hz hz'
      rcases hz with rfl | rfl <;> rcases hz' with hq | hq
      · exact hng b1 b2 z c hc (by rw [e1]; ring) (by rw [e2, hq]; ring)
      · exact hng b1 a2 z c hc (by rw [e1]; ring) (by rw [e2, hq])
      · exact hng a1 b2 z c hc e1 (by rw [e2, hq]; ring)
      · exact hng a1 a2 z c hc e1 (by rw [e2, hq])
    obtain ⟨⟨a1, b1, e1⟩, ⟨a2, b2, e2⟩⟩ := hΓ c1 hc1
    obtain ⟨⟨a1', b1', e1'⟩, ⟨a2', b2', e2'⟩⟩ := hΓ c2 hc2
    have hrel : (({a1, b1} + {a2', b2'} : Multiset ℕ).map lam).sum =
        (({a1', b1'} + {a2, b2} : Multiset ℕ).map lam).sum := by
      simp only [Multiset.map_add, Multiset.sum_add, Multiset.insert_eq_cons, Multiset.map_cons,
        Multiset.sum_cons, Multiset.map_singleton, Multiset.sum_singleton]
      have : (x1 + c1) + (x2 + c2) = (x1 + c2) + (x2 + c1) := by ring
      rw [e1, e2, e1', e2'] at this
      have h' : ((lam a1 + (lam b1) + (lam a2' + lam b2') : ℕ) : ℤ) =
          ((lam a1' + lam b1' + (lam a2 + lam b2) : ℕ) : ℤ) := by push_cast; linarith
      exact_mod_cast h'
    have hms := rigid_ms h (by simp) hrel
    have hP := ms_cancel hms (disj c1 hc1 a1 b1 a2 b2 e1 e2) (by simp)
    have : (lam a1 : ℤ) + lam b1 = lam a1' + lam b1' := by
      have := congrArg (fun M : Multiset ℕ => (M.map lam).sum) hP
      simp only [Multiset.insert_eq_cons, Multiset.map_cons, Multiset.sum_cons,
        Multiset.map_singleton, Multiset.sum_singleton] at this
      exact_mod_cast this
    exact hc (by linarith)
  obtain ⟨u, u', v, c0, hc0, f1, f2⟩ := good
  have huu : u ≠ u' := by
    rintro rfl
    exact hx (by linarith)
  refine ⟨x1 - lam u, by rw [sub_sub_cancel]; exact ⟨u, rfl⟩, ⟨u', by linarith⟩, fun c hc => ?_⟩
  obtain ⟨⟨a1, b1, e1⟩, ⟨a2, b2, e2⟩⟩ := hΓ c hc
  have hrel : (({a1, b1, u'} : Multiset ℕ).map lam).sum = (({a2, b2, u} : Multiset ℕ).map lam).sum := by
    simp only [Multiset.insert_eq_cons, Multiset.map_cons, Multiset.sum_cons,
      Multiset.map_singleton, Multiset.sum_singleton]
    have : (x1 + c) - (x2 + c) = (x1 + c0) - (x2 + c0) := by ring
    rw [e1, e2, f1, f2] at this
    have h' : ((lam a1 + (lam b1 + lam u') : ℕ) : ℤ) =
        ((lam a2 + (lam b2 + lam u) : ℕ) : ℤ) := by push_cast; linarith
    exact_mod_cast h'
  have hms := rigid_ms h (by simp) hrel
  have hu : u ∈ ({a1, b1, u'} : Multiset ℕ) := hms ▸ by simp
  simp only [Multiset.insert_eq_cons, Multiset.mem_cons, Multiset.mem_singleton] at hu
  rcases hu with rfl | rfl | rfl
  · exact ⟨b1, by linarith⟩
  · exact ⟨a1, by linarith⟩
  · exact absurd rfl huu

/-- Paper, Lemma \ref{IB:lem:R}: let `X, Γ ⊆ ℤ` with `|X| ≥ 2`, `|Γ| ≥ 2` and
`X + Γ ⊆ Λ + Λ`. Then there is a unique `t ∈ ℤ` such that `x - t ∈ Λ` for `x ∈ X`, `c + t ∈ Λ`
for `c ∈ Γ`, and `P(x + c) = {x - t, c + t}` for `x ∈ X`, `c ∈ Γ`. -/
theorem lem_R (h : IsRigidSeq lam) {X Γ : Set ℤ} (hX : ∃ x1 ∈ X, ∃ x2 ∈ X, x1 ≠ x2)
    (hΓ : Γ.Nontrivial) (hXΓ : ∀ x ∈ X, ∀ c ∈ Γ, InLL lam (x + c)) :
    ∃! t, IsShift lam X Γ t := by
  obtain ⟨x1, hx1, x2, hx2, hx⟩ := hX
  obtain ⟨c1, hc1, c2, hc2, hc⟩ := hΓ
  obtain ⟨t, ht1, -, htc⟩ := two_rows h hx hc1 hc2 hc fun c hc => ⟨hXΓ x1 hx1 c hc, hXΓ x2 hx2 c hc⟩
  refine ⟨t, isShift_of h (fun x hx => ?_) htc, fun t' ht' => ?_⟩
  · by_cases hxx : x = x1
    · rw [hxx]; exact ht1
    obtain ⟨t', ht1', htx', htc'⟩ := two_rows h (Ne.symm hxx) hc1 hc2 hc
      fun c hc => ⟨hXΓ x1 hx1 c hc, hXΓ x hx c hc⟩
    have := shift_unique h hc ht1 ht1' (htc c1 hc1) (htc' c1 hc1) (htc c2 hc2) (htc' c2 hc2)
    rw [this]; exact htx'
  · exact (shift_unique h hc ht1 (ht'.1 x1 hx1) (htc c1 hc1) (ht'.2.1 c1 hc1) (htc c2 hc2)
      (ht'.2.1 c2 hc2)).symm

/-- Paper, Lemma \ref{IB:lem:R}, last assertion: if `X' ⊆ X` and `Γ' ⊆ Γ` with `|X'| ≥ 2` and
`|Γ'| ≥ 2`, then `t(X', Γ') = t(X, Γ)`. -/
theorem lem_R_mono (h : IsRigidSeq lam) {X Γ X' Γ' : Set ℤ} (hX' : ∃ x1 ∈ X', ∃ x2 ∈ X', x1 ≠ x2)
    (hΓ' : Γ'.Nontrivial) (hXX : X' ⊆ X) (hΓΓ : Γ' ⊆ Γ) {t t' : ℤ} (ht : IsShift lam X Γ t)
    (ht' : IsShift lam X' Γ' t') : t' = t := by
  obtain ⟨x1, hx1, -, -, -⟩ := hX'
  obtain ⟨c1, hc1, c2, hc2, hc⟩ := hΓ'
  exact shift_unique h hc (ht'.1 x1 hx1) (ht.1 x1 (hXX hx1)) (ht'.2.1 c1 hc1)
    (ht.2.1 c1 (hΓΓ hc1)) (ht'.2.1 c2 hc2) (ht.2.1 c2 (hΓΓ hc2))

/-- Paper, Corollary \ref{IB:cor:R}: if `B, C ⊆ ℤ` are infinite and `B + C ⊆ Λ + Λ`, there is
`t ∈ ℤ` with `B - t ⊆ Λ`, `C + t ⊆ Λ` and `P(b + c) = {b - t, c + t}` for `b ∈ B`, `c ∈ C`. -/
theorem cor_R (h : IsRigidSeq lam) {B C : Set ℤ} (hB : B.Infinite) (hC : C.Infinite)
    (hBC : ∀ b ∈ B, ∀ c ∈ C, InLL lam (b + c)) : ∃ t, IsShift lam B C t :=
  (lem_R h hB.nontrivial hC.nontrivial hBC).exists

end LemR

/-! ## Examples \ref{IB:ex:half} and \ref{IB:ex:rigid} -/

lemma EF_iff_infinite (G : Finset ℕ) (A : Set ℕ) :
    EF G A ↔ {n | ∀ g ∈ G, n + g ∈ A}.Infinite := by
  constructor
  · rintro ⟨B, hB, hBG⟩
    exact hB.mono fun b hb g hg => hBG ⟨b, hb, g, hg, rfl⟩
  · intro h
    refine ⟨_, h, ?_⟩
    rintro _ ⟨n, hn, g, hg, rfl⟩
    exact hn g hg

/-- For `p = 1_D`, `S_G = ∞` iff `G` has infinitely many translates in `D`. -/
lemma SF_indP_eq_top_iff (D : Set ℕ) (G : Finset ℕ) : SF (indP D) G = ∞ ↔ EF G D := by
  constructor
  · intro h
    exact (ae_indP_iff D (EF G)).1 (finite_one _ G h)
  · intro h
    by_contra hne
    exact (ae_indP_iff D (fun A => ¬ EF G A)).1 (finite_zero _ G hne) h

lemma infinite_image_cast {s : Set ℕ} (hs : s.Infinite) : ((fun n : ℕ => (n : ℤ)) '' s).Infinite :=
  hs.image Nat.cast_injective.injOn

lemma finite_of_cast_subset {s : Set ℕ} {T : Set ℤ} (hT : T.Finite)
    (h : ∀ n ∈ s, (n : ℤ) ∈ T) : s.Finite :=
  (hT.preimage Nat.cast_injective.injOn).subset fun n hn => h n hn

section Examples

variable {lam : ℕ → ℕ}

/-- Corollary \ref{IB:cor:R} for subsets of `ℕ`, with explicit indices. -/
lemma cor_R_nat (h : IsRigidSeq lam) {B C : Set ℕ} (hB : B.Infinite) (hC : C.Infinite)
    (hBC : ∀ b ∈ B, ∀ c ∈ C, InLL lam ((b : ℤ) + c)) :
    ∃ t : ℤ, ∃ jb jc : ℕ → ℕ, (∀ b ∈ B, (b : ℤ) - t = lam (jb b)) ∧
      ∀ c ∈ C, (c : ℤ) + t = lam (jc c) := by
  obtain ⟨t, ht1, ht2, -⟩ := cor_R h (infinite_image_cast hB) (infinite_image_cast hC)
    (by rintro _ ⟨b, hb, rfl⟩ _ ⟨c, hc, rfl⟩; exact hBC b hb c hc)
  have h1 : ∀ b : ℕ, ∃ j, b ∈ B → (b : ℤ) - t = lam j := fun b => by
    by_cases hb : b ∈ B
    · obtain ⟨j, hj⟩ := ht1 _ ⟨b, hb, rfl⟩; exact ⟨j, fun _ => hj⟩
    · exact ⟨0, fun h => absurd h hb⟩
  have h2 : ∀ c : ℕ, ∃ j, c ∈ C → (c : ℤ) + t = lam j := fun c => by
    by_cases hc : c ∈ C
    · obtain ⟨j, hj⟩ := ht2 _ ⟨c, hc, rfl⟩; exact ⟨j, fun _ => hj⟩
    · exact ⟨0, fun h => absurd h hc⟩
  choose jb hjb using h1
  choose jc hjc using h2
  exact ⟨t, jb, jc, fun b hb => hjb b hb, fun c hc => hjc c hc⟩

lemma rigid_pair_shift (h : IsRigidSeq lam) {b c : ℕ} {t : ℤ} {j j' x y : ℕ}
    (hb : (b : ℤ) - t = lam j) (hc : (c : ℤ) + t = lam j') (e : b + c = lam x + lam y) :
    (j = x ∧ j' = y) ∨ (j = y ∧ j' = x) := by
  have e' : (b : ℤ) + c = lam x + lam y := by exact_mod_cast e
  exact rigid_pair_int h (by rw [← hb, ← hc]; linarith)

lemma two_mul_ne_two_mul_add_one {a b : ℕ} : 2 * a ≠ 2 * b + 1 := by omega

/-- The set `D = {β_{k,m} + γ_i : i ≤ k}` of Example \ref{IB:ex:half}, with the labels
`β_{k,m} = λ_{2⟨k,m⟩}` and `γ_i = λ_{2i+1}` (`⟨·,·⟩` the Cantor pairing). -/
def halfD (lam : ℕ → ℕ) : Set ℕ :=
  {n | ∃ k m i, i ≤ k ∧ n = lam (2 * Nat.pair k m) + lam (2 * i + 1)}

/-- Paper, Example \ref{IB:ex:half}: for `p = 1_D` with `D = {β_{k,m} + γ_i : i ≤ k}`, condition
(N) holds but `P(E_{BC}) = 0`; in particular `D` has all finite configurations (`E_{<ω}`) but
contains no `B + C` with `B, C` infinite. -/
theorem ex_half (h : IsRigidSeq lam) :
    CondN (indP (halfD lam)) ∧
    (∀ᵐ ω ∂bernoulliSeq (indP (halfD lam)), ¬ HasSumset (randSet ω)) ∧
    HasAllFinite (halfD lam) ∧ ¬ HasSumset (halfD lam) := by
  have hmono := h.strictMono
  have hγinj : Function.Injective fun i => lam (2 * i + 1) :=
    h.injective.comp fun a b e => by simp at e; omega
  have hN : CondN (indP (halfD lam)) := by
    have hC0 : (Set.range fun i => lam (2 * i + 1)).Infinite :=
      Set.infinite_range_of_injective hγinj
    have key : ∀ G : Finset ℕ, ↑G ⊆ Set.range (fun i => lam (2 * i + 1)) →
        SF (indP (halfD lam)) G = ∞ := by
      intro G hG
      rw [SF_indP_eq_top_iff]
      set K := G.sup id
      refine ⟨Set.range fun m => lam (2 * Nat.pair K m),
        Set.infinite_range_of_injective (h.injective.comp fun a b e => by
          simpa [Nat.pair_eq_pair] using e), ?_⟩
      rintro _ ⟨_, ⟨m, rfl⟩, g, hg, rfl⟩
      obtain ⟨i, rfl⟩ := hG hg
      refine ⟨K, m, i, ?_, rfl⟩
      have h1 : 2 * i + 1 ≤ lam (2 * i + 1) := hmono.id_le _
      have h2 : lam (2 * i + 1) ≤ K := Finset.le_sup (f := id) hg
      omega
    exact ⟨_, _, hC0, hC0, fun G _ hG => key G hG, fun G _ hG => key G hG⟩
  have hBC : ¬ HasSumset (halfD lam) := by
    rintro ⟨B, C, hB, hC, hBCD⟩
    have hmem : ∀ b ∈ B, ∀ c ∈ C, ∃ k m i, i ≤ k ∧
        b + c = lam (2 * Nat.pair k m) + lam (2 * i + 1) := fun b hb c hc =>
      hBCD ⟨b, hb, c, hc, rfl⟩
    obtain ⟨t, jb, jc, hjb, hjc⟩ := cor_R_nat h hB hC fun b hb c hc => by
      obtain ⟨k, m, i, -, e⟩ := hmem b hb c hc
      exact ⟨_, _, by rw [← Nat.cast_add, e]; push_cast; rfl⟩
    obtain ⟨b1, hb1⟩ := hB.nonempty
    obtain ⟨c1, hc1⟩ := hC.nonempty
    rcases Nat.even_or_odd (jb b1) with ⟨r, hr⟩ | ⟨r, hr⟩
    · -- `b₁ - t` is a `β`-label: then `C + t` lies in `{γ_i : i ≤ k₁}`
      apply hC
      refine finite_of_cast_subset (T := (fun i : ℕ => (lam (2 * i + 1) : ℤ) - t) ''
        Set.Iic (Nat.unpair r).1) ((Set.finite_Iic _).image _) fun c hc => ?_
      obtain ⟨k, m, i, hik, e⟩ := hmem b1 hb1 c hc
      rcases rigid_pair_shift h (hjb b1 hb1) (hjc c hc) e with ⟨e1, e2⟩ | ⟨e1, -⟩
      · have : Nat.pair k m = r := by omega
        refine ⟨i, ?_, ?_⟩
        · rw [← this, Nat.unpair_pair]; exact hik
        · simp only; rw [← e2, ← hjc c hc]; ring
      · omega
    · -- `b₁ - t` is a `γ`-label: then `B - t` lies in `{γ_i : i ≤ k₁}`
      obtain ⟨k1, m1, i1, -, e1⟩ := hmem b1 hb1 c1 hc1
      have hc1β : jc c1 = 2 * Nat.pair k1 m1 := by
        rcases rigid_pair_shift h (hjb b1 hb1) (hjc c1 hc1) e1 with ⟨e, -⟩ | ⟨-, e⟩
        · omega
        · exact e
      apply hB
      refine finite_of_cast_subset (T := (fun i : ℕ => (lam (2 * i + 1) : ℤ) + t) ''
        Set.Iic k1) ((Set.finite_Iic _).image _) fun b hb => ?_
      obtain ⟨k, m, i, hik, e⟩ := hmem b hb c1 hc1
      rcases rigid_pair_shift h (hjb b hb) (hjc c1 hc1) e with ⟨-, e2⟩ | ⟨e1', e2⟩
      · omega
      · have : Nat.pair k m = Nat.pair k1 m1 := by omega
        rw [Nat.pair_eq_pair] at this
        refine ⟨i, by rw [Set.mem_Iic, ← this.1]; exact hik, ?_⟩
        simp only; rw [← e1', ← hjb b hb]; ring
  exact ⟨hN, (ae_indP_iff _ (fun A => ¬ HasSumset A)).2 hBC,
    (ae_indP_iff _ HasAllFinite).1 (condN_imp _ hN), hBC⟩

/-- The set `D = {β_{k,m} + γ_{k,i} : i < k}` of Example \ref{IB:ex:rigid}, with the labels
`β_{k,m} = λ_{2⟨k,m⟩}` and `γ_{k,i} = λ_{2⟨k,i⟩+1}` (the paper's `1 ≤ i ≤ k` becomes `i < k`). -/
def rigidD (lam : ℕ → ℕ) : Set ℕ :=
  {n | ∃ k m i, i < k ∧ n = lam (2 * Nat.pair k m) + lam (2 * Nat.pair k i + 1)}

/-- Paper, Example \ref{IB:ex:rigid}: for `p = 1_D` with `D = {β_{k,m} + γ_{k,i} : i < k}`,
`E_k` holds for every `k` (so `P(E_{<ω}) = 1`) but (N) fails. -/
theorem ex_rigid (h : IsRigidSeq lam) :
    HasAllFinite (rigidD lam) ∧
    (∀ᵐ ω ∂bernoulliSeq (indP (rigidD lam)), HasAllFinite (randSet ω)) ∧
    ¬ CondN (indP (rigidD lam)) := by
  have hinj := h.injective
  have hfin : HasAllFinite (rigidD lam) := by
    intro k
    refine ⟨(Finset.range k).image fun i => lam (2 * Nat.pair k i + 1), ?_, ?_⟩
    · rw [Finset.card_image_of_injective _ (show Function.Injective
        (fun i => lam (2 * Nat.pair k i + 1)) from hinj.comp fun a b e => by
        simpa [Nat.pair_eq_pair] using e), Finset.card_range]
    · refine ⟨Set.range fun m => lam (2 * Nat.pair k m),
        Set.infinite_range_of_injective (hinj.comp fun a b e => by
          simpa [Nat.pair_eq_pair] using e), ?_⟩
      rintro _ ⟨_, ⟨m, rfl⟩, _, hg, rfl⟩
      simp only [Finset.coe_image, Finset.coe_range, Set.mem_image, Set.mem_Iio] at hg
      obtain ⟨i, hi, rfl⟩ := hg
      exact ⟨k, m, i, hi, rfl⟩
  refine ⟨hfin, (ae_indP_iff _ HasAllFinite).2 hfin, ?_⟩
  rintro ⟨-, C0, -, hC, -, hG⟩
  have hEF : ∀ G : Finset ℕ, G.Nonempty → ↑G ⊆ C0 →
      {n | ∀ g ∈ G, n + g ∈ rigidD lam}.Infinite := fun G hne hG' =>
    (EF_iff_infinite G _).1 ((SF_indP_eq_top_iff _ G).1 (hG G hne hG'))
  have hLL : ∀ n ∈ rigidD lam, InLL lam (n : ℤ) := by
    rintro n ⟨k, m, i, -, rfl⟩
    exact ⟨_, _, by push_cast; rfl⟩
  obtain ⟨c1, hc1, c2, hc2, hc12⟩ := hC.nontrivial
  set Γ := {n | ∀ g ∈ ({c1, c2} : Finset ℕ), n + g ∈ rigidD lam}
  have hΓ : Γ.Infinite := hEF {c1, c2} (by simp) (by simp [Set.insert_subset_iff, hc1, hc2])
  set X : Set ℤ := {(c1 : ℤ), (c2 : ℤ)}
  have hX : ∃ x1 ∈ X, ∃ x2 ∈ X, x1 ≠ x2 :=
    ⟨c1, by simp [X], c2, by simp [X], by exact_mod_cast hc12⟩
  obtain ⟨t, ht, -⟩ := lem_R h hX (infinite_image_cast hΓ).nontrivial (by
    rintro x hx _ ⟨n, hn, rfl⟩
    rcases hx with rfl | rfl
    · rw [add_comm]; exact_mod_cast hLL _ (hn c1 (by simp))
    · rw [add_comm]; exact_mod_cast hLL _ (hn c2 (by simp)))
  obtain ⟨j1, hj1⟩ := ht.1 c1 (by simp [X])
  have hl : ∀ n : ℕ, ∃ l, n ∈ Γ → (n : ℤ) + t = lam l := fun n => by
    by_cases hn : n ∈ Γ
    · obtain ⟨l, hl⟩ := ht.2.1 _ ⟨n, hn, rfl⟩; exact ⟨l, fun _ => hl⟩
    · exact ⟨0, fun h => absurd h hn⟩
  choose l hl using hl
  -- `c₁ - t` is a `γ`-label `γ_{K,i}`, and every `n + t` (`n ∈ Γ`) a `β`-label `β_{K,m}`
  obtain ⟨K, hK⟩ : ∃ K, ∀ n ∈ Γ, ∃ m, l n = 2 * Nat.pair K m := by
    rcases Nat.even_or_odd j1 with ⟨r, hr⟩ | ⟨r, hr⟩
    · exfalso
      apply hΓ
      refine finite_of_cast_subset (T := (fun i : ℕ => (lam (2 * Nat.pair (Nat.unpair r).1 i + 1)
        : ℤ) - t) '' Set.Iio (Nat.unpair r).1) ((Set.finite_Iio _).image _) fun n hn => ?_
      obtain ⟨k, m, i, hik, e⟩ := hn c1 (by simp)
      rw [add_comm] at e
      rcases rigid_pair_shift h hj1 (hl n hn) e with ⟨e1, e2⟩ | ⟨e1, -⟩
      · have : Nat.pair k m = r := by omega
        refine ⟨i, ?_, ?_⟩
        · rw [← this, Nat.unpair_pair]; exact hik
        · simp only; rw [← this, Nat.unpair_pair, ← e2, ← hl n hn]; ring
      · omega
    · refine ⟨(Nat.unpair r).1, fun n hn => ?_⟩
      obtain ⟨k, m, i, -, e⟩ := hn c1 (by simp)
      rw [add_comm] at e
      rcases rigid_pair_shift h hj1 (hl n hn) e with ⟨e1, -⟩ | ⟨e1, e2⟩
      · omega
      · have : Nat.pair k i = r := by omega
        exact ⟨m, by rw [e2, ← this, Nat.unpair_pair]⟩
  -- every `c ∈ C₀` satisfies `c - t ∈ {γ_{K,i} : i < K}`
  apply hC
  refine finite_of_cast_subset (T := (fun i : ℕ => (lam (2 * Nat.pair K i + 1) : ℤ) + t) ''
    Set.Iio K) ((Set.finite_Iio _).image _) fun c hc => ?_
  set Γc := {n | ∀ g ∈ ({c1, c2, c} : Finset ℕ), n + g ∈ rigidD lam}
  have hΓc : Γc.Infinite := hEF {c1, c2, c} (by simp)
    (by simp [Set.insert_subset_iff, hc1, hc2, hc])
  have hΓcΓ : Γc ⊆ Γ := fun n hn g hg => hn g (by simp at hg ⊢; tauto)
  obtain ⟨tc, htc, -⟩ := lem_R h (X := {(c1 : ℤ), (c2 : ℤ), (c : ℤ)})
    ⟨c1, by simp, c2, by simp, by exact_mod_cast hc12⟩ (infinite_image_cast hΓc).nontrivial (by
      rintro x hx _ ⟨n, hn, rfl⟩
      simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hx
      rcases hx with hx | hx | hx <;> rw [hx, add_comm] <;>
        exact_mod_cast hLL _ (hn _ (by simp)))
  obtain ⟨n1, hn1, n2, hn2, hn12⟩ := hΓc.nontrivial
  have htt : t = tc := shift_unique h (c1 := n1) (c2 := n2) (by exact_mod_cast hn12)
    (ht.1 c1 (by simp [X])) (htc.1 c1 (by simp)) ⟨_, hl n1 (hΓcΓ hn1)⟩
    (htc.2.1 _ ⟨n1, hn1, rfl⟩) ⟨_, hl n2 (hΓcΓ hn2)⟩ (htc.2.1 _ ⟨n2, hn2, rfl⟩)
  obtain ⟨jc, hjc⟩ := htc.1 c (by simp)
  rw [← htt] at hjc
  obtain ⟨k, m, i, hik, e⟩ := hn1 c (by simp)
  rw [add_comm] at e
  obtain ⟨m1, hm1⟩ := hK n1 (hΓcΓ hn1)
  rcases rigid_pair_shift h hjc (hl n1 (hΓcΓ hn1)) e with ⟨-, e2⟩ | ⟨e1, e2⟩
  · omega
  · have : Nat.pair K m1 = Nat.pair k m := by omega
    rw [Nat.pair_eq_pair] at this
    refine ⟨i, by rw [Set.mem_Iio, this.1]; exact hik, ?_⟩
    simp only; rw [this.1, ← e1, ← hjc]; ring

end Examples

/-! ## Example \ref{IB:ex:tree} -/

/-- Comparability of finite sequences: one is an initial segment of the other. -/
def Comp {α : Type*} (a b : List α) : Prop := a <+: b ∨ b <+: a

lemma Comp.symm {α : Type*} {a b : List α} (h : Comp a b) : Comp b a := Or.symm h

/-- `θ_j = 1/(j+1)`, as an element of `[0, 1]`. -/
noncomputable def thetaI (j : ℕ) : I :=
  ⟨((j : ℝ) + 1)⁻¹, by positivity, inv_le_one_of_one_le₀ (by linarith [(Nat.cast_nonneg j : (0:ℝ) ≤ j)])⟩

/-- `θ_j = 1/(j+1)` in `[0, ∞]`. -/
noncomputable def θE (j : ℕ) : ℝ≥0∞ := ((j : ℝ≥0∞) + 1)⁻¹

lemma coe_thetaI (j : ℕ) : ((toNNReal (thetaI j) : NNReal) : ℝ≥0∞) = θE j := by
  have : toNNReal (thetaI j) = ((j : NNReal) + 1)⁻¹ := by
    ext
    simp only [toNNReal, thetaI, NNReal.coe_inv, NNReal.coe_add,
      NNReal.coe_natCast, NNReal.coe_one]
    rfl
  rw [this, ENNReal.coe_inv (by positivity), θE]
  push_cast
  rfl

lemma θE_anti {i j : ℕ} (h : i ≤ j) : θE j ≤ θE i := by
  unfold θE
  exact ENNReal.inv_le_inv.2 (by gcongr)

lemma θE_ne_zero (j : ℕ) : θE j ≠ 0 := by simp [θE]

/-- `∑_j θ_j² < ∞`. -/
lemma tsum_θE_sq_ne_top : ∑' j, θE j ^ 2 ≠ ∞ := by
  have e : ∀ j : ℕ, θE j ^ 2 = ENNReal.ofReal (((j : ℝ) + 1) ^ 2)⁻¹ := by
    intro j
    rw [ENNReal.ofReal_inv_of_pos (by positivity), θE, ← ENNReal.inv_pow]
    congr 1
    rw [ENNReal.ofReal_pow (by positivity)]
    congr 1
    rw [ENNReal.ofReal_add (by positivity) zero_le_one]
    simp
  simp only [e]
  rw [← ENNReal.ofReal_tsum_of_nonneg (fun j => by positivity)]
  · exact ENNReal.ofReal_ne_top
  · have := (summable_nat_add_iff 1).2 (Real.summable_nat_pow_inv.2 (by norm_num : 1 < 2))
    simpa using this

/-- For every `M`, `M (d + j + 1)^k ≤ 2^j` for some `j`. -/
lemma exists_two_pow_ge (M d k : ℕ) : ∃ j, M * (d + j + 1) ^ k ≤ 2 ^ j := by
  have ht := tendsto_pow_const_div_const_pow_of_one_lt k (r := 2) one_lt_two
  have hpos : (0 : ℝ) < ((M : ℝ) * 2 ^ (d + 1) + 1)⁻¹ := by positivity
  obtain ⟨N, hN⟩ := (ht.eventually (gt_mem_nhds hpos)).exists_forall_of_atTop
  refine ⟨N + 1, ?_⟩
  have h1 := hN (d + N + 2) (by omega)
  rw [div_lt_iff₀ (by positivity), inv_mul_eq_div, lt_div_iff₀ (by positivity)] at h1
  set a : ℝ := 2 ^ (d + 1)
  set X : ℝ := ((d + N + 2 : ℕ) : ℝ) ^ k
  have ha : 0 < a := by positivity
  have hX : 0 ≤ X := by positivity
  have e : (2 : ℝ) ^ (d + N + 2) = 2 ^ (N + 1) * a := by rw [← pow_add]; ring_nf
  rw [e] at h1
  have h2 : (M : ℝ) * X * a < 2 ^ (N + 1) * a := by nlinarith
  have h3 : (M : ℝ) * X < 2 ^ (N + 1) := lt_of_mul_lt_mul_right h2 ha.le
  have h4 : ((M * (d + (N + 1) + 1) ^ k : ℕ) : ℝ) = (M : ℝ) * X := by
    simp only [X]; push_cast; ring_nf
  exact_mod_cast (h4 ▸ h3).le

/-- `∑_{η} θ_{d + |η|}^k = ∞`, the sum over all finite binary sequences `η`. -/
lemma tsum_θE_tree_eq_top (d k : ℕ) : ∑' η : List Bool, θE (d + η.length) ^ k = ∞ := by
  refine ENNReal.eq_top_of_forall_nnreal_le fun r => ?_
  obtain ⟨M, hM⟩ := exists_nat_gt (r : ℝ)
  obtain ⟨j, hj⟩ := exists_two_pow_ge M d k
  have h1 : ∑' v : List.Vector Bool j, θE (d + v.1.length) ^ k ≤
      ∑' η : List Bool, θE (d + η.length) ^ k :=
    ENNReal.tsum_comp_le_tsum_of_injective (f := fun v : List.Vector Bool j => v.1)
      (fun a b hab => Subtype.ext hab) (fun η : List Bool => θE (d + η.length) ^ k)
  refine le_trans ?_ h1
  have h2 : ∑' v : List.Vector Bool j, θE (d + v.1.length) ^ k = (2 ^ j : ℕ) * θE (d + j) ^ k := by
    have e : ∀ v : List.Vector Bool j, θE (d + v.1.length) ^ k = θE (d + j) ^ k := fun v => by
      rw [v.2]
    rw [tsum_congr e, tsum_fintype, Finset.sum_const, Finset.card_univ, card_vector,
      Fintype.card_bool, nsmul_eq_mul]
  rw [h2]
  have h3 : ((M : ℕ) : ℝ≥0∞) ≤ ((2 ^ j : ℕ) : ℝ≥0∞) * θE (d + j) ^ k := by
    rw [θE, ← ENNReal.inv_pow, ← div_eq_mul_inv,
      ENNReal.le_div_iff_mul_le (Or.inl (by simp)) (Or.inl (by simp))]
    have : ((M * (d + j + 1) ^ k : ℕ) : ℝ≥0∞) ≤ ((2 ^ j : ℕ) : ℝ≥0∞) := by exact_mod_cast hj
    simpa using this
  refine le_trans ?_ h3
  have : (r : ℝ≥0∞) ≤ (M : ℝ≥0∞) := by
    rw [← ENNReal.ofReal_coe_nnreal, ← ENNReal.ofReal_natCast]
    exact ENNReal.ofReal_le_ofReal hM.le
  exact this

section Tree

variable {lam : ℕ → ℕ}

/-- The label `β_a = λ_{2 ⌜a⌝}` of a node `a` of the binary tree (`⌜a⌝` an injective coding). -/
def tβ (lam : ℕ → ℕ) (a : List Bool) : ℕ := lam (2 * Encodable.encode a)

/-- The label `γ_a = λ_{2 ⌜a⌝ + 1}`. -/
def tγ (lam : ℕ → ℕ) (a : List Bool) : ℕ := lam (2 * Encodable.encode a + 1)

lemma tβ_injective (h : IsRigidSeq lam) : Function.Injective (tβ lam) := fun a b e =>
  Encodable.encode_injective (by have := h.injective e; omega)

lemma tγ_injective (h : IsRigidSeq lam) : Function.Injective (tγ lam) := fun a b e =>
  Encodable.encode_injective (by have := h.injective e; omega)

lemma tree_rep_unique (h : IsRigidSeq lam) {a b a' b' : List Bool}
    (e : tβ lam a + tγ lam b = tβ lam a' + tγ lam b') : a = a' ∧ b = b' := by
  rcases lem_rigid_pair h e with ⟨e1, e2⟩ | ⟨e1, -⟩
  · exact ⟨Encodable.encode_injective (by omega), Encodable.encode_injective (by omega)⟩
  · omega

open Classical in
/-- The sequence of Example \ref{IB:ex:tree}: `p_{β_a + γ_b} = θ_{max(|a|, |b|)}` for comparable
nodes `a, b` of the binary tree `{0,1}^{<ℕ}`, and `p_n = 0` otherwise. -/
noncomputable def treeP (lam : ℕ → ℕ) (n : ℕ) : I :=
  if hn : ∃ q : List Bool × List Bool, Comp q.1 q.2 ∧ n = tβ lam q.1 + tγ lam q.2 then
    thetaI (max hn.choose.1.length hn.choose.2.length) else 0

lemma pe_treeP_of_comp (h : IsRigidSeq lam) {a b : List Bool} (hab : Comp a b) :
    pe (treeP lam) (tβ lam a + tγ lam b) = θE (max a.length b.length) := by
  have hn : ∃ q : List Bool × List Bool, Comp q.1 q.2 ∧
      tβ lam a + tγ lam b = tβ lam q.1 + tγ lam q.2 := ⟨(a, b), hab, rfl⟩
  have hq := tree_rep_unique h hn.choose_spec.2
  unfold pe treeP
  rw [dif_pos hn, ← hq.1, ← hq.2]
  exact coe_thetaI _

lemma pe_treeP_of_not_comp (h : IsRigidSeq lam) {a b : List Bool} (hab : ¬ Comp a b) :
    pe (treeP lam) (tβ lam a + tγ lam b) = 0 := by
  have hn : ¬ ∃ q : List Bool × List Bool, Comp q.1 q.2 ∧
      tβ lam a + tγ lam b = tβ lam q.1 + tγ lam q.2 := by
    rintro ⟨q, hq, e⟩
    obtain ⟨rfl, rfl⟩ := tree_rep_unique h e
    exact hab hq
  unfold pe treeP
  rw [dif_neg hn]
  exact ENNReal.coe_zero

lemma pe_treeP_supp {n : ℕ} (hn : pe (treeP lam) n ≠ 0) :
    ∃ a b, Comp a b ∧ n = tβ lam a + tγ lam b := by
  by_contra hc
  apply hn
  unfold pe treeP
  rw [dif_neg (by rintro ⟨q, hq, e⟩; exact hc ⟨q.1, q.2, hq, e⟩)]
  exact ENNReal.coe_zero

lemma pe_treeP_le (h : IsRigidSeq lam) (a b : List Bool) :
    pe (treeP lam) (tβ lam a + tγ lam b) ≤ θE a.length ∧
      pe (treeP lam) (tβ lam a + tγ lam b) ≤ θE b.length := by
  by_cases hab : Comp a b
  · rw [pe_treeP_of_comp h hab]
    exact ⟨θE_anti (le_max_left _ _), θE_anti (le_max_right _ _)⟩
  · rw [pe_treeP_of_not_comp h hab]
    exact ⟨zero_le, zero_le⟩

/-- A finite set of nodes that is a chain. -/
def IsChain (R : Finset (List Bool)) : Prop := ∀ a ∈ R, ∀ b ∈ R, Comp a b

lemma chain_ub {R : Finset (List Bool)} (hR : IsChain R) : ∃ δ, ∀ a ∈ R, a <+: δ := by
  rcases R.eq_empty_or_nonempty with rfl | hne
  · exact ⟨[], by simp⟩
  · obtain ⟨δ, hδ, hmax⟩ := R.exists_max_image List.length hne
    refine ⟨δ, fun a ha => ?_⟩
    rcases hR a ha δ hδ with h1 | h1
    · exact h1
    · rw [h1.eq_of_length_le (hmax a ha)]

/-- The strategy of Example \ref{IB:ex:tree}: the pairs `({β_a}_{a ∈ P}, {γ_b}_{b ∈ Q})` with
`P ∪ Q` a finite chain. -/
def treeS (lam : ℕ → ℕ) : Set (Finset ℕ × Finset ℕ) :=
  {q | ∃ P Q : Finset (List Bool), q.1 = P.image (tβ lam) ∧ q.2 = Q.image (tγ lam) ∧
    IsChain (P ∪ Q)}

lemma chain_insert {P Q : Finset (List Bool)} (hc : IsChain (P ∪ Q)) {δ c : List Bool}
    (hδ : ∀ a ∈ P ∪ Q, a <+: δ) (hc' : δ <+: c) : IsChain (insert c (P ∪ Q)) := by
  intro a ha b hb
  rw [Finset.mem_insert] at ha hb
  rcases ha with rfl | ha <;> rcases hb with rfl | hb
  · exact Or.inl (List.prefix_refl _)
  · exact Or.inr ((hδ b hb).trans hc')
  · exact Or.inl ((hδ a ha).trans hc')
  · exact hc a ha b hb

/-- `P(E_{BC}) = 1` in Example \ref{IB:ex:tree}: `treeS` is a `BC`-strategy for `treeP`. -/
theorem treeS_strategy (h : IsRigidSeq lam) : IsBCStrategy (treeP lam) (treeS lam) := by
  classical
  refine ⟨⟨∅, ∅, by simp, by simp, by simp [IsChain]⟩, ?_⟩
  rintro U V ⟨P, Q, rfl, rfl, hPQ⟩
  obtain ⟨δ, hδ⟩ := chain_ub hPQ
  set g : List Bool → List Bool := fun η => δ ++ false :: η
  have hg : Function.Injective g := fun a b e => by simpa [g] using e
  have hlen : ∀ η, (g η).length = (δ.length + 1) + η.length := fun η => by
    simp [g]; ring
  have hpre : ∀ η, δ <+: g η := fun η => List.prefix_append _ _
  have hlt : ∀ η, ∀ a ∈ P ∪ Q, a <+: g η ∧ a.length < (g η).length := fun η a ha =>
    ⟨(hδ a ha).trans (hpre η), by have := (hδ a ha).length_le; rw [hlen]; omega⟩
  have hnotin : ∀ η, g η ∉ P ∪ Q := fun η hm => by
    have := (hlt η _ hm).2; omega
  refine ⟨?_, ?_⟩
  · -- condition (a): new elements `γ_c` with `c` below the chain
    have key : ∀ η, θE ((δ.length + 1) + η.length) ^ P.card ≤
        (Xs (treeS lam) (P.image (tβ lam)) (Q.image (tγ lam))).indicator
          (w (treeP lam) (P.image (tβ lam))) (tγ lam (g η)) := by
      intro η
      rw [Set.indicator_of_mem]
      · rw [w_eq, Finset.prod_image fun a _ b _ e => tβ_injective h e]
        rw [← hlen, ← Finset.prod_const]
        refine le_of_eq (Finset.prod_congr rfl fun a ha => ?_)
        rw [add_comm, pe_treeP_of_comp h (Or.inl (hlt η a (Finset.mem_union_left _ ha)).1),
          max_eq_right (hlt η a (Finset.mem_union_left _ ha)).2.le]
      · refine ⟨fun hm => ?_, P, insert (g η) Q, rfl, by rw [Finset.image_insert], ?_⟩
        · obtain ⟨c, hc, e⟩ := Finset.mem_image.1 hm
          exact hnotin η (Finset.mem_union_right _ (tγ_injective h e ▸ hc))
        · rw [Finset.union_insert]; exact chain_insert hPQ hδ (hpre η)
    refine top_le_iff.1 ?_
    rw [← tsum_θE_tree_eq_top (δ.length + 1) P.card]
    exact (ENNReal.tsum_le_tsum key).trans
      (ENNReal.tsum_comp_le_tsum_of_injective ((tγ_injective h).comp hg) _)
  · -- condition (b): new elements `β_c`
    have key : ∀ η, θE ((δ.length + 1) + η.length) ^ Q.card ≤
        (Ys (treeS lam) (P.image (tβ lam)) (Q.image (tγ lam))).indicator
          (w (treeP lam) (Q.image (tγ lam))) (tβ lam (g η)) := by
      intro η
      rw [Set.indicator_of_mem]
      · rw [w_eq, Finset.prod_image fun a _ b _ e => tγ_injective h e]
        rw [← hlen, ← Finset.prod_const]
        refine le_of_eq (Finset.prod_congr rfl fun a ha => ?_)
        rw [pe_treeP_of_comp h (Or.inr (hlt η a (Finset.mem_union_right _ ha)).1),
          max_eq_left (hlt η a (Finset.mem_union_right _ ha)).2.le]
      · refine ⟨fun hm => ?_, insert (g η) P, Q, by rw [Finset.image_insert], rfl, ?_⟩
        · obtain ⟨c, hc, e⟩ := Finset.mem_image.1 hm
          exact hnotin η (Finset.mem_union_left _ (tβ_injective h e ▸ hc))
        · rw [Finset.insert_union]; exact chain_insert hPQ hδ (hpre η)
    refine top_le_iff.1 ?_
    rw [← tsum_θE_tree_eq_top (δ.length + 1) Q.card]
    exact (ENNReal.tsum_le_tsum key).trans
      (ENNReal.tsum_comp_le_tsum_of_injective ((tβ_injective h).comp hg) _)

end Tree

lemma w_ne_zero_iff {p : ℕ → I} {U : Finset ℕ} {x : ℕ} :
    w p U x ≠ 0 ↔ ∀ u ∈ U, pe p (x + u) ≠ 0 := by
  rw [w_eq, Finset.prod_ne_zero_iff]

lemma w_singleton (p : ℕ → I) (c x : ℕ) : w p {c} x = pe p (x + c) := by
  rw [w_eq, Finset.prod_singleton]

/-- If `∑_{c ∈ C} w_U(c) = ∞`, then infinitely many `c ∈ C` have `w_U(c) ≠ 0`. -/
lemma infinite_of_wsum_eq_top {p : ℕ → I} {U : Finset ℕ} {C : Set ℕ} (h : wsum p U C = ∞) :
    {c | c ∈ C ∧ w p U c ≠ 0}.Infinite := by
  intro hfin
  apply (show wsum p U C ≠ ∞ from ?_) h
  have e : wsum p U C = ∑' c, {c | c ∈ C ∧ w p U c ≠ 0}.indicator (w p U) c := by
    refine tsum_congr fun c => ?_
    by_cases hc : c ∈ C
    · by_cases hw : w p U c = 0
      · simp [hc, hw]
      · simp [hc, hw]
    · simp [hc]
  rw [e, ← tsum_subtype]
  have : Fintype {c | c ∈ C ∧ w p U c ≠ 0} := hfin.fintype
  rw [tsum_fintype]
  exact ENNReal.sum_ne_top.2 fun c _ => ne_top_of_le_ne_top ENNReal.one_ne_top (w_le_one p U c)

section TreeF

variable {lam : ℕ → ℕ}

/-- The core of the proof that (F) fails in Example \ref{IB:ex:tree}, for an abstract assignment of
the two label types `βs`, `γs` (used once as given and once with the roles exchanged). -/
lemma tree_core (h : IsRigidSeq lam) (βs γs : List Bool → ℕ) (hβ : Function.Injective βs)
    (hγ : Function.Injective γs) (hd : ∀ a b, βs a ≠ γs b) (p : ℕ → I)
    (hsupp : ∀ n, pe p n ≠ 0 → ∃ a b, Comp a b ∧ n = lam (βs a) + lam (γs b))
    (hval : ∀ a b, pe p (lam (βs a) + lam (γs b)) ≤ θE b.length)
    {B0 C0 : Set ℕ} (hB0 : B0.Infinite)
    (hU : ∀ U : Finset ℕ, ↑U ⊆ B0 → wsum p U C0 = ∞)
    (hV : ∀ V : Finset ℕ, ↑V ⊆ C0 → wsum p V B0 = ∞)
    (t : ℤ) (hB : ∀ b ∈ B0, ∃ a, (b : ℤ) - t = lam (βs a)) : False := by
  choose! σb hσb using hB
  have hσinj : ∀ b ∈ B0, ∀ b' ∈ B0, σb b = σb b' → b = b' := by
    intro b hb b' hb' e
    have h1 := hσb b hb
    have h2 := hσb b' hb'
    rw [e] at h1
    exact_mod_cast (by linarith : (b : ℤ) = b')
  -- (i) `C₀ + t` consists of `γ`-labels
  have hC : ∀ c ∈ C0, ∃ y, (c : ℤ) + t = lam (γs y) := by
    intro c hc
    have hinf := infinite_of_wsum_eq_top (hV {c} (by simpa using hc))
    obtain ⟨b, ⟨hb, hb0⟩, b', ⟨hb', hb0'⟩, hne⟩ := hinf.nontrivial
    rw [w_singleton] at hb0 hb0'
    obtain ⟨a1, c1, -, e1⟩ := hsupp _ hb0
    obtain ⟨a2, c2, -, e2⟩ := hsupp _ hb0'
    have hs1 := hσb b hb
    have hs2 := hσb b' hb'
    have hne' : σb b ≠ σb b' := fun e => hne (hσinj b hb b' hb' e)
    have hrel : (({βs a1, γs c1, βs (σb b')} : Multiset ℕ).map lam).sum =
        (({βs a2, γs c2, βs (σb b)} : Multiset ℕ).map lam).sum := by
      simp only [Multiset.insert_eq_cons, Multiset.map_cons, Multiset.sum_cons,
        Multiset.map_singleton, Multiset.sum_singleton]
      have e1' : ((b + c : ℕ) : ℤ) = lam (βs a1) + lam (γs c1) := by rw [e1]; push_cast; rfl
      have e2' : ((b' + c : ℕ) : ℤ) = lam (βs a2) + lam (γs c2) := by rw [e2]; push_cast; rfl
      push_cast at e1' e2'
      have h' : ((lam (βs a1) + (lam (γs c1) + lam (βs (σb b'))) : ℕ) : ℤ) =
          ((lam (βs a2) + (lam (γs c2) + lam (βs (σb b))) : ℕ) : ℤ) := by push_cast; linarith
      exact_mod_cast h'
    have hms := rigid_ms h (by simp) hrel
    have hmem : γs c1 ∈ ({βs a2, γs c2, βs (σb b)} : Multiset ℕ) := hms ▸ by simp
    simp only [Multiset.insert_eq_cons, Multiset.mem_cons, Multiset.mem_singleton] at hmem
    rcases hmem with hm | hm | hm
    · exact absurd hm.symm (hd _ _)
    · have e1' : ((b + c : ℕ) : ℤ) = lam (βs a1) + lam (γs c1) := by rw [e1]; push_cast; rfl
      have e2' : ((b' + c : ℕ) : ℤ) = lam (βs a2) + lam (γs c2) := by rw [e2]; push_cast; rfl
      push_cast at e1' e2'
      rw [← hm] at e2'
      rcases rigid_pair_int h (a := βs a1) (b := βs (σb b')) (c := βs a2) (d := βs (σb b))
        (by linarith) with ⟨-, e⟩ | ⟨e, -⟩
      · exact absurd (hβ e).symm hne'
      · exact ⟨c1, by rw [e] at e1'; linarith⟩
    · exact absurd hm.symm (hd _ _)
  choose! τc hτc using hC
  have hsum : ∀ b ∈ B0, ∀ c ∈ C0, b + c = lam (βs (σb b)) + lam (γs (τc c)) := by
    intro b hb c hc
    have h1 := hσb b hb
    have h2 := hτc c hc
    have : ((b + c : ℕ) : ℤ) = ((lam (βs (σb b)) + lam (γs (τc c)) : ℕ) : ℤ) := by
      push_cast; linarith
    exact_mod_cast this
  -- (ii) support means comparability
  have hcomp : ∀ b ∈ B0, ∀ c ∈ C0, pe p (b + c) ≠ 0 → Comp (σb b) (τc c) := by
    intro b hb c hc hne
    obtain ⟨a, a', hc', e⟩ := hsupp _ hne
    rw [hsum b hb c hc] at e
    rcases lem_rigid_pair h e with ⟨e1, e2⟩ | ⟨e1, -⟩
    · rw [hβ e1, hγ e2]; exact hc'
    · exact absurd e1 (hd _ _)
  -- (iii) the `γ`-labels of `C₀` form a chain
  have hchain : ∀ c ∈ C0, ∀ c' ∈ C0, Comp (τc c) (τc c') := by
    intro c hc c' hc'
    by_contra hnc
    have hcc : c ≠ c' := by rintro rfl; exact hnc (Or.inl (List.prefix_refl _))
    have hinf := infinite_of_wsum_eq_top (hV {c, c'} (by simp [Set.insert_subset_iff, hc, hc']))
    have hmaps : Set.MapsTo σb {b | b ∈ B0 ∧ w p {c, c'} b ≠ 0} {a | a ∈ (τc c).inits} := by
      rintro b ⟨hb, hw⟩
      rw [w_ne_zero_iff] at hw
      have h1 := hcomp b hb c hc (hw c (by simp))
      have h2 := hcomp b hb c' hc' (hw c' (by simp))
      show σb b ∈ (τc c).inits
      rw [List.mem_inits]
      rcases h1 with h1 | h1
      · exact h1
      · rcases h2 with h2 | h2
        · exact absurd (Or.inl (h1.trans h2)) hnc
        · exact absurd (List.prefix_or_prefix_of_prefix h1 h2) hnc
    obtain ⟨b, hb, b', hb', hne, he⟩ :=
      hinf.exists_ne_map_eq_of_mapsTo hmaps (List.finite_toSet _)
    exact hne (hσinj b hb.1 b' hb'.1 he)
  -- (iv) then `∑_{c ∈ C₀} w_{\{b₁, b₂\}}(c) < ∞`
  obtain ⟨b1, hb1, b2, hb2, hb12⟩ := hB0.nontrivial
  have hU2 := hU {b1, b2} (by simp [Set.insert_subset_iff, hb1, hb2])
  apply (show wsum p {b1, b2} C0 ≠ ∞ from ?_) hU2
  have hle : ∀ c ∈ C0, w p {b1, b2} c ≤ θE (τc c).length ^ 2 := by
    intro c hc
    rw [w_eq, Finset.prod_pair hb12, sq, add_comm c, add_comm c, hsum b1 hb1 c hc,
      hsum b2 hb2 c hc]
    exact mul_le_mul' (hval _ _) (hval _ _)
  have hinj : Function.Injective fun c : C0 => (τc c).length := by
    rintro ⟨c, hc⟩ ⟨c', hc'⟩ e
    simp only at e
    have heq : τc c = τc c' := by
      rcases hchain c hc c' hc' with h1 | h1
      · exact h1.eq_of_length_le e.ge
      · exact (h1.eq_of_length_le e.le).symm
    have h1 := hτc c hc
    have h2 := hτc c' hc'
    rw [heq] at h1
    exact Subtype.ext (by exact_mod_cast (by linarith : (c : ℤ) = c'))
  have hb : wsum p {b1, b2} C0 ≤ ∑' j, θE j ^ 2 := by
    calc wsum p {b1, b2} C0 = ∑' c : C0, w p {b1, b2} c := by rw [wsum, tsum_subtype]
      _ ≤ ∑' c : C0, θE (τc c).length ^ 2 := ENNReal.tsum_le_tsum fun c => hle c c.2
      _ ≤ ∑' j, θE j ^ 2 := ENNReal.tsum_comp_le_tsum_of_injective hinj (fun j => θE j ^ 2)
  exact ne_top_of_le_ne_top tsum_θE_sq_ne_top hb

/-- (F) fails in Example \ref{IB:ex:tree}. -/
theorem treeP_not_condF (h : IsRigidSeq lam) : ¬ CondF (treeP lam) := by
  rintro ⟨B0, C0, hB0, -, hU, hV⟩
  obtain ⟨b1, hb1, b2, hb2, hb12⟩ := hB0.nontrivial
  have hLL : ∀ n, pe (treeP lam) n ≠ 0 → InLL lam (n : ℤ) := by
    intro n hn
    obtain ⟨a, b, -, rfl⟩ := pe_treeP_supp hn
    exact ⟨2 * Encodable.encode a, 2 * Encodable.encode b + 1, by simp [tβ, tγ]⟩
  set Γ := {c | c ∈ C0 ∧ w (treeP lam) {b1, b2} c ≠ 0}
  have hΓ : Γ.Infinite :=
    infinite_of_wsum_eq_top (hU _ (by simp [Set.insert_subset_iff, hb1, hb2]))
  obtain ⟨t, ht, -⟩ := lem_R h (X := {(b1 : ℤ), (b2 : ℤ)})
    ⟨b1, by simp, b2, by simp, by exact_mod_cast hb12⟩ (infinite_image_cast hΓ).nontrivial (by
      rintro x hx _ ⟨c, hc, rfl⟩
      have hw := w_ne_zero_iff.1 hc.2
      simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hx
      rcases hx with rfl | rfl
      · have := hLL _ (hw b1 (by simp)); rw [add_comm]; exact_mod_cast this
      · have := hLL _ (hw b2 (by simp)); rw [add_comm]; exact_mod_cast this)
  -- every `b ∈ B₀` has `b - t ∈ Λ`, witnessed against some `c ∈ Γ`
  have hBt : ∀ b ∈ B0, ∃ j, (b : ℤ) - t = lam j ∧ ∃ c ∈ Γ, pe (treeP lam) (b + c) ≠ 0 := by
    intro b hb
    set Γb := {c | c ∈ C0 ∧ w (treeP lam) {b1, b2, b} c ≠ 0}
    have hΓb : Γb.Infinite :=
      infinite_of_wsum_eq_top (hU _ (by simp [Set.insert_subset_iff, hb1, hb2, hb]))
    have hΓbΓ : Γb ⊆ Γ := fun c hc => ⟨hc.1, w_ne_zero_iff.2 fun u hu =>
      w_ne_zero_iff.1 hc.2 u (by simp at hu ⊢; tauto)⟩
    obtain ⟨tb, htb, -⟩ := lem_R h (X := {(b1 : ℤ), (b2 : ℤ), (b : ℤ)})
      ⟨b1, by simp, b2, by simp, by exact_mod_cast hb12⟩ (infinite_image_cast hΓb).nontrivial (by
        rintro x hx _ ⟨c, hc, rfl⟩
        have hw := w_ne_zero_iff.1 hc.2
        simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hx
        rcases hx with hx | hx | hx <;> rw [hx, add_comm] <;>
          exact_mod_cast hLL _ (hw _ (by simp)))
    obtain ⟨n1, hn1, n2, hn2, hn12⟩ := hΓb.nontrivial
    have htt : t = tb := shift_unique h (c1 := n1) (c2 := n2) (by exact_mod_cast hn12)
      (ht.1 b1 (by simp)) (htb.1 b1 (by simp)) (ht.2.1 _ ⟨n1, hΓbΓ hn1, rfl⟩)
      (htb.2.1 _ ⟨n1, hn1, rfl⟩) (ht.2.1 _ ⟨n2, hΓbΓ hn2, rfl⟩) (htb.2.1 _ ⟨n2, hn2, rfl⟩)
    obtain ⟨j, hj⟩ := htb.1 b (by simp)
    refine ⟨j, by rw [htt]; exact hj, n1, hΓbΓ hn1, ?_⟩
    rw [add_comm]; exact w_ne_zero_iff.1 hn1.2 b (by simp)
  choose! jb hjb hcb using hBt
  -- the parity of the index of `b - t` is the opposite of that of `c + t`
  have hpar : ∀ b ∈ B0, ∀ c ∈ Γ, pe (treeP lam) (b + c) ≠ 0 → ∀ jc, (c : ℤ) + t = lam jc →
      (∃ x : List Bool, jb b = 2 * Encodable.encode x ∧
        ∃ y : List Bool, jc = 2 * Encodable.encode y + 1) ∨
      (∃ y : List Bool, jb b = 2 * Encodable.encode y + 1 ∧
        ∃ x : List Bool, jc = 2 * Encodable.encode x) := by
    intro b hb c _ hne jc hjc
    obtain ⟨x, y, -, e⟩ := pe_treeP_supp hne
    rcases rigid_pair_shift h (hjb b hb) hjc e with ⟨e1, e2⟩ | ⟨e1, e2⟩
    · exact Or.inl ⟨x, e1, y, e2⟩
    · exact Or.inr ⟨y, e1, x, e2⟩
  have hb1c : ∀ c ∈ Γ, pe (treeP lam) (b1 + c) ≠ 0 := fun c hc => by
    rw [add_comm]; exact w_ne_zero_iff.1 hc.2 b1 (by simp)
  have hjc : ∀ c ∈ Γ, ∃ jc, (c : ℤ) + t = lam jc := fun c hc => ht.2.1 _ ⟨c, hc, rfl⟩
  rcases Nat.even_or_odd (jb b1) with hev | hod
  · -- `B₀ - t` consists of `β`-labels
    refine tree_core h (fun a => 2 * Encodable.encode a) (fun a => 2 * Encodable.encode a + 1)
      (fun a b e => by simpa using e) (fun a b e => by simpa using e)
      (fun a b => by omega) (treeP lam) (fun n hn => pe_treeP_supp hn)
      (fun a b => (pe_treeP_le h a b).2) hB0 hU hV t fun b hb => ?_
    obtain ⟨c, hc, hne⟩ := hcb b hb
    obtain ⟨jc, hjc'⟩ := hjc c hc
    rcases hpar b hb c hc hne jc hjc' with ⟨x, hx, -⟩ | ⟨y, hy, x, hx⟩
    · exact ⟨x, by rw [hjb b hb, hx]⟩
    · exfalso
      rcases hpar b1 hb1 c hc (hb1c c hc) jc hjc' with ⟨-, -, y', hy'⟩ | ⟨y', hy', -⟩
      · omega
      · obtain ⟨r, hr⟩ := hev; omega
  · -- `B₀ - t` consists of `γ`-labels: exchange the roles of `β` and `γ`
    refine tree_core h (fun a => 2 * Encodable.encode a + 1) (fun a => 2 * Encodable.encode a)
      (fun a b e => by simpa using e) (fun a b e => by simpa using e)
      (fun a b => by omega) (treeP lam) (fun n hn => ?_)
      (fun a b => by rw [add_comm]; exact (pe_treeP_le h b a).1) hB0 hU hV t fun b hb => ?_
    · obtain ⟨a, b, hab, rfl⟩ := pe_treeP_supp hn
      exact ⟨b, a, hab.symm, by simp only [tβ, tγ]; ring⟩
    · obtain ⟨c, hc, hne⟩ := hcb b hb
      obtain ⟨jc, hjc'⟩ := hjc c hc
      rcases hpar b hb c hc hne jc hjc' with ⟨x, hx, y, hy⟩ | ⟨y, hy, -⟩
      · exfalso
        rcases hpar b1 hb1 c hc (hb1c c hc) jc hjc' with ⟨x', hx', -⟩ | ⟨-, -, x', hx'⟩
        · obtain ⟨r, hr⟩ := hod; omega
        · omega
      · exact ⟨y, by rw [hjb b hb, hy]⟩

/-- Paper, Example \ref{IB:ex:tree}: `P(E_{BC}) = 1` but (F) fails. -/
theorem ex_tree (h : IsRigidSeq lam) :
    (∀ᵐ ω ∂bernoulliSeq (treeP lam), HasSumset (randSet ω)) ∧ ¬ CondF (treeP lam) :=
  ⟨ae_hasSumset_of_strategy (treeS_strategy h), treeP_not_condF h⟩

/-- Paper, Theorem \ref{IB:thm:hierarchy} (strictness): none of the three implications
`(F) ⇒ P(E_{BC}) = 1 ⇒ (N) ⇒ P(E_{<ω}) = 1` can be reversed (Examples \ref{IB:ex:tree},
\ref{IB:ex:half}, \ref{IB:ex:rigid}, with `λ_j = 9^j`). -/
theorem thm_hierarchy_strict :
    (∃ p : ℕ → I, (∀ᵐ ω ∂bernoulliSeq p, HasSumset (randSet ω)) ∧ ¬ CondF p) ∧
    (∃ p : ℕ → I, CondN p ∧ ¬ ∀ᵐ ω ∂bernoulliSeq p, HasSumset (randSet ω)) ∧
    (∃ p : ℕ → I, (∀ᵐ ω ∂bernoulliSeq p, HasAllFinite (randSet ω)) ∧ ¬ CondN p) := by
  refine ⟨⟨_, ex_tree isRigidSeq_nine⟩, ⟨_, (ex_half isRigidSeq_nine).1, fun h' => ?_⟩,
    ⟨_, (ex_rigid isRigidSeq_nine).2⟩⟩
  obtain ⟨ω, h1, h2⟩ := (h'.and (ex_half isRigidSeq_nine).2.1).exists
  exact h2 h1

end TreeF

/-! ## Trees and the non-Borel theorem (Theorem \ref{IB:thm:nonborel}) -/

/-- `Bool` (discrete) is a Polish space. -/
instance polishSpace_bool : PolishSpace Bool :=
  (Topology.IsClosedEmbedding.of_continuous_injective_isClosedMap (f := fun b : Bool => b.toNat)
    continuous_of_discreteTopology (fun a b h => by cases a <;> cases b <;> simp_all)
    (fun s _ => (Set.toFinite _).isClosed)).polishSpace

/-- The space `2^{ℕ^{<ℕ}}` of subsets of the set `ℕ^{<ℕ}` of finite sequences of naturals. -/
abbrev TreeSp := List ℕ → Bool

/-- `T` is a tree: closed under initial segments. -/
def IsTree (T : TreeSp) : Prop := ∀ s s' : List ℕ, s' <+: s → T s = true → T s' = true

/-- The set `Tr` of trees. -/
def TrSet : Set TreeSp := {T | IsTree T}

/-- `z|n`, the initial segment of length `n` of `z ∈ ℕ^ℕ`. -/
def res (z : ℕ → ℕ) (n : ℕ) : List ℕ := List.ofFn fun i : Fin n => z i

/-- The set `IF` of trees with an infinite branch (ill-founded trees). -/
def IFSet : Set TreeSp := {T | IsTree T ∧ ∃ z : ℕ → ℕ, ∀ n, T (res z n) = true}

lemma isClosed_eq_true {X : Type*} [TopologicalSpace X] {f : X → Bool} (hf : Continuous f) :
    IsClosed {x | f x = true} :=
  (isClosed_discrete {true}).preimage hf

lemma isClosed_TrSet : IsClosed TrSet := by
  have : TrSet = ⋂ s : List ℕ, ⋂ s' : List ℕ, ⋂ (_ : s' <+: s),
      ({T : TreeSp | T s = false} ∪ {T | T s' = true}) := by
    ext T
    simp only [TrSet, IsTree, Set.mem_ofPred_eq, Set.mem_iInter, Set.mem_union]
    refine forall_congr' fun s => forall_congr' fun s' => forall_congr' fun _ => ?_
    cases T s <;> simp
  rw [this]
  refine isClosed_iInter fun s => isClosed_iInter fun s' => isClosed_iInter fun _ => ?_
  exact ((isClosed_discrete {false}).preimage (continuous_apply s)).union
    (isClosed_eq_true (f := fun T : TreeSp => T s') (continuous_apply s'))

lemma prefix_getD {q q' : List ℕ} (h : q <+: q') {i : ℕ} (hi : i < q.length) :
    q.getD i 0 = q'.getD i 0 := by
  obtain ⟨r, rfl⟩ := h
  simp [List.getD_eq_getElem?_getD, List.getElem?_append_left hi]

/-- A tree containing an infinite set of pairwise comparable nodes has an infinite branch. -/
lemma branch_of_chain {T : TreeSp} (hT : IsTree T) {Q : Set (List ℕ)} (hQ : Q.Infinite)
    (hQT : ∀ q ∈ Q, T q = true) (hc : ∀ q ∈ Q, ∀ q' ∈ Q, Comp q q') : T ∈ IFSet := by
  have hlen : ∀ n, ∃ q, q ∈ Q ∧ n ≤ q.length := by
    intro n
    by_contra hn
    push Not at hn
    obtain ⟨q, hq, q', hq', hne, he⟩ := hQ.exists_ne_map_eq_of_mapsTo
      (f := List.length) (t := Set.Iio n) (fun q hq => hn q hq) (Set.finite_Iio n)
    rcases hc q hq q' hq' with h1 | h1
    · exact hne (h1.eq_of_length_le he.ge)
    · exact hne (h1.eq_of_length_le he.le).symm
  choose qn hqn hqlen using hlen
  have key : ∀ q ∈ Q, ∀ q' ∈ Q, ∀ i, i < q.length → i < q'.length →
      q.getD i 0 = q'.getD i 0 := by
    intro q hq q' hq' i hi hi'
    rcases hc q hq q' hq' with h1 | h1
    · exact prefix_getD h1 hi
    · exact (prefix_getD h1 hi').symm
  refine ⟨hT, fun i => (qn (i + 1)).getD i 0, fun n => ?_⟩
  have e : res (fun i => (qn (i + 1)).getD i 0) n = (qn n).take n := by
    apply List.ext_getElem
    · simp [res, hqlen n]
    · intro i h1 h2
      simp only [res, List.length_ofFn] at h1
      simp only [res, List.getElem_ofFn, List.getElem_take]
      rw [key _ (hqn (i + 1)) _ (hqn n) i (by have := hqlen (i + 1); omega)
        (by have := hqlen n; omega)]
      rw [List.getD_eq_getElem _ _ (by have := hqlen n; omega)]
  rw [e]
  exact hT _ _ (List.take_prefix _ _) (hQT _ (hqn n))

/-- If a tree contains two infinite sets of nodes `Q₁, Q₂` such that every element of `Q₁` is
comparable with every element of `Q₂`, then it has an infinite branch. -/
lemma branch_of_cross {T : TreeSp} (hT : IsTree T) {Q1 Q2 : Set (List ℕ)} (h1 : Q1.Infinite)
    (h2 : Q2.Infinite) (hQ1 : ∀ q ∈ Q1, T q = true) (hc : ∀ q ∈ Q1, ∀ q' ∈ Q2, Comp q q') :
    T ∈ IFSet := by
  refine branch_of_chain hT h1 hQ1 fun q hq q' hq' => ?_
  by_contra hnc
  apply h2
  refine (List.finite_toSet q.inits).subset fun r hr => ?_
  show r ∈ q.inits
  rw [List.mem_inits]
  rcases hc q hq r hr with h | h
  · rcases hc q' hq' r hr with h' | h'
    · exact absurd (List.prefix_or_prefix_of_prefix h h') hnc
    · exact absurd (Or.inl (h.trans h')) hnc
  · exact h

section NonBorel

variable {lam : ℕ → ℕ}

/-- The labels `β_s = λ_{2⌜s⌝}`, `γ_s = λ_{2⌜s⌝+1}` of `s ∈ ℕ^{<ℕ}`. -/
def nβ (lam : ℕ → ℕ) (s : List ℕ) : ℕ := lam (2 * Encodable.encode s)

/-- See `nβ`. -/
def nγ (lam : ℕ → ℕ) (s : List ℕ) : ℕ := lam (2 * Encodable.encode s + 1)

lemma n_rep_unique (h : IsRigidSeq lam) {a b a' b' : List ℕ}
    (e : nβ lam a + nγ lam b = nβ lam a' + nγ lam b') : a = a' ∧ b = b' := by
  rcases lem_rigid_pair h e with ⟨e1, e2⟩ | ⟨e1, -⟩
  · exact ⟨Encodable.encode_injective (by omega), Encodable.encode_injective (by omega)⟩
  · omega

open Classical in
/-- `D_T = {β_s + γ_{s'} : s, s' ∈ T comparable}`, as a point of `2^ℕ`. -/
noncomputable def DBC (lam : ℕ → ℕ) (T : TreeSp) : ℕ → Bool := fun n =>
  if hn : ∃ q : List ℕ × List ℕ, Comp q.1 q.2 ∧ n = nβ lam q.1 + nγ lam q.2 then
    T hn.choose.1 && T hn.choose.2 else false

lemma DBC_eq_true (h : IsRigidSeq lam) (T : TreeSp) (n : ℕ) :
    DBC lam T n = true ↔ ∃ s s', T s = true ∧ T s' = true ∧ Comp s s' ∧
      n = nβ lam s + nγ lam s' := by
  unfold DBC
  split_ifs with hn
  · rw [Bool.and_eq_true]
    constructor
    · rintro ⟨h1, h2⟩
      exact ⟨_, _, h1, h2, hn.choose_spec.1, hn.choose_spec.2⟩
    · rintro ⟨s, s', h1, h2, -, rfl⟩
      obtain ⟨e1, e2⟩ := n_rep_unique h hn.choose_spec.2
      rw [← e1, ← e2]
      exact ⟨h1, h2⟩
  · simp only [false_iff]
    rintro ⟨s, s', -, -, hc, e⟩
    exact hn ⟨(s, s'), hc, e⟩

lemma continuous_DBC (lam : ℕ → ℕ) : Continuous (DBC lam) := by
  refine continuous_pi fun n => ?_
  unfold DBC
  split_ifs with hn
  · exact (continuous_of_discreteTopology (f := fun x : Bool × Bool => x.1 && x.2)).comp
      ((continuous_apply (A := fun _ : List ℕ => Bool) hn.choose.1).prodMk
        (continuous_apply (A := fun _ : List ℕ => Bool) hn.choose.2))
  · exact continuous_const

end NonBorel

lemma res_length (z : ℕ → ℕ) (n : ℕ) : (res z n).length = n := by simp [res]

lemma res_prefix (z : ℕ → ℕ) {n m : ℕ} (h : n ≤ m) : res z n <+: res z m := by
  rw [List.prefix_iff_eq_take]
  apply List.ext_getElem
  · simp [res, h]
  · intro i h1 h2
    simp [res]

lemma res_comp (z : ℕ → ℕ) (n m : ℕ) : Comp (res z n) (res z m) := by
  rcases le_total n m with h | h
  · exact Or.inl (res_prefix z h)
  · exact Or.inr (res_prefix z h)

lemma res_injective (z : ℕ → ℕ) : Function.Injective (res z) := fun n m e => by
  simpa [res_length] using congrArg List.length e

/-- The common end of the reductions: two infinite families of nodes of `T` indexed by `B` and `C`,
injectively, with all cross pairs comparable, give an infinite branch. -/
lemma branch_of_families {T : TreeSp} (hT : IsTree T) {B C : Set ℕ} (hB : B.Infinite)
    (hC : C.Infinite) (f g : ℕ → List ℕ) (hf : Set.InjOn f B) (hg : Set.InjOn g C)
    (hfT : ∀ b ∈ B, T (f b) = true) (hc : ∀ b ∈ B, ∀ c ∈ C, Comp (f b) (g c)) : T ∈ IFSet :=
  branch_of_cross hT (hB.image hf) (hC.image hg) (by rintro _ ⟨b, hb, rfl⟩; exact hfT b hb)
    (by rintro _ ⟨b, hb, rfl⟩ _ ⟨c, hc', rfl⟩; exact hc b hb c hc')

section NonBorel2

variable {lam : ℕ → ℕ}

lemma nodes_of_shift (h : IsRigidSeq lam) {B C : Set ℕ} {t : ℤ} {jb jc : ℕ → ℕ}
    (hjb : ∀ b ∈ B, (b : ℤ) - t = lam (jb b)) (hjc : ∀ c ∈ C, (c : ℤ) + t = lam (jc c))
    {T : TreeSp} (hmem : ∀ b ∈ B, ∀ c ∈ C, ∃ s s', T s = true ∧ T s' = true ∧ Comp s s' ∧
      b + c = nβ lam s + nγ lam s') (hB : B.Infinite) (hC : C.Infinite) (hT : IsTree T) :
    T ∈ IFSet := by
  have hpair : ∀ b ∈ B, ∀ c ∈ C, ∃ s s', T s = true ∧ T s' = true ∧ Comp s s' ∧
      ((jb b = 2 * Encodable.encode s ∧ jc c = 2 * Encodable.encode s' + 1) ∨
       (jb b = 2 * Encodable.encode s' + 1 ∧ jc c = 2 * Encodable.encode s)) := by
    intro b hb c hc
    obtain ⟨s, s', h1, h2, h3, e⟩ := hmem b hb c hc
    exact ⟨s, s', h1, h2, h3, rigid_pair_shift h (hjb b hb) (hjc c hc) e⟩
  have hinjB : ∀ b ∈ B, ∀ b' ∈ B, jb b = jb b' → b = b' := fun b hb b' hb' e => by
    have h1 := hjb b hb; have h2 := hjb b' hb'; rw [e] at h1
    exact_mod_cast (by linarith : (b : ℤ) = b')
  have hinjC : ∀ c ∈ C, ∀ c' ∈ C, jc c = jc c' → c = c' := fun c hc c' hc' e => by
    have h1 := hjc c hc; have h2 := hjc c' hc'; rw [e] at h1
    exact_mod_cast (by linarith : (c : ℤ) = c')
  obtain ⟨b1, hb1⟩ := hB.nonempty
  obtain ⟨c1, hc1⟩ := hC.nonempty
  rcases Nat.even_or_odd (jb b1) with ⟨r, hr⟩ | ⟨r, hr⟩
  · -- `B - t` are `β`-labels and `C + t` are `γ`-labels
    have hCodd : ∀ c ∈ C, ∃ s', jc c = 2 * Encodable.encode s' + 1 ∧ T s' = true := by
      intro c hc
      obtain ⟨s, s', -, h2, -, ⟨-, e⟩ | ⟨e, -⟩⟩ := hpair b1 hb1 c hc
      · exact ⟨s', e, h2⟩
      · omega
    obtain ⟨r1, hr1, -⟩ := hCodd c1 hc1
    have hBev : ∀ b ∈ B, ∃ s, jb b = 2 * Encodable.encode s ∧ T s = true := by
      intro b hb
      obtain ⟨s, s', h1, -, -, ⟨e, -⟩ | ⟨-, e⟩⟩ := hpair b hb c1 hc1
      · exact ⟨s, e, h1⟩
      · omega
    choose! f hf hfT using hBev
    choose! g hg hgT using hCodd
    refine branch_of_families hT hB hC f g (fun b hb b' hb' e => hinjB b hb b' hb'
      (by rw [hf b hb, hf b' hb', e])) (fun c hc c' hc' e => hinjC c hc c' hc'
      (by rw [hg c hc, hg c' hc', e])) hfT fun b hb c hc => ?_
    obtain ⟨s, s', -, -, hcomp, ⟨e1, e2⟩ | ⟨e1, -⟩⟩ := hpair b hb c hc
    · have h1 : f b = s := Encodable.encode_injective (by have := hf b hb; omega)
      have h2 : g c = s' := Encodable.encode_injective (by have := hg c hc; omega)
      rw [h1, h2]; exact hcomp
    · have := hf b hb; omega
  · -- `B - t` are `γ`-labels and `C + t` are `β`-labels
    have hCev : ∀ c ∈ C, ∃ s, jc c = 2 * Encodable.encode s ∧ T s = true := by
      intro c hc
      obtain ⟨s, s', h1, -, -, ⟨e, -⟩ | ⟨-, e⟩⟩ := hpair b1 hb1 c hc
      · omega
      · exact ⟨s, e, h1⟩
    obtain ⟨r1, hr1, -⟩ := hCev c1 hc1
    have hBodd : ∀ b ∈ B, ∃ s', jb b = 2 * Encodable.encode s' + 1 ∧ T s' = true := by
      intro b hb
      obtain ⟨s, s', -, h2, -, ⟨-, e⟩ | ⟨e, -⟩⟩ := hpair b hb c1 hc1
      · omega
      · exact ⟨s', e, h2⟩
    choose! f hf hfT using hBodd
    choose! g hg hgT using hCev
    refine branch_of_families hT hC hB g f (fun c hc c' hc' e => hinjC c hc c' hc'
      (by rw [hg c hc, hg c' hc', e])) (fun b hb b' hb' e => hinjB b hb b' hb'
      (by rw [hf b hb, hf b' hb', e])) hgT fun c hc b hb => ?_
    obtain ⟨s, s', -, -, hcomp, ⟨-, e2⟩ | ⟨e1, e2⟩⟩ := hpair b hb c hc
    · have := hg c hc; omega
    · have h1 : f b = s' := Encodable.encode_injective (by have := hf b hb; omega)
      have h2 : g c = s := Encodable.encode_injective (by have := hg c hc; omega)
      rw [h1, h2]; exact hcomp

/-- The reduction of Theorem \ref{IB:thm:nonborel}\ref{IB:nb1} for `B + C`: for a tree `T`,
`D_T ⊇ B + C` for some infinite `B, C` iff `T` has an infinite branch. -/
theorem DBC_reduction (h : IsRigidSeq lam) {T : TreeSp} (hT : IsTree T) :
    HasSumset (randSet (DBC lam T)) ↔ T ∈ IFSet := by
  constructor
  · rintro ⟨B, C, hB, hC, hBC⟩
    have hmem : ∀ b ∈ B, ∀ c ∈ C, ∃ s s', T s = true ∧ T s' = true ∧ Comp s s' ∧
        b + c = nβ lam s + nγ lam s' := fun b hb c hc =>
      (DBC_eq_true h T (b + c)).1 (hBC ⟨b, hb, c, hc, rfl⟩)
    obtain ⟨t, jb, jc, hjb, hjc⟩ := cor_R_nat h hB hC fun b hb c hc => by
      obtain ⟨s, s', -, -, -, e⟩ := hmem b hb c hc
      exact ⟨2 * Encodable.encode s, 2 * Encodable.encode s' + 1,
        by rw [← Nat.cast_add, e]; simp [nβ, nγ]⟩
    exact nodes_of_shift h hjb hjc hmem hB hC hT
  · rintro ⟨-, z, hz⟩
    have hinj : ∀ (f : List ℕ → ℕ), Function.Injective f → Function.Injective (f ∘ res z) :=
      fun f hf => hf.comp (res_injective z)
    refine ⟨Set.range (nβ lam ∘ res z), Set.range (nγ lam ∘ res z),
      Set.infinite_range_of_injective (hinj _ fun a b e => Encodable.encode_injective
        (by have := h.injective e; omega)),
      Set.infinite_range_of_injective (hinj _ fun a b e => Encodable.encode_injective
        (by have := h.injective e; omega)), ?_⟩
    rintro _ ⟨_, ⟨n, rfl⟩, _, ⟨m, rfl⟩, rfl⟩
    exact (DBC_eq_true h T _).2 ⟨_, _, hz n, hz m, res_comp z n m, rfl⟩

end NonBorel2

section NonBorel3

variable {lam : ℕ → ℕ}

/-- The labels `γ_s = λ_{⌜s⌝}` used for `B ⊕ B` and `B + B`. -/
def nδ (lam : ℕ → ℕ) (s : List ℕ) : ℕ := lam (Encodable.encode s)

lemma nδ_rep (h : IsRigidSeq lam) {a b a' b' : List ℕ}
    (e : nδ lam a + nδ lam b = nδ lam a' + nδ lam b') : (a = a' ∧ b = b') ∨ (a = b' ∧ b = a') := by
  rcases lem_rigid_pair h e with ⟨e1, e2⟩ | ⟨e1, e2⟩
  · exact Or.inl ⟨Encodable.encode_injective e1, Encodable.encode_injective e2⟩
  · exact Or.inr ⟨Encodable.encode_injective e1, Encodable.encode_injective e2⟩

open Classical in
/-- `D^⊕_T = {γ_s + γ_{s'} : s ≠ s' ∈ T comparable}` (`plus = false`) and
`D^+_T = {γ_s + γ_{s'} : s, s' ∈ T comparable}` (`plus = true`), as points of `2^ℕ`. -/
noncomputable def D1 (lam : ℕ → ℕ) (plus : Bool) (T : TreeSp) : ℕ → Bool := fun n =>
  if hn : ∃ q : List ℕ × List ℕ, Comp q.1 q.2 ∧ (plus = true ∨ q.1 ≠ q.2) ∧
      n = nδ lam q.1 + nδ lam q.2 then T hn.choose.1 && T hn.choose.2 else false

lemma D1_eq_true (h : IsRigidSeq lam) (plus : Bool) (T : TreeSp) (n : ℕ) :
    D1 lam plus T n = true ↔ ∃ s s', T s = true ∧ T s' = true ∧ Comp s s' ∧
      (plus = true ∨ s ≠ s') ∧ n = nδ lam s + nδ lam s' := by
  unfold D1
  split_ifs with hn
  · rw [Bool.and_eq_true]
    constructor
    · rintro ⟨h1, h2⟩
      exact ⟨_, _, h1, h2, hn.choose_spec.1, hn.choose_spec.2.1, hn.choose_spec.2.2⟩
    · rintro ⟨s, s', h1, h2, -, -, rfl⟩
      rcases nδ_rep h hn.choose_spec.2.2 with ⟨e1, e2⟩ | ⟨e1, e2⟩
      · rw [← e1, ← e2]; exact ⟨h1, h2⟩
      · rw [← e1, ← e2]; exact ⟨h2, h1⟩
  · simp only [false_iff]
    rintro ⟨s, s', -, -, hc, hpl, e⟩
    exact hn ⟨(s, s'), hc, hpl, e⟩

lemma continuous_D1 (lam : ℕ → ℕ) (plus : Bool) : Continuous (D1 lam plus) := by
  refine continuous_pi fun n => ?_
  unfold D1
  split_ifs with hn
  · exact (continuous_of_discreteTopology (f := fun x : Bool × Bool => x.1 && x.2)).comp
      ((continuous_apply (A := fun _ : List ℕ => Bool) hn.choose.1).prodMk
        (continuous_apply (A := fun _ : List ℕ => Bool) hn.choose.2))
  · exact continuous_const

/-- Two disjoint infinite subsets of an infinite set. -/
lemma exists_two_infinite {B : Set ℕ} (hB : B.Infinite) :
    ∃ B1 B2 : Set ℕ, B1 ⊆ B ∧ B2 ⊆ B ∧ B1.Infinite ∧ B2.Infinite ∧
      ∀ b ∈ B1, ∀ c ∈ B2, b ≠ c := by
  set e := hB.natEmbedding
  have hinj : Function.Injective fun i => (e i : ℕ) := fun a b h' =>
    e.injective (Subtype.ext h')
  refine ⟨Set.range fun i => (e (2 * i) : ℕ), Set.range fun i => (e (2 * i + 1) : ℕ),
    by rintro _ ⟨i, rfl⟩; exact (e _).2, by rintro _ ⟨i, rfl⟩; exact (e _).2,
    Set.infinite_range_of_injective (hinj.comp fun a b h' => by simp at h'; omega),
    Set.infinite_range_of_injective (hinj.comp fun a b h' => by simp at h'; omega), ?_⟩
  rintro _ ⟨i, rfl⟩ _ ⟨j, rfl⟩ h'
  have := hinj h'
  omega

/-- The reduction of Theorem \ref{IB:thm:nonborel}\ref{IB:nb1} for `B ⊕ B` (`plus = false`) and
`B + B` (`plus = true`). -/
theorem D1_reduction (h : IsRigidSeq lam) (plus : Bool) {T : TreeSp} (hT : IsTree T) :
    Has1 plus (randSet (D1 lam plus T)) ↔ T ∈ IFSet := by
  constructor
  · rintro ⟨B, hB, hBB, -⟩
    obtain ⟨B1, B2, h1, h2, hB1, hB2, hne⟩ := exists_two_infinite hB
    have hmem : ∀ b ∈ B1, ∀ c ∈ B2, ∃ s s', T s = true ∧ T s' = true ∧ Comp s s' ∧
        b + c = nδ lam s + nδ lam s' := by
      intro b hb c hc
      obtain ⟨s, s', h1', h2', h3', -, e⟩ :=
        (D1_eq_true h plus T (b + c)).1 (hBB ⟨b, h1 hb, c, h2 hc, hne b hb c hc, rfl⟩)
      exact ⟨s, s', h1', h2', h3', e⟩
    obtain ⟨t, jb, jc, hjb, hjc⟩ := cor_R_nat h hB1 hB2 fun b hb c hc => by
      obtain ⟨s, s', -, -, -, e⟩ := hmem b hb c hc
      exact ⟨Encodable.encode s, Encodable.encode s', by rw [← Nat.cast_add, e]; simp [nδ]⟩
    have hpair : ∀ b ∈ B1, ∀ c ∈ B2, ∃ s s', T s = true ∧ T s' = true ∧ Comp s s' ∧
        ((jb b = Encodable.encode s ∧ jc c = Encodable.encode s') ∨
         (jb b = Encodable.encode s' ∧ jc c = Encodable.encode s)) := by
      intro b hb c hc
      obtain ⟨s, s', h1', h2', h3', e⟩ := hmem b hb c hc
      exact ⟨s, s', h1', h2', h3', rigid_pair_shift h (hjb b hb) (hjc c hc) e⟩
    obtain ⟨b1, hb1⟩ := hB1.nonempty
    obtain ⟨c1, hc1⟩ := hB2.nonempty
    have hf : ∀ b ∈ B1, ∃ s, jb b = Encodable.encode s ∧ T s = true := by
      intro b hb
      obtain ⟨s, s', h1', h2', -, ⟨e, -⟩ | ⟨e, -⟩⟩ := hpair b hb c1 hc1
      · exact ⟨s, e, h1'⟩
      · exact ⟨s', e, h2'⟩
    have hg : ∀ c ∈ B2, ∃ s, jc c = Encodable.encode s ∧ T s = true := by
      intro c hc
      obtain ⟨s, s', h1', h2', -, ⟨-, e⟩ | ⟨-, e⟩⟩ := hpair b1 hb1 c hc
      · exact ⟨s', e, h2'⟩
      · exact ⟨s, e, h1'⟩
    choose! f hf hfT using hf
    choose! g hg hgT using hg
    refine branch_of_families hT hB1 hB2 f g (fun b hb b' hb' e => ?_) (fun c hc c' hc' e => ?_)
      hfT fun b hb c hc => ?_
    · have e1 := hjb b hb; have e2 := hjb b' hb'
      rw [hf b hb, e, ← hf b' hb'] at e1
      exact_mod_cast (by linarith : (b : ℤ) = b')
    · have e1 := hjc c hc; have e2 := hjc c' hc'
      rw [hg c hc, e, ← hg c' hc'] at e1
      exact_mod_cast (by linarith : (c : ℤ) = c')
    · obtain ⟨s, s', -, -, hcomp, ⟨e1, e2⟩ | ⟨e1, e2⟩⟩ := hpair b hb c hc
      · rw [Encodable.encode_injective ((hf b hb).symm.trans e1),
          Encodable.encode_injective ((hg c hc).symm.trans e2)]
        exact hcomp
      · rw [Encodable.encode_injective ((hf b hb).symm.trans e1),
          Encodable.encode_injective ((hg c hc).symm.trans e2)]
        exact hcomp.symm
  · rintro ⟨-, z, hz⟩
    have hδ : Function.Injective (nδ lam) := fun a b e =>
      Encodable.encode_injective (h.injective e)
    have hinj : Function.Injective (nδ lam ∘ res z) := hδ.comp (res_injective z)
    refine ⟨Set.range (nδ lam ∘ res z), Set.infinite_range_of_injective hinj, ?_, ?_⟩
    · rintro _ ⟨_, ⟨n, rfl⟩, _, ⟨m, rfl⟩, hnm, rfl⟩
      refine (D1_eq_true h plus T _).2 ⟨_, _, hz n, hz m, res_comp z n m,
        Or.inr fun e => hnm (by rw [Function.comp_apply, e]; rfl), rfl⟩
    · rintro hp _ ⟨n, rfl⟩
      refine (D1_eq_true h plus T _).2 ⟨_, _, hz n, hz n, res_comp z n n, Or.inl hp, ?_⟩
      simp only [Function.comp_apply]; ring

end NonBorel3

/-! ### `Σ¹₁`-completeness -/

/-- A topological space is zero-dimensional if it has a basis of clopen sets. -/
def ZeroDimensional (W : Type) [TopologicalSpace W] : Prop :=
  ∃ 𝓑 : Set (Set W), TopologicalSpace.IsTopologicalBasis 𝓑 ∧ ∀ s ∈ 𝓑, IsClopen s

/-- `Z ⊆ W` is `Σ¹₁`-complete: it is analytic and for every analytic subset `Z'` of a
zero-dimensional Polish space `W'` there is a continuous `f : W' → W` with `Z' = f⁻¹(Z)`. -/
def Sigma11Complete {W : Type} [TopologicalSpace W] (Z : Set W) : Prop :=
  AnalyticSet Z ∧ ∀ (W' : Type) [TopologicalSpace W'] [PolishSpace W'], ZeroDimensional W' →
    ∀ Z' : Set W', AnalyticSet Z' → ∃ f : W' → W, Continuous f ∧ Z' = f ⁻¹' Z

/-- **Hypothesis** (Kechris, *Classical Descriptive Set Theory*, Theorem 27.1): the set `IF` of
ill-founded trees is a `Σ¹₁`-complete subset of the (Polish, zero-dimensional) space `Tr` of
trees. This classical theorem is not proved here; the statements below that need it take it as
an explicit hypothesis. -/
def KechrisIFComplete : Prop := Sigma11Complete {T : TrSet | T.1 ∈ IFSet}

/-- **Hypothesis** (Kechris, Theorem 27.1, together with the existence of analytic non-Borel
sets, Kechris, Theorem 14.2): `IF` is not a Borel subset of `2^{ℕ^{<ℕ}}` (equivalently, of the
closed subspace `Tr`). Not proved here; an explicit hypothesis. -/
def KechrisIFNotBorel : Prop := ¬ MeasurableSet[borel TreeSp] IFSet

lemma measurableSet_borel_TrSet : MeasurableSet[borel TreeSp] TrSet := by
  have : IsOpen TrSetᶜ := isClosed_TrSet.isOpen_compl
  have h := MeasurableSpace.measurableSet_generateFrom (s := {s : Set TreeSp | IsOpen s}) this
  exact (MeasurableSet.compl_iff (m := borel TreeSp)).1 (by rw [borel]; exact h)

/-- A continuous reduction of `IF` (on `Tr`) to an analytic set `Z` transfers `Σ¹₁`-completeness
and non-Borelness. -/
theorem complete_of_reduction {W : Type} [TopologicalSpace W] {Z : Set W} (hZ : AnalyticSet Z)
    (g : TreeSp → W) (hg : Continuous g) (hred : ∀ T ∈ TrSet, g T ∈ Z ↔ T ∈ IFSet) :
    (KechrisIFComplete → Sigma11Complete Z) ∧
    (KechrisIFNotBorel → ¬ MeasurableSet[borel W] Z) := by
  refine ⟨fun hK => ⟨hZ, fun W' _ _ hzd Z' hZ' => ?_⟩, fun hK hB => hK ?_⟩
  · obtain ⟨f, hf, hfZ⟩ := hK.2 W' hzd Z' hZ'
    refine ⟨g ∘ Subtype.val ∘ f, hg.comp (continuous_subtype_val.comp hf), ?_⟩
    rw [hfZ]
    ext x
    simp only [Set.mem_preimage, Set.mem_ofPred_eq, Function.comp_apply]
    exact (hred _ (f x).2).symm
  · have h1 : MeasurableSet[borel TreeSp] (g ⁻¹' Z) := hg.borel_measurable hB
    have : IFSet = g ⁻¹' Z ∩ TrSet := by
      ext T
      constructor
      · intro hT; exact ⟨(hred T hT.1).2 hT, hT.1⟩
      · rintro ⟨h1, h2⟩; exact (hred T h2).1 h1
    rw [this]
    exact h1.inter measurableSet_borel_TrSet

/-! ### Part (a): the families `𝔇_{BC}`, `𝔇_⊕`, `𝔇_+` -/

/-- `𝔇_{BC} = {D ⊆ ℕ : ∃ infinite B, C, B + C ⊆ D}`, as a subset of `2^ℕ`. -/
def frakD_BC : Set (ℕ → Bool) := {x | HasSumset (randSet x)}

/-- `𝔇_⊕` (`plus = false`) and `𝔇_+` (`plus = true`), as subsets of `2^ℕ`. -/
def frakD1 (plus : Bool) : Set (ℕ → Bool) := {x | Has1 plus (randSet x)}

lemma measurable_apply_true {X : Type*} [MeasurableSpace X] {g : X → ℕ → Bool}
    (hg : Measurable g) (n : ℕ) : Measurable fun x => g x n = true :=
  ((measurable_pi_apply n).comp hg).eq_const true

lemma measurable_infinite {X : Type*} [MeasurableSpace X] {g : X → ℕ → Bool}
    (hg : Measurable g) : Measurable fun x => (randSet (g x)).Infinite := by
  have : (fun x => (randSet (g x)).Infinite) = fun x => ∀ N : ℕ, ∃ n : ℕ, N ≤ n ∧ g x n = true := by
    ext x
    show {n | g x n = true}.Infinite ↔ _
    rw [← Nat.frequently_atTop_iff_infinite, Filter.frequently_atTop]
  rw [this]
  exact Measurable.forall fun N => Measurable.exists fun n =>
    (measurable_const (a := N ≤ n)).and (measurable_apply_true hg n)

open Classical in
lemma randSet_decide (B : Set ℕ) : randSet (fun n => decide (n ∈ B)) = B := by
  ext n; simp [randSet]

/-- Upper bound in Theorem \ref{IB:thm:nonborel}\ref{IB:nb1}: `𝔇_{BC}` is analytic (a projection
of a Borel subset of `2^ℕ × 2^ℕ × 2^ℕ`). -/
theorem analyticSet_frakD_BC : AnalyticSet frakD_BC := by
  classical
  set E : Set ((ℕ → Bool) × (ℕ → Bool) × (ℕ → Bool)) := {q | (randSet q.2.1).Infinite ∧
    (randSet q.2.2).Infinite ∧ ∀ b c, q.2.1 b = true → q.2.2 c = true → q.1 (b + c) = true}
  have hE : MeasurableSet E := by
    refine measurableSet_setOfPred.2 ?_
    refine (measurable_infinite (measurable_fst.comp measurable_snd)).and
      ((measurable_infinite (measurable_snd.comp measurable_snd)).and ?_)
    exact Measurable.forall fun b => Measurable.forall fun c =>
      (measurable_apply_true (measurable_fst.comp measurable_snd) b).imp
        ((measurable_apply_true (measurable_snd.comp measurable_snd) c).imp
          (measurable_apply_true measurable_fst (b + c)))
  have : frakD_BC = Prod.fst '' E := by
    ext x
    constructor
    · rintro ⟨B, C, hB, hC, hBC⟩
      refine ⟨(x, fun n => decide (n ∈ B), fun n => decide (n ∈ C)), ⟨?_, ?_, ?_⟩, rfl⟩
      · rwa [randSet_decide]
      · rwa [randSet_decide]
      · intro b c hb hc
        exact hBC ⟨b, by simpa using hb, c, by simpa using hc, rfl⟩
    · rintro ⟨⟨x, y, z⟩, ⟨hy, hz, hyz⟩, rfl⟩
      refine ⟨randSet y, randSet z, hy, hz, ?_⟩
      rintro _ ⟨b, hb, c, hc, rfl⟩
      exact hyz b c hb hc
  rw [this]
  exact hE.analyticSet_image measurable_fst

/-- Upper bound in Theorem \ref{IB:thm:nonborel}\ref{IB:nb1}: `𝔇_⊕` and `𝔇_+` are analytic. -/
theorem analyticSet_frakD1 (plus : Bool) : AnalyticSet (frakD1 plus) := by
  classical
  set E : Set ((ℕ → Bool) × (ℕ → Bool)) := {q | (randSet q.2).Infinite ∧
    (∀ b c, q.2 b = true → q.2 c = true → b ≠ c → q.1 (b + c) = true) ∧
    (plus = true → ∀ b, q.2 b = true → q.1 (2 * b) = true)}
  have hE : MeasurableSet E := by
    refine measurableSet_setOfPred.2 ?_
    refine (measurable_infinite measurable_snd).and (Measurable.and ?_ ?_)
    · exact Measurable.forall fun b => Measurable.forall fun c =>
        (measurable_apply_true measurable_snd b).imp
          ((measurable_apply_true measurable_snd c).imp
            ((measurable_const (a := b ≠ c)).imp (measurable_apply_true measurable_fst (b + c))))
    · exact (measurable_const (a := plus = true)).imp (Measurable.forall fun b =>
        (measurable_apply_true measurable_snd b).imp
          (measurable_apply_true measurable_fst (2 * b)))
  have : frakD1 plus = Prod.fst '' E := by
    ext x
    constructor
    · rintro ⟨B, hB, hBB, h2⟩
      refine ⟨(x, fun n => decide (n ∈ B)), ⟨?_, ?_, ?_⟩, rfl⟩
      · rwa [randSet_decide]
      · intro b c hb hc hne
        exact hBB ⟨b, by simpa using hb, c, by simpa using hc, hne, rfl⟩
      · intro hp b hb
        exact h2 hp b (by simpa using hb)
    · rintro ⟨⟨x, y⟩, ⟨hy, hyy, h2⟩, rfl⟩
      refine ⟨randSet y, hy, ?_, fun hp b hb => h2 hp b hb⟩
      rintro _ ⟨b, hb, c, hc, hne, rfl⟩
      exact hyy b c hb hc hne
  rw [this]
  exact hE.analyticSet_image measurable_fst

/-- Paper, Theorem \ref{IB:thm:nonborel}\ref{IB:nb1}, for `B + C`: `𝔇_{BC}` is analytic, the
continuous map `T ↦ D_T` reduces `IF` to it, and hence (given Kechris's theorem) it is
`Σ¹₁`-complete and not Borel. -/
theorem thm_nonborel_a_BC {lam : ℕ → ℕ} (h : IsRigidSeq lam) :
    AnalyticSet frakD_BC ∧
    (∃ g : TreeSp → (ℕ → Bool), Continuous g ∧ ∀ T ∈ TrSet, (g T ∈ frakD_BC ↔ T ∈ IFSet)) ∧
    (KechrisIFComplete → Sigma11Complete frakD_BC) ∧
    (KechrisIFNotBorel → ¬ MeasurableSet[borel (ℕ → Bool)] frakD_BC) :=
  ⟨analyticSet_frakD_BC, ⟨DBC lam, continuous_DBC lam, fun _ hT => DBC_reduction h hT⟩,
    complete_of_reduction analyticSet_frakD_BC _ (continuous_DBC lam)
      (fun _ hT => DBC_reduction h hT)⟩

/-- Paper, Theorem \ref{IB:thm:nonborel}\ref{IB:nb1}, for `B ⊕ B` (`plus = false`) and `B + B`
(`plus = true`). -/
theorem thm_nonborel_a_1 {lam : ℕ → ℕ} (h : IsRigidSeq lam) (plus : Bool) :
    AnalyticSet (frakD1 plus) ∧
    (∃ g : TreeSp → (ℕ → Bool), Continuous g ∧ ∀ T ∈ TrSet, (g T ∈ frakD1 plus ↔ T ∈ IFSet)) ∧
    (KechrisIFComplete → Sigma11Complete (frakD1 plus)) ∧
    (KechrisIFNotBorel → ¬ MeasurableSet[borel (ℕ → Bool)] (frakD1 plus)) :=
  ⟨analyticSet_frakD1 plus, ⟨D1 lam plus, continuous_D1 lam plus,
    fun _ hT => D1_reduction h plus hT⟩,
    complete_of_reduction (analyticSet_frakD1 plus) _ (continuous_D1 lam plus)
      (fun _ hT => D1_reduction h plus hT)⟩

/-! ### Part (b): the families `𝔄_*` -/

/-- `𝔄_{BC} = {p ∈ [0,1]^ℕ : P_p(E_{BC}) = 1}`. -/
def frakA_BC : Set (ℕ → I) := {p | ∀ᵐ ω ∂bernoulliSeq p, HasSumset (randSet ω)}

/-- `𝔄_⊕` (`plus = false`) and `𝔄_+` (`plus = true`). -/
def frakA1 (plus : Bool) : Set (ℕ → I) := {p | ∀ᵐ ω ∂bernoulliSeq p, Has1 plus (randSet ω)}

lemma continuous_pe (n : ℕ) : Continuous fun p : ℕ → I => pe p n :=
  ENNReal.continuous_coe.comp (toNNReal_continuous.comp (continuous_apply n))

lemma measurable_w {X : Type*} [MeasurableSpace X] {f : X → ℕ → I} (hf : Measurable f)
    (U : Finset ℕ) (x : ℕ) : Measurable fun y => w (f y) U x :=
  Finset.measurable_prod _ fun u _ => (continuous_pe (x + u)).measurable.comp hf

lemma measurable_apply_true' {X ι : Type*} [MeasurableSpace X] {g : X → ι → Bool} (hg : Measurable g) (i : ι) :
    Measurable fun x => g x i = true :=
  ((measurable_pi_apply i).comp hg).eq_const true

/-- Codes for strategies: a strategy `S` is the set of pairs where `χ` is `true`. -/
abbrev StratCode := Finset ℕ × Finset ℕ → Bool

lemma measurable_wsum_Xs (U V : Finset ℕ) :
    Measurable fun y : StratCode × (ℕ → I) => wsum y.2 U (Xs {q | y.1 q = true} U V) := by
  classical
  refine Measurable.tsum fun x => ?_
  simp only [Set.indicator_apply]
  refine Measurable.ite ?_ (measurable_w measurable_snd U x) measurable_const
  exact measurableSet_setOfPred.2 ((measurable_const (a := x ∉ V)).and
    (measurable_apply_true' measurable_fst (U, insert x V)))

lemma measurable_wsum_Ys (U V : Finset ℕ) :
    Measurable fun y : StratCode × (ℕ → I) => wsum y.2 V (Ys {q | y.1 q = true} U V) := by
  classical
  refine Measurable.tsum fun x => ?_
  simp only [Set.indicator_apply]
  refine Measurable.ite ?_ (measurable_w measurable_snd V x) measurable_const
  exact measurableSet_setOfPred.2 ((measurable_const (a := x ∉ U)).and
    (measurable_apply_true' measurable_fst (insert x U, V)))

/-- Upper bound in Theorem \ref{IB:thm:nonborel}\ref{IB:nb2}: `𝔄_{BC}` is analytic, being (by
Theorem \ref{IB:thm:strategy}) the projection of the Borel set of pairs `(S, p)` such that `S` is
a `BC`-strategy for `p`. -/
theorem analyticSet_frakA_BC : AnalyticSet frakA_BC := by
  classical
  set E : Set (StratCode × (ℕ → I)) := {y | IsBCStrategy y.2 {q | y.1 q = true}}
  have hE : MeasurableSet E := by
    refine measurableSet_setOfPred.2 ?_
    refine (measurable_apply_true' measurable_fst (∅, ∅)).and ?_
    refine Measurable.forall fun U => Measurable.forall fun V => ?_
    exact (measurable_apply_true' measurable_fst (U, V)).imp
      (((measurable_wsum_Xs U V).eq_const ∞).and ((measurable_wsum_Ys U V).eq_const ∞))
  have : frakA_BC = Prod.snd '' E := by
    ext p
    simp only [frakA_BC, Set.mem_ofPred_eq, (thm_strategy p).2, Set.mem_image, Prod.exists]
    constructor
    · rintro ⟨S, hS⟩
      refine ⟨fun q => decide (q ∈ S), p, ?_, rfl⟩
      simpa [E] using hS
    · rintro ⟨χ, p', hp', rfl⟩
      exact ⟨_, hp'⟩
  rw [this]
  exact hE.analyticSet_image measurable_snd

/-- Codes for single-set strategies. -/
abbrev StratCode1 := Finset ℕ → Bool

lemma measurable_wstar (plus : Bool) (U : Finset ℕ) (x : ℕ) :
    Measurable fun p : ℕ → I => wstar p plus U x := by
  cases plus
  · exact measurable_w measurable_id U x
  · exact ((continuous_pe (2 * x)).measurable).mul (measurable_w measurable_id U x)

/-- Upper bound in Theorem \ref{IB:thm:nonborel}\ref{IB:nb2}: `𝔄_⊕` and `𝔄_+` are analytic. -/
theorem analyticSet_frakA1 (plus : Bool) : AnalyticSet (frakA1 plus) := by
  classical
  set E : Set (StratCode1 × (ℕ → I)) := {y | IsStrategy1 y.2 plus {U | y.1 U = true}}
  have hE : MeasurableSet E := by
    refine measurableSet_setOfPred.2 ?_
    refine (measurable_apply_true' measurable_fst ∅).and ?_
    refine Measurable.forall fun U => ?_
    refine (measurable_apply_true' measurable_fst U).imp (Measurable.eq_const ?_ ∞)
    refine Measurable.tsum fun x => ?_
    simp only [Set.indicator_apply]
    refine Measurable.ite ?_ ((measurable_wstar plus U x).comp measurable_snd) measurable_const
    exact measurableSet_setOfPred.2 ((measurable_const (a := x ∉ U)).and
      (measurable_apply_true' measurable_fst (insert x U)))
  have : frakA1 plus = Prod.snd '' E := by
    ext p
    simp only [frakA1, Set.mem_ofPred_eq, (thm_strategy1 p plus).2, Set.mem_image, Prod.exists]
    constructor
    · rintro ⟨S, hS⟩
      refine ⟨fun q => decide (q ∈ S), p, ?_, rfl⟩
      simpa [E] using hS
    · rintro ⟨χ, p', hp', rfl⟩
      exact ⟨_, hp'⟩
  rw [this]
  exact hE.analyticSet_image measurable_snd

/-- The embedding `D ↦ 1_D` of `2^ℕ` into `[0,1]^ℕ`. -/
noncomputable def indEmb (x : ℕ → Bool) : ℕ → I := indP (randSet x)

lemma indEmb_apply (x : ℕ → Bool) (n : ℕ) : indEmb x n = if x n then 1 else 0 := by
  unfold indEmb indP
  by_cases h : x n = true <;> simp [randSet, h]

lemma continuous_indEmb : Continuous indEmb := by
  have : indEmb = fun x n => (fun b : Bool => if b then (1 : I) else 0) (x n) := by
    funext x n; exact indEmb_apply x n
  rw [this]
  exact continuous_pi fun n =>
    (continuous_of_discreteTopology (f := fun b : Bool => if b then (1 : I) else 0)).comp
      (continuous_apply n)

/-- Paper, Theorem \ref{IB:thm:nonborel}\ref{IB:nb2}, for `B + C` in `[0,1]^ℕ`. -/
theorem thm_nonborel_b_BC {lam : ℕ → ℕ} (h : IsRigidSeq lam) :
    AnalyticSet frakA_BC ∧
    (∃ g : TreeSp → (ℕ → I), Continuous g ∧ ∀ T ∈ TrSet, (g T ∈ frakA_BC ↔ T ∈ IFSet)) ∧
    (KechrisIFComplete → Sigma11Complete frakA_BC) ∧
    (KechrisIFNotBorel → ¬ MeasurableSet[borel (ℕ → I)] frakA_BC) := by
  have hred : ∀ T ∈ TrSet, (indEmb (DBC lam T) ∈ frakA_BC ↔ T ∈ IFSet) := fun T hT => by
    rw [← DBC_reduction h hT]
    exact ae_indP_iff _ HasSumset
  have hc := continuous_indEmb.comp (continuous_DBC lam)
  exact ⟨analyticSet_frakA_BC, ⟨_, hc, hred⟩,
    complete_of_reduction analyticSet_frakA_BC _ hc hred⟩

/-- Paper, Theorem \ref{IB:thm:nonborel}\ref{IB:nb2}, for `B ⊕ B` and `B + B` in `[0,1]^ℕ`. -/
theorem thm_nonborel_b_1 {lam : ℕ → ℕ} (h : IsRigidSeq lam) (plus : Bool) :
    AnalyticSet (frakA1 plus) ∧
    (∃ g : TreeSp → (ℕ → I), Continuous g ∧ ∀ T ∈ TrSet, (g T ∈ frakA1 plus ↔ T ∈ IFSet)) ∧
    (KechrisIFComplete → Sigma11Complete (frakA1 plus)) ∧
    (KechrisIFNotBorel → ¬ MeasurableSet[borel (ℕ → I)] (frakA1 plus)) := by
  have hred : ∀ T ∈ TrSet, (indEmb (D1 lam plus T) ∈ frakA1 plus ↔ T ∈ IFSet) := fun T hT => by
    rw [← D1_reduction h plus hT]
    exact ae_indP_iff _ (Has1 plus)
  have hc := continuous_indEmb.comp (continuous_D1 lam plus)
  exact ⟨analyticSet_frakA1 plus, ⟨_, hc, hred⟩,
    complete_of_reduction (analyticSet_frakA1 plus) _ hc hred⟩

/-! ### Part (b) in `(0,1)^ℕ` -/

/-- The open interval `(0, 1)`. -/
abbrev Ioo01 := Set.Ioo (0 : ℝ) 1

instance polishSpace_Ioo01 : PolishSpace Ioo01 := isOpen_Ioo.polishSpace

/-- The Polish space `(0,1)^ℕ`. -/
abbrev OpenCube := ℕ → Ioo01

/-- The inclusion `(0,1)^ℕ → [0,1]^ℕ`. -/
def cubeIncl (p : OpenCube) : ℕ → I := fun n => ⟨(p n).1, (p n).2.1.le, (p n).2.2.le⟩

lemma continuous_cubeIncl : Continuous cubeIncl :=
  continuous_pi fun n => (continuous_subtype_val.comp (continuous_apply n)).subtype_mk _

/-- `𝔄_{BC} ∩ (0,1)^ℕ`, as a subset of `(0,1)^ℕ`. -/
def frakA_BC' : Set OpenCube := cubeIncl ⁻¹' frakA_BC

/-- `𝔄_⊕ ∩ (0,1)^ℕ` and `𝔄_+ ∩ (0,1)^ℕ`, as subsets of `(0,1)^ℕ`. -/
def frakA1' (plus : Bool) : Set OpenCube := cubeIncl ⁻¹' frakA1 plus

lemma half_mem : (1 / 2 : ℝ) ∈ Ioo01 := ⟨by norm_num, by norm_num⟩

lemma pow_half_mem (n : ℕ) : ((1 / 2 : ℝ) ^ (n + 2)) ∈ Ioo01 :=
  ⟨by positivity, pow_lt_one₀ (by norm_num) (by norm_num) (by omega)⟩

/-- `p^D_n = 1/2` for `n ∈ D` and `p^D_n = 2^{-n-2}` for `n ∉ D`. -/
noncomputable def pD (x : ℕ → Bool) : OpenCube := fun n =>
  if x n then ⟨1 / 2, half_mem⟩ else ⟨(1 / 2) ^ (n + 2), pow_half_mem n⟩

lemma continuous_pD : Continuous pD := by
  have : pD = fun x n => (fun b : Bool => if b then (⟨1 / 2, half_mem⟩ : Ioo01)
      else ⟨(1 / 2) ^ (n + 2), pow_half_mem n⟩) (x n) := rfl
  rw [this]
  exact continuous_pi fun n => (continuous_of_discreteTopology (f := fun b : Bool =>
    if b then (⟨1 / 2, half_mem⟩ : Ioo01) else ⟨(1 / 2) ^ (n + 2), pow_half_mem n⟩)).comp
      (continuous_apply n)

lemma pe_pD (x : ℕ → Bool) (n : ℕ) :
    pe (cubeIncl (pD x)) n = if x n then 2⁻¹ else 2⁻¹ ^ (n + 2) := by
  unfold pe cubeIncl pD
  by_cases hx : x n = true
  · simp only [hx, if_true]
    have : toNNReal ⟨(1 / 2 : ℝ), half_mem.1.le, half_mem.2.le⟩ = 2⁻¹ := by
      ext; simp [toNNReal]; rfl
    rw [this, ENNReal.coe_inv two_ne_zero]; rfl
  · simp only [hx, Bool.false_eq_true, if_false]
    have : toNNReal ⟨((1 / 2 : ℝ) ^ (n + 2)), (pow_half_mem n).1.le, (pow_half_mem n).2.le⟩ =
        2⁻¹ ^ (n + 2) := by
      ext; simp [toNNReal]; rfl
    rw [this, ENNReal.coe_pow, ENNReal.coe_inv two_ne_zero]; rfl

lemma two_inv_pow_ne_zero (k : ℕ) : (2⁻¹ : ℝ≥0∞) ^ k ≠ 0 :=
  pow_ne_zero _ (ENNReal.inv_ne_zero.2 ENNReal.ofNat_ne_top)

/-- Under `P_{p^D}`, almost surely `A \ D` is finite (first Borel–Cantelli lemma). -/
lemma ae_finite_outside (x : ℕ → Bool) :
    ∀ᵐ ω ∂bernoulliSeq (cubeIncl (pD x)), {n | n ∈ randSet ω ∧ n ∉ randSet x}.Finite := by
  classical
  let s : ℕ → Set (ℕ → Bool) := fun n => if x n = true then ∅ else cyl {n}
  have hs : ∑' n, bernoulliSeq (cubeIncl (pD x)) (s n) ≠ ∞ := by
    have hle : ∀ n, bernoulliSeq (cubeIncl (pD x)) (s n) ≤ 2⁻¹ ^ n := by
      intro n
      by_cases hx : x n = true
      · simp [s, hx]
      · simp only [s, hx, Bool.false_eq_true, if_false]
        rw [measure_cyl, Finset.prod_singleton]
        change pe _ n ≤ _
        rw [pe_pD, if_neg hx]
        exact pow_le_pow_of_le_one (by simp) (ENNReal.inv_le_one.2 one_le_two) (by omega)
    refine ne_top_of_le_ne_top ?_ (ENNReal.tsum_le_tsum hle)
    rw [ENNReal.tsum_geometric, ENNReal.one_sub_inv_two, inv_inv]
    exact ENNReal.ofNat_ne_top
  filter_upwards [ae_finite_setOfPred_mem hs] with ω hω
  refine hω.subset fun n hn => ?_
  have hx : x n ≠ true := hn.2
  simp only [s, Set.mem_ofPred_eq, hx]
  exact fun j hj => by rw [Finset.mem_singleton] at hj; subst hj; exact hn.1

lemma hasSumset_of_finite_diff {A D : Set ℕ} (hA : HasSumset A)
    (hF : {n | n ∈ A ∧ n ∉ D}.Finite) : HasSumset D := by
  obtain ⟨B, C, hB, hC, hBC⟩ := hA
  obtain ⟨M, hM⟩ := hF.bddAbove
  refine ⟨B \ Set.Iic M, C, hB.sdiff (Set.finite_Iic M), hC, ?_⟩
  rintro _ ⟨b, hb, c, hc, rfl⟩
  by_contra hD
  have := hM ⟨hBC ⟨b, hb.1, c, hc, rfl⟩, hD⟩
  have hb2 : M < b := not_le.1 hb.2
  omega

lemma has1_of_finite_diff {plus : Bool} {A D : Set ℕ} (hA : Has1 plus A)
    (hF : {n | n ∈ A ∧ n ∉ D}.Finite) : Has1 plus D := by
  obtain ⟨B, hB, hBB, h2⟩ := hA
  obtain ⟨M, hM⟩ := hF.bddAbove
  refine ⟨B \ Set.Iic M, hB.sdiff (Set.finite_Iic M), ?_, fun hp b hb => ?_⟩
  · rintro _ ⟨b, hb, c, hc, hne, rfl⟩
    by_contra hD
    have := hM ⟨hBB ⟨b, hb.1, c, hc.1, hne, rfl⟩, hD⟩
    have hb2 : M < b := not_le.1 hb.2
    omega
  · by_contra hD
    have := hM ⟨h2 hp b hb.1, hD⟩
    have hb2 : M < b := not_le.1 hb.2
    omega

lemma pD_mem_iff (x : ℕ → Bool) : cubeIncl (pD x) ∈ frakA_BC ↔ x ∈ frakD_BC := by
  constructor
  · intro h
    have h' : ∀ᵐ ω ∂bernoulliSeq (cubeIncl (pD x)), HasSumset (randSet ω) := h
    obtain ⟨ω, h1, h2⟩ := (h'.and (ae_finite_outside x)).exists
    exact hasSumset_of_finite_diff h1 h2
  · rintro ⟨B0, C0, hB0, hC0, hBC⟩
    refine ae_hasSumset_of_strategy (pairsOf_strategy (B0 := B0) (C0 := C0) fun U V hU hV =>
      ⟨tsum_indicator_eq_top (hC0.sdiff V.finite_toSet) (two_inv_pow_ne_zero U.card)
        fun c hc => le_of_eq ?_, tsum_indicator_eq_top (hB0.sdiff U.finite_toSet)
        (two_inv_pow_ne_zero V.card) fun b hb => le_of_eq ?_⟩)
    · rw [w_eq, ← Finset.prod_const]
      refine Finset.prod_congr rfl fun u hu => ?_
      rw [pe_pD, if_pos (show x (c + u) = true from by
        rw [add_comm]; exact hBC ⟨u, hU hu, c, hc.1, rfl⟩)]
    · rw [w_eq, ← Finset.prod_const]
      refine Finset.prod_congr rfl fun v hv => ?_
      rw [pe_pD, if_pos (show x (b + v) = true from hBC ⟨b, hb.1, v, hV hv, rfl⟩)]

lemma pD_mem_iff1 (plus : Bool) (x : ℕ → Bool) :
    cubeIncl (pD x) ∈ frakA1 plus ↔ x ∈ frakD1 plus := by
  constructor
  · intro h
    have h' : ∀ᵐ ω ∂bernoulliSeq (cubeIncl (pD x)), Has1 plus (randSet ω) := h
    obtain ⟨ω, h1, h2⟩ := (h'.and (ae_finite_outside x)).exists
    exact has1_of_finite_diff h1 h2
  · rintro ⟨B0, hB0, hBB, h2⟩
    refine ae_has1_of_strategy (setsOf_strategy (B0 := B0) fun U hU =>
      tsum_indicator_eq_top (hB0.sdiff U.finite_toSet) (two_inv_pow_ne_zero (U.card + 1))
        fun y hy => ?_)
    have hw : w (cubeIncl (pD x)) U y = 2⁻¹ ^ U.card := by
      rw [w_eq, ← Finset.prod_const]
      refine Finset.prod_congr rfl fun u hu => ?_
      rw [pe_pD, if_pos (show x (y + u) = true from
        hBB ⟨y, hy.1, u, hU hu, fun e => hy.2 (e ▸ hu), rfl⟩)]
    cases plus
    · simp only [wstar, Bool.false_eq_true, if_false, hw, pow_succ]
      exact mul_le_of_le_one_right zero_le (ENNReal.inv_le_one.2 one_le_two)
    · simp only [wstar, if_true, hw, pe_pD]
      rw [if_pos (show x (2 * y) = true from h2 rfl y hy.1), pow_succ, mul_comm]

/-- Paper, Theorem \ref{IB:thm:nonborel}\ref{IB:nb2}, for `B + C` in `(0,1)^ℕ`. -/
theorem thm_nonborel_b_BC_open {lam : ℕ → ℕ} (h : IsRigidSeq lam) :
    AnalyticSet frakA_BC' ∧
    (∃ g : TreeSp → OpenCube, Continuous g ∧ ∀ T ∈ TrSet, (g T ∈ frakA_BC' ↔ T ∈ IFSet)) ∧
    (KechrisIFComplete → Sigma11Complete frakA_BC') ∧
    (KechrisIFNotBorel → ¬ MeasurableSet[borel OpenCube] frakA_BC') := by
  have hA : AnalyticSet frakA_BC' := analyticSet_frakA_BC.preimage continuous_cubeIncl
  have hred : ∀ T ∈ TrSet, (pD (DBC lam T) ∈ frakA_BC' ↔ T ∈ IFSet) := fun T hT => by
    rw [← DBC_reduction h hT]
    exact pD_mem_iff _
  have hc := continuous_pD.comp (continuous_DBC lam)
  exact ⟨hA, ⟨_, hc, hred⟩, complete_of_reduction hA _ hc hred⟩

/-- Paper, Theorem \ref{IB:thm:nonborel}\ref{IB:nb2}, for `B ⊕ B` and `B + B` in `(0,1)^ℕ`. -/
theorem thm_nonborel_b_1_open {lam : ℕ → ℕ} (h : IsRigidSeq lam) (plus : Bool) :
    AnalyticSet (frakA1' plus) ∧
    (∃ g : TreeSp → OpenCube, Continuous g ∧ ∀ T ∈ TrSet, (g T ∈ frakA1' plus ↔ T ∈ IFSet)) ∧
    (KechrisIFComplete → Sigma11Complete (frakA1' plus)) ∧
    (KechrisIFNotBorel → ¬ MeasurableSet[borel OpenCube] (frakA1' plus)) := by
  have hA : AnalyticSet (frakA1' plus) := (analyticSet_frakA1 plus).preimage continuous_cubeIncl
  have hred : ∀ T ∈ TrSet, (pD (D1 lam plus T) ∈ frakA1' plus ↔ T ∈ IFSet) := fun T hT => by
    rw [← D1_reduction h plus hT]
    exact pD_mem_iff1 plus _
  have hc := continuous_pD.comp (continuous_D1 lam plus)
  exact ⟨hA, ⟨_, hc, hred⟩, complete_of_reduction hA _ hc hred⟩

/-! ### Part (c): the poset `𝒩` and the reduction into `{p ∈ (0,1)^ℕ : p_n → 0}` -/

/-- Elements `x = (s, η)` of `𝒩`, with `s ∈ ℕ^{<ℕ}` and `η` a finite `0`-`1` sequence. -/
abbrev NNode := List ℕ × List Bool

/-- `ℓ(s) = |s| + ∑ᵢ sᵢ`. -/
def ell (s : List ℕ) : ℕ := s.length + s.sum

/-- `x = (s, η) ∈ 𝒩` iff `η ∈ {0,1}^{ℓ(s)}`. -/
def InN (x : NNode) : Prop := x.2.length = ell x.1

/-- The partial order `(s, η) ≼ (s', η')` iff `s ⊆ s'` and `η` is an initial segment of `η'`. -/
def LeN (x y : NNode) : Prop := x.1 <+: y.1 ∧ x.2 <+: y.2

/-- Comparability in `𝒩`. -/
def CompN (x y : NNode) : Prop := LeN x y ∨ LeN y x

lemma CompN.symm {x y : NNode} (h : CompN x y) : CompN y x := Or.symm h

lemma LeN.trans {x y z : NNode} (h1 : LeN x y) (h2 : LeN y z) : LeN x z :=
  ⟨h1.1.trans h2.1, h1.2.trans h2.2⟩

lemma ell_mono {s s' : List ℕ} (h : s <+: s') : ell s ≤ ell s' := by
  obtain ⟨r, rfl⟩ := h
  simp [ell, List.sum_append]; omega

lemma ell_ge_length (s : List ℕ) : s.length ≤ ell s := Nat.le_add_right _ _

lemma ell_res (z : ℕ → ℕ) (m : ℕ) : m ≤ ell (res z m) := by
  have := ell_ge_length (res z m); rwa [res_length] at this

lemma eq_of_LeN_of_ell {x y : NNode} (hx : InN x) (hy : InN y) (h : LeN x y)
    (he : ell y.1 ≤ ell x.1) : x = y := by
  have h2 : x.2 = y.2 := h.2.eq_of_length_le (by rw [hx, hy]; exact he)
  have h1 : x.1 = y.1 := by
    obtain ⟨r, hr⟩ := h.1
    have : ell y.1 = ell x.1 + r.length + r.sum := by
      rw [← hr]; simp [ell, List.sum_append]; ring
    have hr0 : r = [] := List.eq_nil_of_length_eq_zero (by omega)
    rw [← hr, hr0, List.append_nil]
  exact Prod.ext h1 h2

/-- Every element of `𝒩` has finitely many predecessors. -/
lemma finite_preds (y : NNode) : {x : NNode | LeN x y}.Finite := by
  refine ((List.finite_toSet y.1.inits).prod (List.finite_toSet y.2.inits)).subset ?_
  rintro x ⟨h1, h2⟩
  exact ⟨(List.mem_inits _ _).2 h1, (List.mem_inits _ _).2 h2⟩

lemma finite_ell_le (L : ℕ) : {s : List ℕ | ell s ≤ L}.Finite := by
  refine ((List.finite_length_le (Fin (L + 1)) L).image (List.map Fin.val)).subset ?_
  intro s hs
  simp only [Set.mem_ofPred_eq, ell] at hs
  have hle : ∀ i ∈ s, i < L + 1 := fun i hi => by
    have := List.le_sum_of_mem hi; omega
  refine ⟨s.attach.map fun i => ⟨i.1, hle i.1 i.2⟩, by simp; omega, ?_⟩
  simp only [List.map_map]
  conv_rhs => rw [← List.attach_map_subtype_val s]
  rfl

/-- For each `L`, finitely many `x ∈ 𝒩` have `ℓ(x) ≤ L`. -/
lemma finite_InN_ell_le (L : ℕ) : {x : NNode | InN x ∧ ell x.1 ≤ L}.Finite := by
  refine ((finite_ell_le L).prod (List.finite_length_le Bool L)).subset ?_
  rintro x ⟨hx, hL⟩
  exact ⟨hL, by show x.2.length ≤ L; rw [hx]; exact hL⟩

lemma CompN_of_LeN_LeN {x x' r : NNode} (hx : InN x) (hx' : InN x') (h : LeN x r)
    (h' : LeN x' r) : CompN x x' := by
  rcases List.prefix_or_prefix_of_prefix h.1 h'.1 with a | a
  · have hl : x.2.length ≤ x'.2.length := by rw [hx, hx']; exact ell_mono a
    exact Or.inl ⟨a, List.prefix_of_prefix_length_le h.2 h'.2 hl⟩
  · have hl : x'.2.length ≤ x.2.length := by rw [hx, hx']; exact ell_mono a
    exact Or.inr ⟨a, List.prefix_of_prefix_length_le h'.2 h.2 hl⟩

/-- Two infinite subsets `Q₁, Q₂` of `𝒩` with all cross pairs comparable: `Q₁` is a chain
(this only uses that every element of `𝒩` has finitely many predecessors). -/
lemma chainN_of_cross {Q1 Q2 : Set NNode} (hQ1 : ∀ q ∈ Q1, InN q) (h2 : Q2.Infinite)
    (hc : ∀ q ∈ Q1, ∀ q' ∈ Q2, CompN q q') : ∀ q ∈ Q1, ∀ q' ∈ Q1, CompN q q' := by
  intro q hq q' hq'
  by_contra hnc
  apply h2
  refine (finite_preds q).subset fun r hr => ?_
  show LeN r q
  rcases hc q hq r hr with h | h
  · rcases hc q' hq' r hr with h' | h'
    · exact absurd (CompN_of_LeN_LeN (hQ1 q hq) (hQ1 q' hq') h h') hnc
    · exact absurd (Or.inl (h.trans h')) hnc
  · exact h

/-- A tree `T` such that `𝒩` contains two infinite sets `Q₁, Q₂`, all cross pairs comparable and
the first coordinates of `Q₁` in `T`, has an infinite branch. -/
lemma branch_of_crossN {T : TreeSp} (hT : IsTree T) {Q1 Q2 : Set NNode} (h1 : Q1.Infinite)
    (h2 : Q2.Infinite) (hQ1 : ∀ q ∈ Q1, InN q) (hQT : ∀ q ∈ Q1, T q.1 = true)
    (hc : ∀ q ∈ Q1, ∀ q' ∈ Q2, CompN q q') : T ∈ IFSet := by
  have hch := chainN_of_cross hQ1 h2 hc
  -- distinct comparable elements of `𝒩` have distinct first coordinates
  have hinj : Set.InjOn Prod.fst Q1 := by
    intro q hq q' hq' e
    rcases hch q hq q' hq' with h | h
    · exact eq_of_LeN_of_ell (hQ1 q hq) (hQ1 q' hq') h (by rw [e])
    · exact (eq_of_LeN_of_ell (hQ1 q' hq') (hQ1 q hq) h (by rw [e])).symm
  refine branch_of_chain hT (h1.image hinj) (by rintro _ ⟨q, hq, rfl⟩; exact hQT q hq) ?_
  rintro _ ⟨q, hq, rfl⟩ _ ⟨q', hq', rfl⟩
  rcases hch q hq q' hq' with h | h
  · exact Or.inl h.1
  · exact Or.inr h.1

section NB3

variable {lam : ℕ → ℕ}

/-- The labels `β_x = λ_{2⌜x⌝}`, `γ_x = λ_{2⌜x⌝+1}` of `x ∈ 𝒩`. -/
def bN (lam : ℕ → ℕ) (x : NNode) : ℕ := lam (2 * Encodable.encode x)

/-- See `bN`. -/
def gN (lam : ℕ → ℕ) (x : NNode) : ℕ := lam (2 * Encodable.encode x + 1)

lemma bN_injective (h : IsRigidSeq lam) : Function.Injective (bN lam) := fun a b e =>
  Encodable.encode_injective (by have := h.injective e; omega)

lemma gN_injective (h : IsRigidSeq lam) : Function.Injective (gN lam) := fun a b e =>
  Encodable.encode_injective (by have := h.injective e; omega)

lemma N_rep_unique (h : IsRigidSeq lam) {x y x' y' : NNode}
    (e : bN lam x + gN lam y = bN lam x' + gN lam y') : x = x' ∧ y = y' := by
  rcases lem_rigid_pair h e with ⟨e1, e2⟩ | ⟨e1, -⟩
  · exact ⟨Encodable.encode_injective (by omega), Encodable.encode_injective (by omega)⟩
  · omega

/-- Valid pairs: `x, y ∈ 𝒩` comparable. -/
def ValidN (x y : NNode) : Prop := InN x ∧ InN y ∧ CompN x y

/-- `θ_L = 1/(L+2)`. -/
noncomputable def thetaR (L : ℕ) : ℝ := ((L : ℝ) + 2)⁻¹

lemma thetaR_mem (L : ℕ) : thetaR L ∈ Ioo01 :=
  ⟨by unfold thetaR; positivity, inv_lt_one_of_one_lt₀ (by
    have := (Nat.cast_nonneg L : (0 : ℝ) ≤ L); linarith)⟩

/-- The value of `p^T` at `n = β_x + γ_y` (`q = (x, y)` valid). -/
noncomputable def pTval (T : TreeSp) (n : ℕ) (q : NNode × NNode) : Ioo01 :=
  if T q.1.1 = true ∧ T q.2.1 = true then ⟨thetaR (max (ell q.1.1) (ell q.2.1)), thetaR_mem _⟩
  else ⟨(1 / 2) ^ (n + 2), pow_half_mem n⟩

open Classical in
/-- The reduction `g(T) = p^T` of Theorem \ref{IB:thm:nonborel}\ref{IB:nb3}:
`p^T_n = θ_{max(ℓ(x), ℓ(y))}` if `n = β_x + γ_y` with `x, y ∈ 𝒩` comparable and with first
coordinates in `T`, and `p^T_n = 2^{-n-2}` otherwise. -/
noncomputable def pT (lam : ℕ → ℕ) (T : TreeSp) : OpenCube := fun n =>
  if hn : ∃ q : NNode × NNode, ValidN q.1 q.2 ∧ n = bN lam q.1 + gN lam q.2 then
    pTval T n hn.choose else ⟨(1 / 2) ^ (n + 2), pow_half_mem n⟩

lemma continuous_pT (lam : ℕ → ℕ) : Continuous (pT lam) := by
  refine continuous_pi fun n => ?_
  unfold pT
  split_ifs with hn
  · exact (continuous_of_discreteTopology (f := fun u : Bool × Bool =>
      if u.1 = true ∧ u.2 = true then
        (⟨thetaR (max (ell hn.choose.1.1) (ell hn.choose.2.1)), thetaR_mem _⟩ : Ioo01)
      else ⟨(1 / 2) ^ (n + 2), pow_half_mem n⟩)).comp
      ((continuous_apply (A := fun _ : List ℕ => Bool) hn.choose.1.1).prodMk
        (continuous_apply (A := fun _ : List ℕ => Bool) hn.choose.2.1))
  · exact continuous_const

/-- The support of `q^T`. -/
def suppQ (lam : ℕ → ℕ) (T : TreeSp) : Set ℕ :=
  {n | ∃ x y, ValidN x y ∧ T x.1 = true ∧ T y.1 = true ∧ n = bN lam x + gN lam y}

lemma pT_val (h : IsRigidSeq lam) {T : TreeSp} {x y : NNode} (hv : ValidN x y)
    (hx : T x.1 = true) (hy : T y.1 = true) :
    cubeIncl (pT lam T) (bN lam x + gN lam y) = thetaI (max (ell x.1) (ell y.1) + 1) := by
  have hn : ∃ q : NNode × NNode, ValidN q.1 q.2 ∧
      bN lam x + gN lam y = bN lam q.1 + gN lam q.2 := ⟨(x, y), hv, rfl⟩
  obtain ⟨e1, e2⟩ := N_rep_unique h hn.choose_spec.2
  apply Subtype.ext
  simp only [cubeIncl, pT, dif_pos hn, pTval, ← e1, ← e2, hx, hy, and_self, if_true, thetaR,
    thetaI]
  push_cast; ring

lemma pe_pT_val (h : IsRigidSeq lam) {T : TreeSp} {x y : NNode} (hv : ValidN x y)
    (hx : T x.1 = true) (hy : T y.1 = true) :
    pe (cubeIncl (pT lam T)) (bN lam x + gN lam y) = θE (max (ell x.1) (ell y.1) + 1) := by
  unfold pe; rw [pT_val h hv hx hy, coe_thetaI]

lemma pe_pT_le (T : TreeSp) {n : ℕ} (hn : n ∉ suppQ lam T) :
    pe (cubeIncl (pT lam T)) n ≤ 2⁻¹ ^ n := by
  have hval : cubeIncl (pT lam T) n = ⟨(1 / 2) ^ (n + 2), (pow_half_mem n).1.le,
      (pow_half_mem n).2.le⟩ := by
    apply Subtype.ext
    simp only [cubeIncl, pT]
    split_ifs with h1
    · simp only [pTval]
      split_ifs with h2
      · exact absurd ⟨_, _, h1.choose_spec.1, h2.1, h2.2, h1.choose_spec.2⟩ hn
      · rfl
    · rfl
  have : toNNReal ⟨((1 / 2 : ℝ) ^ (n + 2)), (pow_half_mem n).1.le, (pow_half_mem n).2.le⟩ =
      2⁻¹ ^ (n + 2) := by
    ext; simp [toNNReal]; rfl
  unfold pe
  rw [hval, this, ENNReal.coe_pow, ENNReal.coe_inv two_ne_zero]
  exact pow_le_pow_of_le_one (by simp) (ENNReal.inv_le_one.2 one_le_two) (by omega)

end NB3

section NB3b

variable {lam : ℕ → ℕ}

/-- `𝔆 = {p ∈ (0,1)^ℕ : p_n → 0}`. -/
def frakC : Set OpenCube := {p | Tendsto (fun n => ((p n : Ioo01) : ℝ)) atTop (𝓝 0)}

lemma pT_mem_frakC (T : TreeSp) : pT lam T ∈ frakC := by
  refine tendsto_order.2 ⟨fun a ha => Eventually.of_forall fun n => ha.trans (pT lam T n).2.1,
    fun ε hε => ?_⟩
  -- the set of `n` with `p^T_n ≥ ε` is finite
  obtain ⟨N, hN⟩ := (tendsto_pow_atTop_nhds_zero_of_lt_one (by norm_num : (0 : ℝ) ≤ 1 / 2)
    (by norm_num)).eventually (gt_mem_nhds hε) |>.exists_forall_of_atTop
  set L0 := ⌈ε⁻¹⌉₊
  set F := {x : NNode | InN x ∧ ell x.1 ≤ L0}
  have hF : (F ×ˢ F).Finite := (finite_InN_ell_le L0).prod (finite_InN_ell_le L0)
  have hfin : {n | ε ≤ ((pT lam T n : Ioo01) : ℝ)}.Finite := by
    refine ((Set.finite_Iio (N + 2)).union (hF.image fun q => bN lam q.1 + gN lam q.2)).subset ?_
    intro n hn
    simp only [Set.mem_ofPred_eq] at hn
    by_cases hsmall : n < N + 2
    · exact Or.inl hsmall
    right
    have hnot : ¬ ε ≤ (1 / 2 : ℝ) ^ (n + 2) := not_le.2 (hN _ (by omega))
    unfold pT at hn
    split_ifs at hn with h1
    · unfold pTval at hn
      split_ifs at hn with h2
      · refine ⟨h1.choose, ⟨⟨h1.choose_spec.1.1, ?_⟩, ⟨h1.choose_spec.1.2.1, ?_⟩⟩,
          h1.choose_spec.2.symm⟩
        all_goals
          by_contra hL
          push Not at hL
          have hle : ((L0 : ℝ) + 2)⁻¹ < ε := by
            have h3 : ε⁻¹ ≤ (L0 : ℝ) := Nat.le_ceil _
            rw [inv_lt_comm₀ (by positivity) hε]
            linarith
          have hmono : thetaR (max (ell h1.choose.1.1) (ell h1.choose.2.1)) ≤ ((L0 : ℝ) + 2)⁻¹ := by
            unfold thetaR
            refine inv_anti₀ (by positivity) ?_
            have : (L0 : ℝ) ≤ (max (ell h1.choose.1.1) (ell h1.choose.2.1) : ℕ) := by
              exact_mod_cast (show L0 ≤ max (ell h1.choose.1.1) (ell h1.choose.2.1) by omega)
            linarith
          exact absurd hn (not_le.2 (hmono.trans_lt hle))
      · exact absurd hn hnot
    · exact absurd hn hnot
  filter_upwards [hfin.eventually_cofinite_notMem.filter_mono Nat.cofinite_eq_atTop.ge] with n hn
  exact not_le.1 hn

/-- A general first Borel–Cantelli statement: if `p_n ≤ 2^{-n}` off `D`, then a.s. `A \ D` is
finite. -/
lemma ae_finite_outside_gen (p : ℕ → I) (D : Set ℕ) (hp : ∀ n ∉ D, pe p n ≤ 2⁻¹ ^ n) :
    ∀ᵐ ω ∂bernoulliSeq p, {n | n ∈ randSet ω ∧ n ∉ D}.Finite := by
  classical
  let s : ℕ → Set (ℕ → Bool) := fun n => if n ∈ D then ∅ else cyl {n}
  have hs : ∑' n, bernoulliSeq p (s n) ≠ ∞ := by
    have hle : ∀ n, bernoulliSeq p (s n) ≤ 2⁻¹ ^ n := by
      intro n
      by_cases hx : n ∈ D
      · simp [s, hx]
      · simp only [s, hx, if_false]
        rw [measure_cyl, Finset.prod_singleton]
        exact hp n hx
    refine ne_top_of_le_ne_top ?_ (ENNReal.tsum_le_tsum hle)
    rw [ENNReal.tsum_geometric, ENNReal.one_sub_inv_two, inv_inv]
    exact ENNReal.ofNat_ne_top
  filter_upwards [ae_finite_setOfPred_mem hs] with ω hω
  refine hω.subset fun n hn => ?_
  simp only [s, Set.mem_ofPred_eq, if_neg hn.2]
  exact fun j hj => by rw [Finset.mem_singleton] at hj; subst hj; exact hn.1

/-- The generic node-extraction step (as in `nodes_of_shift`), for labels indexed by an encodable
type and a relation `R` between the `β`- and the `γ`-index. -/
lemma cross_of_shift {α : Type*} [Encodable α] [Inhabited α] (h : IsRigidSeq lam) {B C : Set ℕ} {t : ℤ}
    {jb jc : ℕ → ℕ} (hjb : ∀ b ∈ B, (b : ℤ) - t = lam (jb b))
    (hjc : ∀ c ∈ C, (c : ℤ) + t = lam (jc c)) (R : α → α → Prop) (P : α → Prop)
    (hmem : ∀ b ∈ B, ∀ c ∈ C, ∃ x y, P x ∧ P y ∧ R x y ∧
      b + c = lam (2 * Encodable.encode x) + lam (2 * Encodable.encode y + 1))
    (hB : B.Infinite) (hC : C.Infinite) :
    ∃ Q1 Q2 : Set α, Q1.Infinite ∧ Q2.Infinite ∧ (∀ q ∈ Q1, P q) ∧
      ∀ q ∈ Q1, ∀ q' ∈ Q2, R q q' := by
  have hpair : ∀ b ∈ B, ∀ c ∈ C, ∃ x y, P x ∧ P y ∧ R x y ∧
      ((jb b = 2 * Encodable.encode x ∧ jc c = 2 * Encodable.encode y + 1) ∨
       (jb b = 2 * Encodable.encode y + 1 ∧ jc c = 2 * Encodable.encode x)) := by
    intro b hb c hc
    obtain ⟨x, y, h1, h2, h3, e⟩ := hmem b hb c hc
    exact ⟨x, y, h1, h2, h3, rigid_pair_shift h (hjb b hb) (hjc c hc) e⟩
  have hinjB : ∀ b ∈ B, ∀ b' ∈ B, jb b = jb b' → b = b' := fun b hb b' hb' e => by
    have h1 := hjb b hb; have h2 := hjb b' hb'; rw [e] at h1
    exact_mod_cast (by linarith : (b : ℤ) = b')
  have hinjC : ∀ c ∈ C, ∀ c' ∈ C, jc c = jc c' → c = c' := fun c hc c' hc' e => by
    have h1 := hjc c hc; have h2 := hjc c' hc'; rw [e] at h1
    exact_mod_cast (by linarith : (c : ℤ) = c')
  obtain ⟨b1, hb1⟩ := hB.nonempty
  obtain ⟨c1, hc1⟩ := hC.nonempty
  rcases Nat.even_or_odd (jb b1) with ⟨r, hr⟩ | ⟨r, hr⟩
  · have hCodd : ∀ c ∈ C, ∃ y, jc c = 2 * Encodable.encode y + 1 ∧ P y := by
      intro c hc
      obtain ⟨x, y, -, h2, -, ⟨-, e⟩ | ⟨e, -⟩⟩ := hpair b1 hb1 c hc
      · exact ⟨y, e, h2⟩
      · omega
    obtain ⟨r1, hr1, -⟩ := hCodd c1 hc1
    have hBev : ∀ b ∈ B, ∃ x, jb b = 2 * Encodable.encode x ∧ P x := by
      intro b hb
      obtain ⟨x, y, h1, -, -, ⟨e, -⟩ | ⟨-, e⟩⟩ := hpair b hb c1 hc1
      · exact ⟨x, e, h1⟩
      · omega
    choose! f hf hfP using hBev
    choose! g hg hgP using hCodd
    refine ⟨f '' B, g '' C, hB.image fun b hb b' hb' e => hinjB b hb b' hb'
      (by rw [hf b hb, hf b' hb', e]), hC.image fun c hc c' hc' e => hinjC c hc c' hc'
      (by rw [hg c hc, hg c' hc', e]), by rintro _ ⟨b, hb, rfl⟩; exact hfP b hb, ?_⟩
    rintro _ ⟨b, hb, rfl⟩ _ ⟨c, hc, rfl⟩
    obtain ⟨x, y, -, -, hxy, ⟨e1, e2⟩ | ⟨e1, -⟩⟩ := hpair b hb c hc
    · have h1 : f b = x := Encodable.encode_injective (by have := hf b hb; omega)
      have h2 : g c = y := Encodable.encode_injective (by have := hg c hc; omega)
      rw [h1, h2]; exact hxy
    · have := hf b hb; omega
  · have hCev : ∀ c ∈ C, ∃ x, jc c = 2 * Encodable.encode x ∧ P x := by
      intro c hc
      obtain ⟨x, y, h1, -, -, ⟨e, -⟩ | ⟨-, e⟩⟩ := hpair b1 hb1 c hc
      · omega
      · exact ⟨x, e, h1⟩
    obtain ⟨r1, hr1, -⟩ := hCev c1 hc1
    have hBodd : ∀ b ∈ B, ∃ y, jb b = 2 * Encodable.encode y + 1 ∧ P y := by
      intro b hb
      obtain ⟨x, y, -, h2, -, ⟨-, e⟩ | ⟨e, -⟩⟩ := hpair b hb c1 hc1
      · omega
      · exact ⟨y, e, h2⟩
    choose! f hf hfP using hBodd
    choose! g hg hgP using hCev
    refine ⟨g '' C, f '' B, hC.image fun c hc c' hc' e => hinjC c hc c' hc'
      (by rw [hg c hc, hg c' hc', e]), hB.image fun b hb b' hb' e => hinjB b hb b' hb'
      (by rw [hf b hb, hf b' hb', e]), by rintro _ ⟨c, hc, rfl⟩; exact hgP c hc, ?_⟩
    rintro _ ⟨c, hc, rfl⟩ _ ⟨b, hb, rfl⟩
    obtain ⟨x, y, -, -, hxy, ⟨-, e2⟩ | ⟨e1, e2⟩⟩ := hpair b hb c hc
    · have := hg c hc; omega
    · have h1 : f b = y := Encodable.encode_injective (by have := hf b hb; omega)
      have h2 : g c = x := Encodable.encode_injective (by have := hg c hc; omega)
      rw [h1, h2]; exact hxy

/-- The converse half of Theorem \ref{IB:thm:nonborel}\ref{IB:nb3}: if `P_{p^T}(E_{BC}) > 0` (here:
`= 1`), then `T` has an infinite branch. -/
theorem pT_converse (h : IsRigidSeq lam) {T : TreeSp} (hT : IsTree T)
    (hA : ∀ᵐ ω ∂bernoulliSeq (cubeIncl (pT lam T)), HasSumset (randSet ω)) : T ∈ IFSet := by
  obtain ⟨ω, h1, h2⟩ := (hA.and (ae_finite_outside_gen _ (suppQ lam T)
    fun n hn => pe_pT_le T hn)).exists
  obtain ⟨B, C, hB, hC, hBC⟩ := hasSumset_of_finite_diff h1 h2
  have hmem : ∀ b ∈ B, ∀ c ∈ C, ∃ x y, (InN x ∧ T x.1 = true) ∧ (InN y ∧ T y.1 = true) ∧
      CompN x y ∧ b + c = lam (2 * Encodable.encode x) + lam (2 * Encodable.encode y + 1) := by
    intro b hb c hc
    obtain ⟨x, y, ⟨hx, hy, hxy⟩, hTx, hTy, e⟩ := hBC ⟨b, hb, c, hc, rfl⟩
    exact ⟨x, y, ⟨hx, hTx⟩, ⟨hy, hTy⟩, hxy, e⟩
  obtain ⟨t, jb, jc, hjb, hjc⟩ := cor_R_nat h hB hC fun b hb c hc => by
    obtain ⟨x, y, -, -, -, e⟩ := hmem b hb c hc
    exact ⟨_, _, by rw [← Nat.cast_add, e]; push_cast; rfl⟩
  obtain ⟨Q1, Q2, hQ1, hQ2, hP, hc⟩ := cross_of_shift h hjb hjc CompN
    (fun x => InN x ∧ T x.1 = true) hmem hB hC
  exact branch_of_crossN hT hQ1 hQ2 (fun q hq => (hP q hq).1) (fun q hq => (hP q hq).2) hc

end NB3b

section NB3c

variable {lam : ℕ → ℕ}

/-- For all large `j`, `M (a + j + 2)^k ≤ 2^j`. -/
lemma eventually_two_pow_ge (M a k : ℕ) : ∃ J, ∀ j ≥ J, M * (a + j + 2) ^ k ≤ 2 ^ j := by
  have ht := tendsto_pow_const_div_const_pow_of_one_lt k (r := 2) one_lt_two
  have hpos : (0 : ℝ) < ((M : ℝ) * 2 ^ (a + 2) + 1)⁻¹ := by positivity
  obtain ⟨N, hN⟩ := (ht.eventually (gt_mem_nhds hpos)).exists_forall_of_atTop
  refine ⟨N, fun j hj => ?_⟩
  have h1 := hN (a + j + 2) (by omega)
  rw [div_lt_iff₀ (by positivity), inv_mul_eq_div, lt_div_iff₀ (by positivity)] at h1
  set b : ℝ := 2 ^ (a + 2)
  set X : ℝ := ((a + j + 2 : ℕ) : ℝ) ^ k
  have hb : 0 < b := by positivity
  have hX : 0 ≤ X := by positivity
  have e : (2 : ℝ) ^ (a + j + 2) = 2 ^ j * b := by rw [← pow_add]; ring_nf
  rw [e] at h1
  have h2 : (M : ℝ) * X * b < 2 ^ j * b := by nlinarith
  have h3 : (M : ℝ) * X < 2 ^ j := lt_of_mul_lt_mul_right h2 hb.le
  have h4 : ((M * (a + j + 2) ^ k : ℕ) : ℝ) = (M : ℝ) * X := by simp only [X]; push_cast; ring
  exact_mod_cast (h4 ▸ h3).le

/-- The divergence estimate in Theorem \ref{IB:thm:nonborel}\ref{IB:nb3}: below `δ = (z|d, η)`,
the elements `y = (z|m, η')` (`m > d`, `η'` extending `η`) contribute `∑ θ_{ℓ(y)}^k = ∞`. -/
lemma tsum_candidates (z : ℕ → ℕ) (d : ℕ) (δ : NNode) (hδ1 : δ.1 = res z d) (hδ2 : InN δ)
    (k : ℕ) (F : NNode → ℕ) (hF : Function.Injective F) (g : ℕ → ℝ≥0∞)
    (hg : ∀ m, d < m → ∀ y : NNode, InN y → y.1 = res z m → LeN δ y →
      θE (ell y.1 + 1) ^ k ≤ g (F y)) : ∑' n, g n = ∞ := by
  refine ENNReal.eq_top_of_forall_nnreal_le fun r => ?_
  obtain ⟨M, hM⟩ := exists_nat_gt (r : ℝ)
  set a := ell (res z d)
  obtain ⟨J, hJ⟩ := eventually_two_pow_ge M a k
  set m := d + 1 + a + J
  set ℓm := ell (res z m)
  have hℓm : m ≤ ℓm := ell_res z m
  have ha : a ≤ ℓm := ell_mono (res_prefix z (by omega))
  set j := ℓm - a
  have hδlen : δ.2.length = a := by rw [hδ2, hδ1]
  let y : List.Vector Bool j → NNode := fun ζ => (res z m, δ.2 ++ ζ.1)
  have hyN : ∀ ζ, InN (y ζ) := fun ζ => by
    show (δ.2 ++ ζ.1).length = ell (res z m)
    rw [List.length_append, hδlen, ζ.2]; omega
  have hyle : ∀ ζ, LeN δ (y ζ) := fun ζ =>
    ⟨by rw [hδ1]; exact res_prefix z (by omega), List.prefix_append _ _⟩
  have hinj : Function.Injective fun ζ => F (y ζ) := by
    intro ζ ζ' e
    have := congrArg Prod.snd (hF e)
    exact Subtype.ext (List.append_cancel_left this)
  have h1 : ∑' ζ : List.Vector Bool j, g (F (y ζ)) ≤ ∑' n, g n :=
    ENNReal.tsum_comp_le_tsum_of_injective (f := fun ζ => F (y ζ)) hinj g
  have h2 : ∑' _ζ : List.Vector Bool j, θE (ℓm + 1) ^ k ≤ ∑' ζ : List.Vector Bool j, g (F (y ζ)) :=
    ENNReal.tsum_le_tsum fun ζ => hg m (by omega) (y ζ) (hyN ζ) rfl (hyle ζ)
  have h3 : ∑' _ζ : List.Vector Bool j, θE (ℓm + 1) ^ k = ((2 ^ j : ℕ) : ℝ≥0∞) * θE (ℓm + 1) ^ k := by
    rw [tsum_fintype, Finset.sum_const, Finset.card_univ, card_vector, Fintype.card_bool,
      nsmul_eq_mul]
  have h4 : ((M : ℕ) : ℝ≥0∞) ≤ ((2 ^ j : ℕ) : ℝ≥0∞) * θE (ℓm + 1) ^ k := by
    rw [θE, ← ENNReal.inv_pow, ← div_eq_mul_inv,
      ENNReal.le_div_iff_mul_le (Or.inl (by simp)) (Or.inl (by simp))]
    have hj := hJ j (by omega)
    have e : a + j + 2 = ℓm + 1 + 1 := by omega
    rw [e] at hj
    have : ((M * (ℓm + 1 + 1) ^ k : ℕ) : ℝ≥0∞) ≤ ((2 ^ j : ℕ) : ℝ≥0∞) := by exact_mod_cast hj
    simpa using this
  have hr : (r : ℝ≥0∞) ≤ (M : ℝ≥0∞) := by
    rw [← ENNReal.ofReal_coe_nnreal, ← ENNReal.ofReal_natCast]
    exact ENNReal.ofReal_le_ofReal hM.le
  exact hr.trans (h4.trans (h3 ▸ h2 |>.trans h1))

/-- The strategy of Theorem \ref{IB:thm:nonborel}\ref{IB:nb3} along a branch `z`: the pairs
`({β_x}_{x ∈ P}, {γ_y}_{y ∈ Q})` with `P, Q ⊆ 𝒩_z` finite and `P ∪ Q` a chain. -/
def Sbranch (lam : ℕ → ℕ) (z : ℕ → ℕ) : Set (Finset ℕ × Finset ℕ) :=
  {q | ∃ P Q : Finset NNode, (∀ x ∈ P ∪ Q, InN x ∧ ∃ m, x.1 = res z m) ∧
    q.1 = P.image (bN lam) ∧ q.2 = Q.image (gN lam) ∧ ∀ x ∈ P ∪ Q, ∀ y ∈ P ∪ Q, CompN x y}

lemma LeN.refl (x : NNode) : LeN x x := ⟨List.prefix_refl _, List.prefix_refl _⟩

lemma chainN_ub (z : ℕ → ℕ) {R : Finset NNode} (hR : ∀ x ∈ R, InN x ∧ ∃ m, x.1 = res z m)
    (hc : ∀ x ∈ R, ∀ y ∈ R, CompN x y) :
    ∃ δ : NNode, ∃ d, δ.1 = res z d ∧ InN δ ∧ ∀ x ∈ R, LeN x δ := by
  rcases R.eq_empty_or_nonempty with rfl | hne
  · exact ⟨([], []), 0, by simp [res], by simp [InN, ell], by simp⟩
  · obtain ⟨δ, hδ, hmax⟩ := R.exists_max_image (fun x => ell x.1) hne
    obtain ⟨hδN, d, hd⟩ := hR δ hδ
    refine ⟨δ, d, hd, hδN, fun x hx => ?_⟩
    rcases hc x hx δ hδ with h1 | h1
    · exact h1
    · rw [eq_of_LeN_of_ell hδN (hR x hx).1 h1 (hmax x hx)]; exact LeN.refl _

lemma prod_pe_pT_eq (h : IsRigidSeq lam) {T : TreeSp} (z : ℕ → ℕ)
    (hz : ∀ n, T (res z n) = true) {P : Finset NNode}
    (hP : ∀ x ∈ P, InN x ∧ ∃ m, x.1 = res z m) {y : NNode} (hy : InN y) (m : ℕ)
    (hym : y.1 = res z m) (hle : ∀ x ∈ P, LeN x y) :
    (∏ x ∈ P, pe (cubeIncl (pT lam T)) (bN lam x + gN lam y) = θE (ell y.1 + 1) ^ P.card) ∧
    (∏ x ∈ P, pe (cubeIncl (pT lam T)) (bN lam y + gN lam x) = θE (ell y.1 + 1) ^ P.card) := by
  have hTx : ∀ x ∈ P, T x.1 = true := fun x hx => by
    obtain ⟨-, m', hm'⟩ := hP x hx; rw [hm']; exact hz m'
  have hTy : T y.1 = true := by rw [hym]; exact hz m
  have hmax : ∀ x ∈ P, max (ell x.1) (ell y.1) = ell y.1 := fun x hx =>
    max_eq_right (ell_mono (hle x hx).1)
  constructor
  · rw [← Finset.prod_const]
    refine Finset.prod_congr rfl fun x hx => ?_
    rw [pe_pT_val h ⟨(hP x hx).1, hy, Or.inl (hle x hx)⟩ (hTx x hx) hTy, hmax x hx]
  · rw [← Finset.prod_const]
    refine Finset.prod_congr rfl fun x hx => ?_
    rw [pe_pT_val h ⟨hy, (hP x hx).1, Or.inr (hle x hx)⟩ hTy (hTx x hx), max_comm, hmax x hx]

/-- The direct half of Theorem \ref{IB:thm:nonborel}\ref{IB:nb3}: if `z` is an infinite branch of
`T`, then `Sbranch z` is a `BC`-strategy for `p^T`, so `P_{p^T}(E_{BC}) = 1`. -/
theorem pT_strategy (h : IsRigidSeq lam) {T : TreeSp} (z : ℕ → ℕ)
    (hz : ∀ n, T (res z n) = true) : IsBCStrategy (cubeIncl (pT lam T)) (Sbranch lam z) := by
  classical
  refine ⟨⟨∅, ∅, by simp, by simp, by simp, by simp⟩, ?_⟩
  rintro U V ⟨P, Q, hPQ, rfl, rfl, hch⟩
  obtain ⟨δ, d, hδ1, hδ2, hδ⟩ := chainN_ub z hPQ hch
  have hnot : ∀ m, d < m → ∀ y : NNode, y.1 = res z m → LeN δ y → y ∉ P ∪ Q := by
    intro m hm y hym hδy hy
    have h1 := (hδ y hy).1
    have h2 := hδy.1
    rw [hym, hδ1] at h1 h2
    have := congrArg List.length (h1.eq_of_length_le h2.length_le)
    rw [res_length, res_length] at this
    omega
  have hext : ∀ y : NNode, InN y → (∃ m, y.1 = res z m) → LeN δ y →
      (∀ x ∈ insert y (P ∪ Q), InN x ∧ ∃ m, x.1 = res z m) ∧
      ∀ x ∈ insert y (P ∪ Q), ∀ x' ∈ insert y (P ∪ Q), CompN x x' := by
    intro y hy hym hδy
    refine ⟨fun x hx => ?_, fun x hx x' hx' => ?_⟩
    · rcases Finset.mem_insert.1 hx with rfl | hx
      · exact ⟨hy, hym⟩
      · exact hPQ x hx
    · rcases Finset.mem_insert.1 hx with hx1 | hx1 <;>
        rcases Finset.mem_insert.1 hx' with hx2 | hx2
      · rw [hx1, hx2]; exact Or.inl (LeN.refl _)
      · rw [hx1]; exact Or.inr ((hδ x' hx2).trans hδy)
      · rw [hx2]; exact Or.inl ((hδ x hx1).trans hδy)
      · exact hch x hx1 x' hx2
  refine ⟨?_, ?_⟩
  · refine tsum_candidates z d δ hδ1 hδ2 P.card (gN lam) (gN_injective h) _ ?_
    intro m hm y hy hym hδy
    rw [Set.indicator_of_mem]
    · rw [w_eq, Finset.prod_image fun a _ b _ e => bN_injective h e]
      simp_rw [add_comm (gN lam y)]
      exact ((prod_pe_pT_eq h z hz (fun x hx => hPQ x (Finset.mem_union_left _ hx)) hy m hym
        fun x hx => (hδ x (Finset.mem_union_left _ hx)).trans hδy).1).ge
    · refine ⟨fun hm' => ?_, P, insert y Q, ?_, rfl, by rw [Finset.image_insert], ?_⟩
      · obtain ⟨x, hx, e⟩ := Finset.mem_image.1 hm'
        exact hnot m hm y hym hδy (Finset.mem_union_right _ (gN_injective h e ▸ hx))
      · rw [Finset.union_insert]; exact (hext y hy ⟨m, hym⟩ hδy).1
      · rw [Finset.union_insert]; exact (hext y hy ⟨m, hym⟩ hδy).2
  · refine tsum_candidates z d δ hδ1 hδ2 Q.card (bN lam) (bN_injective h) _ ?_
    intro m hm y hy hym hδy
    rw [Set.indicator_of_mem]
    · rw [w_eq, Finset.prod_image fun a _ b _ e => gN_injective h e]
      exact ((prod_pe_pT_eq h z hz (fun x hx => hPQ x (Finset.mem_union_right _ hx)) hy m hym
        fun x hx => (hδ x (Finset.mem_union_right _ hx)).trans hδy).2).ge
    · refine ⟨fun hm' => ?_, insert y P, Q, ?_, by rw [Finset.image_insert], rfl, ?_⟩
      · obtain ⟨x, hx, e⟩ := Finset.mem_image.1 hm'
        exact hnot m hm y hym hδy (Finset.mem_union_left _ (bN_injective h e ▸ hx))
      · rw [Finset.insert_union]; exact (hext y hy ⟨m, hym⟩ hδy).1
      · rw [Finset.insert_union]; exact (hext y hy ⟨m, hym⟩ hδy).2

/-- Paper, Theorem \ref{IB:thm:nonborel}\ref{IB:nb3}: there is a continuous
`g : 2^{ℕ^{<ℕ}} → 𝔆 = {p ∈ (0,1)^ℕ : p_n → 0}` with `g(T) ∈ 𝔄_{BC} ⇔ T ∈ IF` for every tree `T`;
in particular (given that `IF` is not Borel) there is no Borel `W ⊆ [0,1]^ℕ` with
`W ∩ 𝔆 = 𝔄_{BC} ∩ 𝔆`. -/
theorem thm_nonborel_c (h : IsRigidSeq lam) :
    (∃ g : TreeSp → OpenCube, Continuous g ∧ (∀ T, g T ∈ frakC) ∧
      ∀ T ∈ TrSet, (cubeIncl (g T) ∈ frakA_BC ↔ T ∈ IFSet)) ∧
    (KechrisIFNotBorel → ¬ ∃ W : Set (ℕ → I), MeasurableSet[borel (ℕ → I)] W ∧
      W ∩ (cubeIncl '' frakC) = frakA_BC ∩ (cubeIncl '' frakC)) := by
  have hred : ∀ T ∈ TrSet, (cubeIncl (pT lam T) ∈ frakA_BC ↔ T ∈ IFSet) := by
    intro T hT
    constructor
    · exact pT_converse h hT
    · rintro ⟨-, z, hz⟩
      exact ae_hasSumset_of_strategy (pT_strategy h z hz)
  refine ⟨⟨pT lam, continuous_pT lam, pT_mem_frakC, hred⟩, fun hK ⟨W, hW, hWC⟩ => hK ?_⟩
  have hc : Continuous (cubeIncl ∘ pT lam) := continuous_cubeIncl.comp (continuous_pT lam)
  have h1 : MeasurableSet[borel TreeSp] ((cubeIncl ∘ pT lam) ⁻¹' W) := hc.borel_measurable hW
  have : IFSet = (cubeIncl ∘ pT lam) ⁻¹' W ∩ TrSet := by
    ext T
    have hmemC : cubeIncl (pT lam T) ∈ cubeIncl '' frakC := ⟨_, pT_mem_frakC T, rfl⟩
    have hx := Set.ext_iff.1 hWC (cubeIncl (pT lam T))
    have key : cubeIncl (pT lam T) ∈ W ↔ cubeIncl (pT lam T) ∈ frakA_BC :=
      ⟨fun hw => (hx.1 ⟨hw, hmemC⟩).1, fun ha => (hx.2 ⟨ha, hmemC⟩).1⟩
    constructor
    · intro hT
      exact ⟨key.2 ((hred T hT.1).2 hT), hT.1⟩
    · rintro ⟨h1, h2⟩
      exact (hred T h2).1 (key.1 h1)
  rw [this]
  exact h1.inter measurableSet_borel_TrSet

end NB3c

end Kmrr25.S44b


==> anc/lean/Kmrr25/S51a.lean <==
import Kmrr25.Basic

/-!
# Sums and products in Bohr sets, Beatty sequences and `{λ = 1}`

Paper, Section \ref{SP:sec:u51a}: Theorem \ref{SP:thm:bohr}, Corollary \ref{SP:cor:beatty} and
Theorem \ref{SP:thm:liouville}, which together answer Question \ref{SP:q:u51a} positively.

## Main results

* `bohr` : Theorem \ref{SP:thm:bohr}. If `ϑ` is irrational, `δ ∈ ℝ`, `J ⊆ 𝕋 = ℝ/ℤ` is nonempty
  and open, `M₀ ∈ ℕ`, and `A ⊆ ℕ` contains every `m ≥ M₀` with `m ϑ + δ mod 1 ∈ J`, then there
  is an infinite set `Z` of positive integers with `z + z' ∈ A` and `z z' ∈ A` for all distinct
  `z, z' ∈ Z`, and there are disjoint infinite sets `B, C` of positive integers with
  `B + C ⊆ A` and `BC ⊆ A`.
* `beatty_sum_prod` : Corollary \ref{SP:cor:beatty}. For irrational `α > 0` and `γ ∈ ℝ`, the
  Beatty sequence `{⌊n α + γ⌋ : n ≥ 1}` contains `B + C` and `BC` for infinite sets `B, C` of
  positive integers.
* `liouville`, `liouville_Lplus`, `liouville_Lplus'` : Theorem \ref{SP:thm:liouville}, for both
  `L₊ = {n ≥ 1 : Ω(n) even}` and `L'₊ = {n ≥ 1 : ω(n) even}`.
* `ramsey_pairs` : the infinite Ramsey theorem for pairs with two colours (for a symmetric
  colouring), which is not available in Mathlib and is proved here.

## Conventions

* The paper's `ℕ` is `{1, 2, …}`. The sets `B, C, Z` produced here consist of positive integers
  (this is part of each statement). In `bohr` the threshold `M₀` ranges over Lean's `ℕ`, so the
  case `M₀ = 0` is included as well; for `M₀ ≥ 1` the hypothesis is exactly the paper's.
* `𝕋` is `UnitAddCircle = ℝ/ℤ`, and `m ϑ + δ mod 1 ∈ J` is `((m ϑ + δ : ℝ) : 𝕋) ∈ J`.
* The Beatty sequence is a set of integers (`beatty α γ : Set ℤ`), indexed by `n ≥ 1`; the
  conclusion says that `b + c` and `b c` (for `b ∈ B`, `c ∈ C`) belong to it.
* For the infinitude of primes `p ≡ 5 (mod 6)` (proved by a Euclid-type argument in the paper) we
  use Dirichlet's theorem from Mathlib.
* In the proof of `bohr` the auxiliary modulus is `q > 8/ℓ` (the paper takes `q ≥ 4/ℓ` and rounds
  to the nearest point of `(2/q)ℤ`; we take the point below, which needs the larger `q`).

## Not covered

Proposition \ref{SP:prop:finitegroup} (completely multiplicative maps to finite abelian groups,
via Hindman's theorem) is not formalized.
-/

open Filter Topology

noncomputable section

namespace Kmrr25.S51a

/-- The product set `BC = {b c | b ∈ B, c ∈ C}`. -/
def prodset {α : Type*} [Mul α] (B C : Set α) : Set α := {x | ∃ b ∈ B, ∃ c ∈ C, x = b * c}

/-! ## Forward density of an irrational rotation -/

/-- For irrational `α`, every target `t` is approximated modulo `1` by `k α` with `k > K`. -/
lemma exists_nat_gt_abs_mul_sub_lt {α : ℝ} (hα : Irrational α) (t : ℝ) {ε : ℝ} (hε : 0 < ε)
    (K : ℕ) : ∃ k : ℕ, K < k ∧ ∃ j : ℤ, |k * α - j - t| < ε := by
  obtain ⟨n, hn⟩ := exists_nat_gt (1 / ε)
  have hn0 : 0 < n := by
    have : (0 : ℝ) < n := lt_trans (by positivity) hn
    exact_mod_cast this
  obtain ⟨j0, k0, hk0, -, hj0⟩ := Real.exists_int_int_abs_mul_sub_le α hn0
  set η : ℝ := k0 * α - j0 with hη
  have hηε : |η| < ε := by
    refine lt_of_le_of_lt hj0 ?_
    rw [div_lt_iff₀ (by positivity)]
    rw [div_lt_iff₀ hε] at hn
    nlinarith
  have hη0 : η ≠ 0 := by
    intro h
    have : α = (j0 : ℝ) / k0 := by
      have hk : (k0 : ℝ) ≠ 0 := by exact_mod_cast hk0.ne'
      field_simp
      linarith
    exact hα ⟨(j0 : ℚ) / k0, by push_cast; exact this.symm⟩
  set c : ℝ := (K + 1 : ℕ) * α - t with hc
  -- find `i : ℕ` and `m : ℤ` with `|c + i η - m| < ε`
  obtain ⟨i, m, him⟩ : ∃ (i : ℕ) (m : ℤ), |c + i * η - m| < ε := by
    rcases lt_or_gt_of_ne hη0 with hneg | hpos
    · refine ⟨⌈(c - ⌊c⌋) / (-η)⌉₊, ⌊c⌋, ?_⟩
      have h1 := Nat.le_ceil ((c - ⌊c⌋) / (-η))
      have h2 := Nat.ceil_lt_add_one (div_nonneg (sub_nonneg.2 (Int.floor_le c)) (neg_pos.2 hneg).le)
      rw [div_le_iff₀ (neg_pos.2 hneg)] at h1
      rw [← sub_lt_iff_lt_add, lt_div_iff₀ (neg_pos.2 hneg)] at h2
      rw [abs_of_neg hneg] at hηε
      rw [abs_lt]
      constructor <;> nlinarith
    · refine ⟨⌈(⌈c⌉ - c) / η⌉₊, ⌈c⌉, ?_⟩
      have h1 := Nat.le_ceil ((⌈c⌉ - c) / η)
      have h2 := Nat.ceil_lt_add_one (div_nonneg (sub_nonneg.2 (Int.le_ceil c)) hpos.le)
      rw [div_le_iff₀ hpos] at h1
      rw [← sub_lt_iff_lt_add, lt_div_iff₀ hpos] at h2
      rw [abs_of_pos hpos] at hηε
      rw [abs_lt]
      constructor <;> nlinarith
  refine ⟨K + 1 + i * k0.toNat, by omega, m + i * j0, ?_⟩
  have hk0' : ((k0.toNat : ℕ) : ℝ) = k0 := by
    rw [← Int.cast_natCast, Int.toNat_of_nonneg hk0.le]
  have e : ((K + 1 + i * k0.toNat : ℕ) : ℝ) * α - ((m + i * j0 : ℤ) : ℝ) - t =
      c + i * η - m := by
    rw [hc, hη]
    push_cast
    rw [hk0']
    ring
  rw [e]
  exact him

/-- `((y + n : ℝ) : 𝕋) = (y : 𝕋)` for every integer `n`. -/
lemma coe_add_int (y : ℝ) (n : ℤ) : (((y + n : ℝ)) : UnitAddCircle) = (y : UnitAddCircle) := by
  rw [AddCircle.coe_add, ← zsmul_one, AddCircle.coe_zsmul, AddCircle.coe_period, smul_zero,
    add_zero]

/-! ## Bohr sets -/

/-- Paper, Theorem \ref{SP:thm:bohr}. Let `ϑ` be irrational, `δ ∈ ℝ`, let `J ⊆ 𝕋 = ℝ/ℤ` be a
nonempty open set and `M₀ ∈ ℕ`, and let `A ⊆ ℕ` contain every `m ≥ M₀` with
`m ϑ + δ mod 1 ∈ J`. Then there is an infinite set `Z` of positive integers such that `z + z' ∈ A`
and `z z' ∈ A` for all distinct `z, z' ∈ Z`, and there are disjoint infinite sets `B, C` of
positive integers with `B + C ⊆ A` and `BC ⊆ A`. -/
theorem bohr {ϑ : ℝ} (hϑ : Irrational ϑ) (δ : ℝ) {J : Set UnitAddCircle} (hJ : IsOpen J)
    (hJne : J.Nonempty) (M₀ : ℕ) {A : Set ℕ}
    (hA : ∀ m : ℕ, M₀ ≤ m → (((m * ϑ + δ : ℝ)) : UnitAddCircle) ∈ J → m ∈ A) :
    (∃ Z : Set ℕ, Z.Infinite ∧ (∀ z ∈ Z, 0 < z) ∧
      ∀ z ∈ Z, ∀ z' ∈ Z, z ≠ z' → z + z' ∈ A ∧ z * z' ∈ A) ∧
    ∃ B C : Set ℕ, B.Infinite ∧ C.Infinite ∧ Disjoint B C ∧ (∀ b ∈ B, 0 < b) ∧
      (∀ c ∈ C, 0 < c) ∧ sumset B C ⊆ A ∧ prodset B C ⊆ A := by
  -- a ball `(ξ₀ - ℓ/2, ξ₀ + ℓ/2)` whose image lies in `J`
  obtain ⟨ξ₀, ℓ, hℓ, hball⟩ : ∃ ξ₀ ℓ : ℝ, 0 < ℓ ∧
      ∀ y : ℝ, |y - ξ₀| < ℓ / 2 → (y : UnitAddCircle) ∈ J := by
    obtain ⟨w, hw⟩ := hJne
    obtain ⟨ξ₀, rfl⟩ := QuotientAddGroup.mk_surjective w
    have hU : IsOpen ((fun y : ℝ => (y : UnitAddCircle)) ⁻¹' J) :=
      hJ.preimage (AddCircle.continuous_mk' 1)
    obtain ⟨ε, hε, hsub⟩ := Metric.isOpen_iff.1 hU ξ₀ hw
    refine ⟨ξ₀, 2 * ε, by positivity, fun y hy => hsub ?_⟩
    rw [Metric.mem_ball, Real.dist_eq]
    linarith
  -- `q ≥ 8/ℓ`, `r = ⌊q(ξ₀ - δ)/2⌋`, `ξ = 2r/q + δ`
  set q : ℕ := ⌈8 / ℓ⌉₊ + 1 with hqdef
  have hq : 8 / ℓ < q := by
    rw [hqdef]
    push_cast
    linarith [Nat.le_ceil (8 / ℓ)]
  have hqpos : 0 < q := by omega
  have hq0 : (0 : ℝ) < q := by exact_mod_cast hqpos
  have hq2 : 2 / (q : ℝ) < ℓ / 4 := by
    rw [div_lt_iff₀ hℓ] at hq
    rw [div_lt_iff₀ hq0]
    linarith
  set r : ℤ := ⌊q * (ξ₀ - δ) / 2⌋ with hrdef
  have hr1 : (r : ℝ) ≤ q * (ξ₀ - δ) / 2 := Int.floor_le _
  have hr2 : q * (ξ₀ - δ) / 2 < r + 1 := Int.lt_floor_add_one _
  have hξ : |2 * r / q + δ - ξ₀| < ℓ / 4 := by
    have e1 : 2 * (r : ℝ) / q ≤ ξ₀ - δ := by
      rw [div_le_iff₀ hq0]
      linarith
    have e2 : ξ₀ - δ < 2 * r / q + 2 / q := by
      rw [← add_div, lt_div_iff₀ hq0]
      linarith
    rw [abs_lt]
    constructor <;> linarith
  have hJ' : ∀ (y : ℝ) (n : ℤ), |y - n - (2 * r / q + δ)| < ℓ / 4 →
      (y : UnitAddCircle) ∈ J := by
    intro y n hy
    have h := hball (y - n) (by
      calc |y - n - ξ₀| = |(y - n - (2 * r / q + δ)) + (2 * r / q + δ - ξ₀)| := by ring_nf
        _ ≤ |y - n - (2 * r / q + δ)| + |2 * r / q + δ - ξ₀| := abs_add_le _ _
        _ < ℓ / 4 + ℓ / 4 := add_lt_add hy hξ
        _ = ℓ / 2 := by ring)
    rwa [← coe_add_int (y - n) n, sub_add_cancel] at h
  -- the recursive step
  have hstep : ∀ P : ℕ, ∃ z k : ℕ, z = q * k + 2 ∧ max P M₀ < z ∧
      ∃ K : ℤ, |z * ϑ - K - r / q| < ℓ / (8 * (P + 1)) := by
    intro P
    obtain ⟨k, hk, j, hj⟩ := exists_nat_gt_abs_mul_sub_lt (hϑ.natCast_mul hqpos.ne')
      (r / q - 2 * ϑ) (ε := ℓ / (8 * (P + 1))) (by positivity) (P + M₀)
    refine ⟨q * k + 2, k, rfl, ?_, j, ?_⟩
    · have : k ≤ q * k := Nat.le_mul_of_pos_left k hqpos
      omega
    · convert hj using 2
      push_cast
      ring
  choose step kk hkk hmax KK hKK using hstep
  -- the pair property
  have hpair : ∀ P P' : ℕ, step P' ≤ P → step P' + step P ∈ A ∧ step P' * step P ∈ A := by
    intro P P' hle
    set a := step P' with ha
    set b := step P with hb
    have hMb : M₀ < b := lt_of_le_of_lt (le_max_right _ _) (hmax P)
    have ha2 : 2 ≤ a := by rw [ha, hkk P']; omega
    set ea : ℝ := a * ϑ - KK P' - r / q with hea
    set eb : ℝ := b * ϑ - KK P - r / q with heb
    have hea' : |ea| < ℓ / 8 := by
      refine lt_of_lt_of_le (hKK P') ?_
      rw [div_le_div_iff_of_pos_left hℓ (by positivity) (by positivity)]
      have : (0 : ℝ) ≤ P' := by positivity
      linarith
    have heb' : |eb| < ℓ / (8 * (P + 1)) := hKK P
    constructor
    · apply hA _ (by omega)
      apply hJ' _ (KK P' + KK P)
      have e : ((a + b : ℕ) : ℝ) * ϑ + δ - ((KK P' + KK P : ℤ) : ℝ) - (2 * r / q + δ) =
          ea + eb := by
        rw [hea, heb]
        push_cast
        ring
      rw [e]
      have heb'' : |eb| ≤ ℓ / 8 := by
        refine le_trans heb'.le ?_
        rw [div_le_div_iff_of_pos_left hℓ (by positivity) (by positivity)]
        have : (0 : ℝ) ≤ P := by positivity
        linarith
      calc |ea + eb| ≤ |ea| + |eb| := abs_add_le _ _
        _ < ℓ / 8 + ℓ / 8 := add_lt_add_of_lt_of_le hea' heb''
        _ = ℓ / 4 := by ring
    · apply hA _ (by nlinarith)
      apply hJ' _ (a * KK P + kk P' * r)
      have hka : (a : ℝ) = q * kk P' + 2 := by rw [ha, hkk P']; push_cast; ring
      have e : ((a * b : ℕ) : ℝ) * ϑ + δ - ((a * KK P + kk P' * r : ℤ) : ℝ) - (2 * r / q + δ) =
          a * eb := by
        rw [heb]
        push_cast
        rw [hka]
        field_simp
        ring
      rw [e, abs_mul, Nat.abs_cast]
      have hP : (a : ℝ) ≤ P := by exact_mod_cast hle
      calc (a : ℝ) * |eb| ≤ P * |eb| := by gcongr
        _ ≤ P * (ℓ / (8 * (P + 1))) := by gcongr
        _ < ℓ / 4 := by
          rw [mul_div_assoc', div_lt_div_iff₀ (by positivity) (by norm_num)]
          nlinarith
  -- the sequence `z_n = w_{n+1}`, where `w_0 = 0` and `w_{n+1} = step w_n`
  set w : ℕ → ℕ := fun n => step^[n] 0 with hwdef
  have hw : ∀ n, w (n + 1) = step (w n) := fun n => Function.iterate_succ_apply' step n 0
  have hwmono : StrictMono w := strictMono_nat_of_lt_succ fun n => by
    rw [hw]
    exact lt_of_le_of_lt (le_max_left _ _) (hmax (w n))
  set z : ℕ → ℕ := fun n => w (n + 1) with hzdef
  have hzmono : StrictMono z := fun i j hij => hwmono (by omega)
  have hzpos : ∀ n, 0 < z n := fun n => by
    simp only [hzdef, hw, hkk]
    omega
  have hZ : ∀ i j, i < j → z i + z j ∈ A ∧ z i * z j ∈ A := by
    intro i j hij
    have h1 : z i = step (w i) := hw i
    have h2 : z j = step (w (j)) := hw j
    rw [h1, h2]
    refine hpair (w j) (w i) ?_
    rw [← h1]
    exact hwmono.monotone (by omega)
  have hZ' : ∀ i j, i ≠ j → z i + z j ∈ A ∧ z i * z j ∈ A := by
    intro i j hij
    rcases lt_or_gt_of_ne hij with h | h
    · exact hZ i j h
    · rw [add_comm, mul_comm]
      exact hZ j i h
  refine ⟨⟨Set.range z, Set.infinite_range_of_injective hzmono.injective, ?_, ?_⟩, ?_⟩
  · rintro _ ⟨n, rfl⟩
    exact hzpos n
  · rintro _ ⟨i, rfl⟩ _ ⟨j, rfl⟩ hne
    exact hZ' i j fun h => hne (by rw [h])
  refine ⟨Set.range fun n => z (2 * n), Set.range fun n => z (2 * n + 1),
    Set.infinite_range_of_injective (fun a b h => by have := hzmono.injective h; omega),
    Set.infinite_range_of_injective (fun a b h => by have := hzmono.injective h; omega), ?_,
    ?_, ?_, ?_, ?_⟩
  · rw [Set.disjoint_left]
    rintro _ ⟨i, rfl⟩ ⟨j, hj⟩
    have := hzmono.injective hj
    omega
  · rintro _ ⟨n, rfl⟩
    exact hzpos _
  · rintro _ ⟨n, rfl⟩
    exact hzpos _
  · rintro _ ⟨_, ⟨i, rfl⟩, _, ⟨j, rfl⟩, rfl⟩
    exact (hZ' _ _ (by omega)).1
  · rintro _ ⟨_, ⟨i, rfl⟩, _, ⟨j, rfl⟩, rfl⟩
    exact (hZ' _ _ (by omega)).2

/-! ## Beatty sequences -/

/-- The Beatty sequence `{⌊n α + γ⌋ : n ∈ ℕ, n ≥ 1}`, as a set of integers. -/
def beatty (α γ : ℝ) : Set ℤ := {m | ∃ n : ℕ, 0 < n ∧ ⌊n * α + γ⌋ = m}

/-- For `0 < α < 1`, the Beatty sequence contains every integer `m ≥ ⌊α + γ⌋`. -/
lemma mem_beatty_of_lt_one {α γ : ℝ} (hα0 : 0 < α) (hα1 : α < 1) {m : ℤ} (hm : ⌊α + γ⌋ ≤ m) :
    m ∈ beatty α γ := by
  have hex : ∃ n : ℕ, m ≤ ⌊((n : ℝ) + 1) * α + γ⌋ := by
    obtain ⟨n, hn⟩ := exists_nat_gt ((m - γ) / α)
    refine ⟨n, Int.le_floor.2 ?_⟩
    rw [div_lt_iff₀ hα0] at hn
    nlinarith
  classical
  have hn0 := Nat.find_spec hex
  rcases Nat.eq_zero_or_pos (Nat.find hex) with h | h
  · refine ⟨1, one_pos, le_antisymm ?_ ?_⟩
    · simpa using hm
    · rw [h] at hn0
      simpa using hn0
  · obtain ⟨j, hj⟩ : ∃ j, Nat.find hex = j + 1 := ⟨Nat.find hex - 1, by omega⟩
    have hlt : ¬ m ≤ ⌊((j : ℝ) + 1) * α + γ⌋ := Nat.find_min hex (by omega)
    rw [hj] at hn0
    push_cast at hn0
    have hstep : ⌊((j : ℝ) + 1 + 1) * α + γ⌋ ≤ ⌊((j : ℝ) + 1) * α + γ⌋ + 1 := by
      rw [← Int.floor_add_one]
      apply Int.floor_mono
      nlinarith
    refine ⟨j + 2, by omega, ?_⟩
    push_cast
    rw [show ((j : ℝ) + 2) = (j : ℝ) + 1 + 1 by ring]
    omega

/-- Paper, Corollary \ref{SP:cor:beatty}. Let `α > 0` be irrational, `γ ∈ ℝ`, and let
`A = {⌊n α + γ⌋ : n ∈ ℕ}`. Then there are infinite sets `B, C` of positive integers with
`B + C ⊆ A` and `BC ⊆ A`. -/
theorem beatty_sum_prod {α : ℝ} (hα : Irrational α) (hα0 : 0 < α) (γ : ℝ) :
    ∃ B C : Set ℕ, B.Infinite ∧ C.Infinite ∧ (∀ b ∈ B, 0 < b) ∧ (∀ c ∈ C, 0 < c) ∧
      sumset B C ⊆ {m : ℕ | (m : ℤ) ∈ beatty α γ} ∧
      prodset B C ⊆ {m : ℕ | (m : ℤ) ∈ beatty α γ} := by
  rcases lt_or_gt_of_ne hα.ne_one with hα1 | hα1
  · -- `α < 1`: the Beatty sequence contains all large integers
    set M : ℕ := ⌊α + γ⌋.toNat + 1 with hM
    have hM' : ⌊α + γ⌋ < (M : ℤ) := by
      have := Int.self_le_toNat ⌊α + γ⌋
      rw [hM]
      push_cast
      omega
    refine ⟨Set.Ici M, Set.Ici M, Set.Ici_infinite M, Set.Ici_infinite M,
      fun b hb => by simp only [Set.mem_Ici] at hb; omega,
      fun b hb => by simp only [Set.mem_Ici] at hb; omega, ?_, ?_⟩
    · rintro _ ⟨b, hb, c, hc, rfl⟩
      simp only [Set.mem_Ici] at hb hc
      refine mem_beatty_of_lt_one hα0 hα1 ?_
      push_cast
      omega
    · rintro _ ⟨b, hb, c, hc, rfl⟩
      simp only [Set.mem_Ici] at hb hc
      refine mem_beatty_of_lt_one hα0 hα1 ?_
      have : M ≤ b * c := le_trans hb (Nat.le_mul_of_pos_right b (by omega))
      have : (M : ℤ) ≤ ((b * c : ℕ) : ℤ) := by exact_mod_cast this
      omega
  · -- `α > 1`: reduce to an inhomogeneous Bohr set with frequency `-1/α`
    set β := α⁻¹ with hβ
    have hβ0 : 0 < β := inv_pos.2 hα0
    have hαβ : α * β = 1 := mul_inv_cancel₀ hα0.ne'
    set J : Set UnitAddCircle := (fun y : ℝ => (y : UnitAddCircle)) '' Set.Ioo 0 β with hJ
    have hJo : IsOpen J := QuotientAddGroup.isOpenMap_coe _ isOpen_Ioo
    have hJne : J.Nonempty := ⟨_, ⟨β / 2, ⟨by positivity, by linarith⟩, rfl⟩⟩
    have hA : ∀ m : ℕ, ⌊γ⌋₊ + 1 ≤ m → ((((m : ℝ) * (-β) + γ * β : ℝ)) : UnitAddCircle) ∈ J →
        m ∈ {m : ℕ | (m : ℤ) ∈ beatty α γ} := by
      intro m hm hmem
      obtain ⟨t, ⟨ht0, htβ⟩, ht⟩ := hmem
      obtain ⟨k, hk⟩ := AddSubgroup.mem_zmultiples_iff.1 (QuotientAddGroup.eq.1 ht)
      rw [zsmul_one] at hk
      have hmγ : γ < m := by
        have := Nat.lt_floor_add_one γ
        have : ((⌊γ⌋₊ + 1 : ℕ) : ℝ) ≤ m := by exact_mod_cast hm
        push_cast at this
        linarith
      -- `n = -k` satisfies `n = t + (m - γ) β > 0` and `n α + γ = m + t α`
      have hn : ((-k : ℤ) : ℝ) = t + (m - γ) * β := by
        push_cast
        linarith
      have hnpos : 0 < -k := by
        have : (0 : ℝ) < ((-k : ℤ) : ℝ) := by
          rw [hn]
          have : 0 < (m - γ) * β := mul_pos (by linarith) hβ0
          linarith
        exact_mod_cast this
      refine ⟨(-k).toNat, by omega, ?_⟩
      have hcast : (((-k).toNat : ℕ) : ℝ) = ((-k : ℤ) : ℝ) := by
        rw [← Int.cast_natCast, Int.toNat_of_nonneg hnpos.le]
      rw [hcast, hn, Int.floor_eq_iff]
      have e : (t + (m - γ) * β) * α + γ = m + t * α := by
        linear_combination ((m : ℝ) - γ) * hαβ
      have htα : t * α < 1 := by
        have := mul_lt_mul_of_pos_right htβ hα0
        rw [mul_comm β α, hαβ] at this
        exact this
      have htα0 : 0 < t * α := mul_pos ht0 hα0
      rw [e]
      push_cast
      constructor <;> linarith
    obtain ⟨-, B, C, hB, hC, -, hBpos, hCpos, hs, hp⟩ :=
      bohr hα.inv.neg (γ * β) hJo hJne (⌊γ⌋₊ + 1) hA
    exact ⟨B, C, hB, hC, hBpos, hCpos, hs, hp⟩

/-! ## Ramsey's theorem for pairs -/

/-- The infinite Ramsey theorem for pairs with two colours, for a symmetric relation `c`: every
infinite `S ⊆ ℕ` contains an infinite sequence of distinct elements `x n` such that either
`c (x n) (x m)` holds for all `n ≠ m`, or it fails for all `n ≠ m`. -/
lemma ramsey_pairs {S : Set ℕ} (hS : S.Infinite) (c : ℕ → ℕ → Prop)
    (hc : ∀ a b, c a b → c b a) :
    ∃ x : ℕ → ℕ, Function.Injective x ∧ (∀ n, x n ∈ S) ∧
      ((∀ n m, n ≠ m → c (x n) (x m)) ∨ (∀ n m, n ≠ m → ¬ c (x n) (x m))) := by
  classical
  have key : ∀ T : Set ℕ, T.Infinite → ∃ (b : Bool) (T' : Set ℕ), T'.Infinite ∧
      T' ⊆ T \ {sInf T} ∧ ∀ y ∈ T', (c (sInf T) y ↔ b = true) := by
    intro T hT
    have h := hT.sdiff (Set.finite_singleton (sInf T))
    have hu : T \ {sInf T} = {y | y ∈ T \ {sInf T} ∧ c (sInf T) y} ∪
        {y | y ∈ T \ {sInf T} ∧ ¬ c (sInf T) y} := by
      ext y
      by_cases hy : c (sInf T) y <;> simp [hy]
    rw [hu] at h
    rcases Set.infinite_union.1 h with h1 | h1
    · exact ⟨true, _, h1, fun y hy => hy.1, fun y hy => by simpa using hy.2⟩
    · exact ⟨false, _, h1, fun y hy => hy.1, fun y hy => by simpa using hy.2⟩
  choose b T' hT' hsub hcol using key
  let seq : ℕ → {T : Set ℕ // T.Infinite} := fun n =>
    Nat.rec (motive := fun _ => {T : Set ℕ // T.Infinite}) ⟨S, hS⟩
      (fun _ T => ⟨T' T.1 T.2, hT' T.1 T.2⟩) n
  set x : ℕ → ℕ := fun n => sInf (seq n).1 with hxdef
  set col : ℕ → Bool := fun n => b (seq n).1 (seq n).2 with hcoldef
  have hxmem : ∀ n, x n ∈ (seq n).1 := fun n => Nat.sInf_mem (seq n).2.nonempty
  have hanti : ∀ n k, (seq (n + k)).1 ⊆ (seq n).1 := by
    intro n k
    induction k with
    | zero => exact subset_rfl
    | succ k ih =>
      intro y hy
      exact ih (hsub (seq (n + k)).1 (seq (n + k)).2 hy).1
  have hpair : ∀ n m, n < m → x m ≠ x n ∧ (c (x n) (x m) ↔ col n = true) := by
    intro n m h
    obtain ⟨k, rfl⟩ : ∃ k, m = n + 1 + k := ⟨m - n - 1, by omega⟩
    have hm : x (n + 1 + k) ∈ T' (seq n).1 (seq n).2 := hanti (n + 1) k (hxmem _)
    have h2 := hsub _ _ hm
    exact ⟨fun e => h2.2 (by rw [e]; rfl), hcol _ _ _ hm⟩
  have hinj : Function.Injective x := by
    intro n m h
    by_contra hne
    rcases lt_or_gt_of_ne hne with h' | h'
    · exact (hpair n m h').1 h.symm
    · exact (hpair m n h').1 h
  have hS' : ∀ n, x n ∈ S := fun n => by
    have := hanti 0 n (by rw [zero_add]; exact hxmem n)
    exact this
  have hI : {n | col n = true}.Infinite ∨ {n | col n = false}.Infinite := by
    apply Set.infinite_union.1
    have : {n | col n = true} ∪ {n | col n = false} = Set.univ := by
      ext n
      cases col n <;> simp
    rw [this]
    exact Set.infinite_univ
  rcases hI with hI | hI
  · refine ⟨x ∘ Nat.nth (fun n => col n = true), hinj.comp (Nat.nth_injective hI),
      fun n => hS' _, Or.inl fun n m hnm => ?_⟩
    have hne : Nat.nth (fun n => col n = true) n ≠ Nat.nth (fun n => col n = true) m :=
      fun h => hnm (Nat.nth_injective hI h)
    simp only [Function.comp]
    rcases lt_or_gt_of_ne hne with h | h
    · exact ((hpair _ _ h).2).2 (Nat.nth_mem_of_infinite hI n)
    · exact hc _ _ (((hpair _ _ h).2).2 (Nat.nth_mem_of_infinite hI m))
  · refine ⟨x ∘ Nat.nth (fun n => col n = false), hinj.comp (Nat.nth_injective hI),
      fun n => hS' _, Or.inr fun n m hnm => ?_⟩
    have hne : Nat.nth (fun n => col n = false) n ≠ Nat.nth (fun n => col n = false) m :=
      fun h => hnm (Nat.nth_injective hI h)
    simp only [Function.comp]
    have hn := Nat.nth_mem_of_infinite hI n
    have hm := Nat.nth_mem_of_infinite hI m
    rcases lt_or_gt_of_ne hne with h | h
    · intro hcxy
      have := ((hpair _ _ h).2).1 hcxy
      rw [hn] at this
      exact Bool.false_ne_true this
    · intro hcxy
      have := ((hpair _ _ h).2).1 (hc _ _ hcxy)
      rw [hm] at this
      exact Bool.false_ne_true this

/-! ## The Liouville function -/

section Liouville

open ArithmeticFunction
open scoped ArithmeticFunction.omega ArithmeticFunction.Omega

/-- `L₊ = {n ∈ ℕ : Ω(n) is even} = {n : λ(n) = 1}`, where `Ω(n)` counts prime factors with
multiplicity (`n ≥ 1`). -/
def Lplus : Set ℕ := {n | 0 < n ∧ Even (Ω n)}

/-- `L'₊ = {n ∈ ℕ : ω(n) is even}`, where `ω(n)` counts distinct prime factors (`n ≥ 1`). -/
def Lplus' : Set ℕ := {n | 0 < n ∧ Even (ω n)}

/-- The primes `p ≡ 5 (mod 6)`. -/
def S5 : Set ℕ := {p | p.Prime ∧ p % 6 = 5}

lemma S5_infinite : S5.Infinite := by
  refine (Nat.infinite_setOfPred_prime_and_eq_mod (q := 6)
    (IsUnit.of_mul_eq_one (a := (5 : ZMod 6)) (b := 5) (by decide))).mono ?_
  rintro p ⟨hp, h⟩
  refine ⟨hp, ?_⟩
  have := (ZMod.natCast_eq_natCast_iff' p 5 6).1 (by simpa using h)
  simpa using this

/-- The common skeleton of the proof of Theorem \ref{SP:thm:liouville}: if `bc ∈ E` and
`(db)(dc) ∈ E` for distinct `b, c ∈ S`, and `db + dc ∈ E` whenever `b + c ∉ E`, then `E` contains
`B + C` and `BC` for infinite sets `B, C` of positive integers. -/
lemma sum_prod_of_ramsey (E : Set ℕ) {d : ℕ} (hd : 0 < d)
    (hprod : ∀ b ∈ S5, ∀ c ∈ S5, b ≠ c → b * c ∈ E ∧ (d * b) * (d * c) ∈ E)
    (hsum : ∀ b ∈ S5, ∀ c ∈ S5, b ≠ c → b + c ∉ E → d * b + d * c ∈ E) :
    ∃ B C : Set ℕ, B.Infinite ∧ C.Infinite ∧ (∀ b ∈ B, 0 < b) ∧ (∀ c ∈ C, 0 < c) ∧
      sumset B C ⊆ E ∧ prodset B C ⊆ E := by
  obtain ⟨x, hxinj, hxS, hx⟩ := ramsey_pairs S5_infinite (fun a b => a + b ∈ E)
    (fun a b h => by rwa [add_comm])
  have hpos : ∀ n, 0 < x n := fun n => (hxS n).1.pos
  have hev : Function.Injective fun n : ℕ => 2 * n := fun a b h => by simp at h; omega
  have hod : Function.Injective fun n : ℕ => 2 * n + 1 := fun a b h => by simp at h; omega
  have hB0 : (Set.range fun n => x (2 * n)).Infinite :=
    Set.infinite_range_of_injective (hxinj.comp hev)
  have hC0 : (Set.range fun n => x (2 * n + 1)).Infinite :=
    Set.infinite_range_of_injective (hxinj.comp hod)
  have hne : ∀ i j, x (2 * i) ≠ x (2 * j + 1) := fun i j h => by
    have := hxinj h
    omega
  rcases hx with hx | hx
  · refine ⟨_, _, hB0, hC0, ?_, ?_, ?_, ?_⟩
    · rintro _ ⟨n, rfl⟩
      exact hpos _
    · rintro _ ⟨n, rfl⟩
      exact hpos _
    · rintro _ ⟨_, ⟨i, rfl⟩, _, ⟨j, rfl⟩, rfl⟩
      exact hx _ _ (by omega)
    · rintro _ ⟨_, ⟨i, rfl⟩, _, ⟨j, rfl⟩, rfl⟩
      exact (hprod _ (hxS _) _ (hxS _) (hne i j)).1
  · have hdinj : Function.Injective fun n : ℕ => d * n := fun a b h => by
      simpa [hd.ne'] using h
    refine ⟨(fun n => d * n) '' Set.range fun n => x (2 * n),
      (fun n => d * n) '' Set.range fun n => x (2 * n + 1),
      hB0.image hdinj.injOn, hC0.image hdinj.injOn, ?_, ?_, ?_, ?_⟩
    · rintro _ ⟨_, ⟨n, rfl⟩, rfl⟩
      exact Nat.mul_pos hd (hpos _)
    · rintro _ ⟨_, ⟨n, rfl⟩, rfl⟩
      exact Nat.mul_pos hd (hpos _)
    · rintro _ ⟨_, ⟨_, ⟨i, rfl⟩, rfl⟩, _, ⟨_, ⟨j, rfl⟩, rfl⟩, rfl⟩
      exact hsum _ (hxS _) _ (hxS _) (hne i j) (hx _ _ (by omega))
    · rintro _ ⟨_, ⟨_, ⟨i, rfl⟩, rfl⟩, _, ⟨_, ⟨j, rfl⟩, rfl⟩, rfl⟩
      exact (hprod _ (hxS _) _ (hxS _) (hne i j)).2

lemma omega_eq_card (n : ℕ) : ω n = n.primeFactors.card := by
  rw [cardDistinctFactors_apply, ← List.card_toFinset, Nat.toFinset_factors]

/-- `ω(2s) = ω(s)` if `s` is even. -/
lemma omega_two_mul_of_even {s : ℕ} (hs0 : s ≠ 0) (hs : 2 ∣ s) : ω (2 * s) = ω s := by
  rw [omega_eq_card, omega_eq_card, Nat.primeFactors_mul two_ne_zero hs0,
    Nat.prime_two.primeFactors]
  congr 1
  refine Finset.union_eq_right.2 (Finset.singleton_subset_iff.2 ?_)
  exact Nat.mem_primeFactors.2 ⟨Nat.prime_two, hs, hs0⟩

lemma coprime_36 {p : ℕ} (hp : p ∈ S5) : Nat.Coprime 36 p := by
  refine Nat.Coprime.symm ((Nat.Prime.coprime_iff_not_dvd hp.1).2 fun h => ?_)
  have hle := Nat.le_of_dvd (by norm_num) h
  have h5 := hp.2
  interval_cases p <;> omega

/-- Paper, Theorem \ref{SP:thm:liouville}, for `E = L₊`. -/
theorem liouville_Lplus :
    ∃ B C : Set ℕ, B.Infinite ∧ C.Infinite ∧ (∀ b ∈ B, 0 < b) ∧ (∀ c ∈ C, 0 < c) ∧
      sumset B C ⊆ Lplus ∧ prodset B C ⊆ Lplus := by
  refine sum_prod_of_ramsey Lplus (d := 2) (by norm_num) ?_ ?_
  · intro b hb c hc _
    have hb0 := hb.1.pos
    have hc0 := hc.1.pos
    refine ⟨⟨Nat.mul_pos hb0 hc0, ?_⟩, ⟨by positivity, ?_⟩⟩
    · rw [cardFactors_mul hb0.ne' hc0.ne', cardFactors_apply_prime hb.1,
        cardFactors_apply_prime hc.1]
      decide
    · rw [cardFactors_mul (by positivity) (by positivity), cardFactors_mul (by norm_num) hb0.ne',
        cardFactors_mul (by norm_num) hc0.ne', cardFactors_apply_prime hb.1,
        cardFactors_apply_prime hc.1, cardFactors_apply_prime Nat.prime_two]
      decide
  · intro b hb c hc _ hbc
    have hs0 : b + c ≠ 0 := by have := hb.1.pos; omega
    refine ⟨by omega, ?_⟩
    have hodd : ¬ Even (Ω (b + c)) := fun h => hbc ⟨Nat.pos_of_ne_zero hs0, h⟩
    rw [← mul_add, cardFactors_mul two_ne_zero hs0, cardFactors_apply_prime Nat.prime_two]
    rw [Nat.not_even_iff_odd] at hodd
    rw [add_comm]
    exact hodd.add_one

/-- Paper, Theorem \ref{SP:thm:liouville}, for `E = L'₊`. -/
theorem liouville_Lplus' :
    ∃ B C : Set ℕ, B.Infinite ∧ C.Infinite ∧ (∀ b ∈ B, 0 < b) ∧ (∀ c ∈ C, 0 < c) ∧
      sumset B C ⊆ Lplus' ∧ prodset B C ⊆ Lplus' := by
  refine sum_prod_of_ramsey Lplus' (d := 6) (by norm_num) ?_ ?_
  · intro b hb c hc hbc
    have hb0 := hb.1.pos
    have hc0 := hc.1.pos
    have hcop : Nat.Coprime b c := (Nat.coprime_primes hb.1 hc.1).2 hbc
    refine ⟨⟨Nat.mul_pos hb0 hc0, ?_⟩, ⟨by positivity, ?_⟩⟩
    · rw [cardDistinctFactors_mul hcop, cardDistinctFactors_apply_prime hb.1,
        cardDistinctFactors_apply_prime hc.1]
      decide
    · have e : 6 * b * (6 * c) = 36 * (b * c) := by ring
      have h36 : ω 36 = 2 := by
        rw [show (36 : ℕ) = 2 ^ 2 * 3 ^ 2 by norm_num, cardDistinctFactors_mul (by norm_num),
          cardDistinctFactors_apply_prime_pow Nat.prime_two (by norm_num),
          cardDistinctFactors_apply_prime_pow Nat.prime_three (by norm_num)]
      rw [e, cardDistinctFactors_mul (Nat.Coprime.mul_right (coprime_36 hb) (coprime_36 hc)),
        cardDistinctFactors_mul hcop, cardDistinctFactors_apply_prime hb.1,
        cardDistinctFactors_apply_prime hc.1, h36]
      decide
  · intro b hb c hc _ hbc
    have hb5 := hb.2
    have hc5 := hc.2
    have hs0 : b + c ≠ 0 := by omega
    refine ⟨by omega, ?_⟩
    have hodd : ¬ Even (ω (b + c)) := fun h => hbc ⟨Nat.pos_of_ne_zero hs0, h⟩
    have h3 : Nat.Coprime 3 (2 * (b + c)) :=
      (Nat.Prime.coprime_iff_not_dvd Nat.prime_three).2 (by omega)
    rw [← mul_add, show (6 : ℕ) * (b + c) = 3 * (2 * (b + c)) by ring,
      cardDistinctFactors_mul h3, cardDistinctFactors_apply_prime Nat.prime_three,
      omega_two_mul_of_even hs0 (by omega)]
    rw [Nat.not_even_iff_odd] at hodd
    rw [add_comm]
    exact hodd.add_one

/-- Paper, Theorem \ref{SP:thm:liouville}. For each `E ∈ {L₊, L'₊}` there are infinite sets
`B, C` of positive integers with `B + C ⊆ E` and `BC ⊆ E`. -/
theorem liouville : ∀ E ∈ ({Lplus, Lplus'} : Set (Set ℕ)),
    ∃ B C : Set ℕ, B.Infinite ∧ C.Infinite ∧ (∀ b ∈ B, 0 < b) ∧ (∀ c ∈ C, 0 < c) ∧
      sumset B C ⊆ E ∧ prodset B C ⊆ E := by
  rintro E (rfl | rfl)
  · exact liouville_Lplus
  · exact liouville_Lplus'

end Liouville

end Kmrr25.S51a

end


==> anc/lean/Kmrr25/ThmK.lean <==
import Kmrr25.ThmKStep

/-!
# Theorem K: sums of `k` infinite sets in countable abelian groups

Paper, Theorem \ref{K:thm:main} (answering Question 5.14 of the problem list of Kra, Moreira,
Richter and Robertson): let `Γ` be a countably infinite abelian group and `k ≥ 1`. If `A ⊆ Γ`
has positive upper Banach density, then there are infinite sets `B_1, …, B_k ⊆ Γ` with
`B_1 + ⋯ + B_k ⊆ A`.

## Statement

`thmK` below. The upper Banach density is `Kmrr25.Q516.ubd A = sup_Φ limsup_N |A ∩ Φ_N| / |Φ_N|`,
the supremum over all Følner sequences `Φ` (`Kmrr25.Q516.IsFolner`); "infinite" is
`Set.Infinite`; `B_1 + ⋯ + B_k ⊆ A` is written as `∑ i, b i ∈ A` for all `b` with `b i ∈ B i`.

## Classical inputs

The theorem is proved assuming the four published theorems collected in
`Kmrr25.ThmK.ClassicalInputs` (file `Kmrr25/ThmKDefs.lean`), passed as the hypothesis `hC`:

1. the ergodic Furstenberg correspondence principle (Charamaras–Mountakis, Theorem 2.15);
2. existence of generic points along a subsequence of any Følner sequence (Charamaras–Mountakis,
   Lemma 2.7; Lindenstrauss' pointwise ergodic theorem);
3. the discrete spectrum theorem of Halmos and von Neumann (Kronecker factor as a rotation);
4. the Koopman–von Neumann/Wiener theorem (vanishing Cesàro averages of correlations of vectors
   orthogonal to all eigenfunctions; spectral theorem and Wiener's lemma).

Everything else — in particular Lemmas \ref{K:lem:cube-sumset}, \ref{K:lem:J}, \ref{K:lem:factor},
\ref{K:lem:pairs}, \ref{K:lem:rebase}, \ref{K:lem:stab}, \ref{K:lem:phase}, \ref{K:lem:PS} and
Propositions \ref{K:prop:criterion}, \ref{K:prop:step} — is proved in the files
`Kmrr25/ThmK*.lean`. Disintegrations are Mathlib's conditional kernels.

## Proof

As in the paper (Section \ref{K:ssec:proof}): the correspondence principle gives `(X, μ, E, a)`;
`(a, μ, Ψ)` is a `0`-dimensional cube datum; `k - 1` induction steps (`CubeDatum.succ`) and the
cube criterion (`CubeDatum.exists_erdosCube`) give a `k`-dimensional Erdős cube with bottom vertex
`a` and top vertex in `E`; Lemma \ref{K:lem:cube-sumset} (`cube_sumset`) gives the sets `B_i`.
-/

open Filter Topology Finset MeasureTheory ProbabilityTheory
open scoped Classical

noncomputable section

namespace Kmrr25.ThmK

open Q516

universe u

/-- A Følner sequence along which the density of `A` converges to a positive limit. -/
lemma exists_folner_tendsto_relDens {Γ : Type u} [AddCommGroup Γ] {A : Set Γ} (hA : 0 < ubd A) :
    ∃ (Φ : ℕ → Finset Γ) (c : ℝ), IsFolner Φ ∧ 0 < c ∧
      Tendsto (fun N => relDens (Φ N) A) atTop (𝓝 c) := by
  obtain ⟨Φ, hΦ, hpos⟩ := (ubd_pos_iff A).1 hA
  have hfreq : ∃ᶠ N in atTop, udensAlong Φ A / 2 < relDens (Φ N) A :=
    frequently_lt_of_lt_limsup (isCoboundedUnder_relDens Φ A) (half_lt_self hpos)
  obtain ⟨φ, hφ, hφP⟩ := extraction_of_frequently_atTop hfreq
  have hmem : ∀ n, relDens (Φ (φ n)) A ∈ Set.Icc (udensAlong Φ A / 2) 1 :=
    fun n => ⟨(hφP n).le, relDens_le_one _ _⟩
  obtain ⟨c, hc, ψ, hψ, hlim⟩ := (isCompact_Icc).tendsto_subseq hmem
  refine ⟨Φ ∘ φ ∘ ψ, c, hΦ.comp (hφ.comp hψ), lt_of_lt_of_le (half_pos hpos) hc.1, ?_⟩
  exact hlim

section Main

variable {Γ X : Type u} [AddCommGroup Γ] [Countable Γ] [Infinite Γ]
variable [MetricSpace X] [CompactSpace X] [MeasurableSpace X] [BorelSpace X] [AddAction Γ X]
  [ContinuousConstVAdd Γ X]

/-- The embedding `X → X^{[0]}`. -/
def emb0 (x : X) : CubeSp X 0 := fun _ => x

lemma continuous_emb0 : Continuous (emb0 (X := X)) := continuous_pi fun _ => continuous_id

/-- A generic point gives a `0`-dimensional cube datum. -/
lemma cubeDatum_zero {μ : Measure X} [IsProbabilityMeasure μ] [ErgodicVAdd Γ X μ]
    {Ψ : ℕ → Finset Γ} (hΨ : IsFolner Ψ) {a : X} (ha : IsGeneric μ Ψ a) :
    CubeDatum Γ μ a 0 (emb0 a) (μ.map emb0) Ψ := by
  refine ⟨Measure.isProbabilityMeasure_map continuous_emb0.measurable.aemeasurable,
    ErgodicVAdd.map continuous_emb0.measurable (fun γ x => rfl), hΨ,
    ha.map continuous_emb0 (fun γ x => rfl), rfl, ?_, fun i => i.elim0, fun i => i.elim0⟩
  rw [Measure.map_map continuous_topV.measurable continuous_emb0.measurable]
  exact Measure.map_id

/-- Iterating the induction step. -/
lemma exists_cubeDatum (hG : GenericPointsExist.{u}) (hK : DiscreteSpectrumThm.{u})
    (hW : WienerKoopman.{u}) {μ : Measure X} [IsProbabilityMeasure μ] [ErgodicVAdd Γ X μ]
    {Ψ : ℕ → Finset Γ} (hΨ : IsFolner Ψ) {a : X} (ha : IsGeneric μ Ψ a) (n : ℕ) :
    ∃ (w : CubeSp X n) (lam : Measure (CubeSp X n)) (Ψ' : ℕ → Finset Γ),
      CubeDatum Γ μ a n w lam Ψ' := by
  induction n with
  | zero => exact ⟨_, _, _, cubeDatum_zero hΨ ha⟩
  | succ n ih =>
    obtain ⟨w, lam, Ψ', hd⟩ := ih
    exact hd.succ hG hK hW

end Main

/-- **Theorem K** (paper, Theorem \ref{K:thm:main}). Let `Γ` be a countably infinite abelian group
and `k ≥ 1`. If `A ⊆ Γ` has positive upper Banach density, then there are infinite sets
`B_1, …, B_k ⊆ Γ` with `B_1 + ⋯ + B_k ⊆ A`.

The four classical theorems used without proof are the fields of the hypothesis
`hC : ClassicalInputs`. -/
theorem thmK (hC : ClassicalInputs.{u}) {Γ : Type u} [AddCommGroup Γ] [Countable Γ] [Infinite Γ]
    (k : ℕ) (hk : 1 ≤ k) (A : Set Γ) (hA : 0 < ubd A) :
    ∃ B : Fin k → Set Γ, (∀ i, (B i).Infinite) ∧
      ∀ b : Fin k → Γ, (∀ i, b i ∈ B i) → ∑ i, b i ∈ A := by
  obtain ⟨n, rfl⟩ : ∃ n, k = n + 1 := ⟨k - 1, by omega⟩
  obtain ⟨Φ, c, hΦ, hc, hlim⟩ := exists_folner_tendsto_relDens hA
  obtain ⟨X, _, _, _, _, _, _, μ, E, Ψ, a, hμ, herg, hE, hμE, hΨ, ha, hAE⟩ :=
    hC.corr Γ A Φ c hΦ hlim
  obtain ⟨w, lam, Ψ', hd⟩ := exists_cubeDatum hC.generic hC.kronecker hC.wiener hΨ ha n
  have hEpos : 0 < μ E := lt_of_lt_of_le (ENNReal.ofReal_pos.2 hc) hμE
  obtain ⟨y, hy, hbot, htop⟩ :=
    hd.exists_erdosCube hC.generic hC.kronecker hC.wiener hE.isOpen hEpos
  obtain ⟨B, hBinf, hB⟩ := cube_sumset hy hE.isOpen htop
  refine ⟨B, hBinf, fun b hb => ?_⟩
  have := hB b hb
  rw [show y (fun _ => false) = a from hbot] at this
  rw [hAE]
  exact this

end Kmrr25.ThmK


==> anc/lean/Kmrr25/ThmKCriterion.lean <==
import Kmrr25.ThmKPairs

/-!
# Theorem K: the cube criterion

Paper, Proposition \ref{K:prop:criterion}. We prove it for an abstract system `Y` (a compact
metric `Γ`-system) with a finite family of "faces" `L_i, U_i : Y → Y`; in
`Kmrr25.ThmKStep` it is applied to the cube spaces `X^{[m]}` with the (duplicating) lower and
upper faces.

* `claimB` — Claim B of the paper (directions `i ≤ m`), via the decomposition of `1_S` into its
  Kronecker part and its weakly mixing part, continuity of translation on the Kronecker group of
  the face measure, and the phase returns of Lemma \ref{K:lem:phase};
* `cube_criterion` — the nested-boxes construction.
-/

open Filter Topology Finset MeasureTheory ProbabilityTheory
open scoped Classical ComplexConjugate

noncomputable section

namespace Kmrr25.ThmK

open Q516

universe u

section ClaimBParts

variable {Γ : Type*} [AddCommGroup Γ] {α : Γ →+ Torus}
variable {Y Z : Type*} [MeasurableSpace Y] [MeasurableSpace Z] [AddAction Γ Y] [AddAction Γ Z]
  [StandardBorelSpace Z] [Nonempty Z]
variable {μ : Measure Y} [IsProbabilityMeasure μ] {ν : Measure Z} [IsProbabilityMeasure ν]
  {ι : Z → KG α}

/-- Positivity (paper, proof of Claim B, using \cite[Remark 2.2]{kra2026short}):
`∫_V ν_{ι(U x)}(S) dλ(x) > 0` when `U(V) ⊆ S` and `λ(V) > 0`. -/
lemma pos_integral_tR [TopologicalSpace Z] [BorelSpace Z] (hι : IsRotFactor ν α ι)
    {U : Y → Z} (hUm : Measurable U) (hUν : μ.map U = ν) {S : Set Z} (hSm : MeasurableSet S)
    {V : Set Y} (hVm : MeasurableSet V) (hVpos : 0 < μ V) (hVS : ∀ x ∈ V, U x ∈ S) :
    0 < ∫ x, V.indicator (fun _ => (1 : ℝ)) x * tR ν ι S (ι (U x)) ∂μ := by
  set G : KG α → ℝ := tR ν ι S with hGdef
  have hGm : Measurable G := measurable_tR hSm
  have hG0 : ∀ ξ, 0 ≤ G ξ := tR_nonneg S
  have hG1 : ∀ ξ, G ξ ≤ 1 := tR_le_one S
  set B := {ξ : KG α | G ξ ≤ 0} with hB
  have hBm : MeasurableSet B := measurableSet_le hGm measurable_const
  have hnull : ν (S ∩ ι ⁻¹' B) = 0 := by
    have h1 := graph_real_prod hι hSm hBm
    have h2 : (graphMeasure ν ι) (S ×ˢ B) = ν (S ∩ ι ⁻¹' B) := by
      rw [graphMeasure, Measure.map_apply (measurable_id'.prodMk hι.measurable) (hSm.prod hBm)]
      rfl
    have h3 : ∫ ξ, B.indicator (fun _ => (1 : ℝ)) ξ * tR ν ι S ξ ∂haarK α = 0 := by
      refine integral_eq_zero_of_ae (Eventually.of_forall fun ξ => ?_)
      simp only [Set.indicator, hB, Set.mem_setOf_eq, Pi.zero_apply]
      split_ifs with h
      · have := hG0 ξ; simp only [hGdef] at h this ⊢; linarith
      · simp
    have : IsProbabilityMeasure (graphMeasure ν ι) := isProbabilityMeasure_graphMeasure hι.measurable
    rw [h3, measureReal_eq_zero_iff, h2] at h1
    exact h1
  have hnullμ : μ (U ⁻¹' (S ∩ ι ⁻¹' B)) = 0 := by
    rw [← Measure.map_apply hUm (hSm.inter (hι.measurable hBm)), hUν, hnull]
  have hint : Integrable (fun x => V.indicator (fun _ => (1 : ℝ)) x * G (ι (U x))) μ :=
    Integrable.of_bound ((measurable_const.indicator hVm).mul
      (hGm.comp (hι.measurable.comp hUm))).aestronglyMeasurable 1
      (Eventually.of_forall fun x => by
        rw [Real.norm_eq_abs, abs_mul]
        refine mul_le_one₀ ?_ (abs_nonneg _) ?_
        · by_cases h : x ∈ V <;> simp [h]
        · rw [abs_of_nonneg (hG0 _)]; exact hG1 _)
  rw [integral_pos_iff_support_of_nonneg (fun x => mul_nonneg
    (Set.indicator_nonneg (fun _ _ => zero_le_one) _) (hG0 _)) hint]
  refine hVpos.trans_le (le_trans ?_ (measure_mono (s := V \ U ⁻¹' (S ∩ ι ⁻¹' B)) ?_))
  · rw [measure_diff_null hnullμ]
  · intro x ⟨hxV, hxN⟩
    simp only [Function.mem_support, Set.indicator, hxV, if_true, one_mul]
    have hxS := hVS x hxV
    have : ¬ G (ι (U x)) ≤ 0 := fun h => hxN ⟨hxS, h⟩
    intro h0
    exact this (le_of_eq h0)

/-- The Kronecker estimate of Claim B: if `α β - r` is close to `0`, then
`∫_V G(ι(L(T^β x))) dλ` is close to `∫_V G(ι(U x)) dλ`. -/
lemma kronecker_estimate [MeasurableConstVAdd Γ Y] {L U : Y → Z}
    (hL : IsFactorMap (Γ := Γ) μ ν L) (hι : IsRotFactor ν α ι) {r : KG α}
    (hr : ∀ᵐ x ∂μ, ι (U x) = ι (L x) + r) {G : KG α → ℝ} (hGm : Measurable G)
    (hGb : ∀ ξ, |G ξ| ≤ 1) {V : Set Y} (hVm : MeasurableSet V) (β : Γ) :
    |(∫ x, V.indicator (fun _ => (1 : ℝ)) x * G (ι (L (β +ᵥ x))) ∂μ) -
      ∫ x, V.indicator (fun _ => (1 : ℝ)) x * G (ι (U x)) ∂μ| ≤
      ∫ z, |G (z + (kα α β - r)) - G z| ∂haarK α := by
  have hmapιL : μ.map (fun x => ι (L x)) = haarK α := by
    rw [show (fun x => ι (L x)) = ι ∘ L from rfl, ← Measure.map_map hι.measurable hL.measurable,
      hL.map_eq, hι.map_eq]
  have hiV : ∀ x, |V.indicator (fun _ => (1 : ℝ)) x| ≤ 1 := fun x => by
    by_cases h : x ∈ V <;> simp [h]
  have hbd : ∀ (H : Y → ℝ), Measurable H → (∀ x, |H x| ≤ 1) → Integrable H μ := fun H hH hb =>
    Integrable.of_bound hH.aestronglyMeasurable 1 (Eventually.of_forall fun x => by
      rw [Real.norm_eq_abs]; exact hb x)
  have e1 : (∫ x, V.indicator (fun _ => (1 : ℝ)) x * G (ι (L (β +ᵥ x))) ∂μ) =
      ∫ x, V.indicator (fun _ => (1 : ℝ)) x * G (ι (L x) + kα α β) ∂μ :=
    integral_congr_ae ((hL.ae_equivariant_comp hι β).mono fun x hx => by simp only [hx])
  have e2 : (∫ x, V.indicator (fun _ => (1 : ℝ)) x * G (ι (U x)) ∂μ) =
      ∫ x, V.indicator (fun _ => (1 : ℝ)) x * G (ι (L x) + r) ∂μ :=
    integral_congr_ae (hr.mono fun x hx => by simp only [hx])
  have hm1 : Measurable fun x => V.indicator (fun _ => (1 : ℝ)) x * G (ι (L x) + kα α β) :=
    (measurable_const.indicator hVm).mul (hGm.comp ((hι.measurable.comp hL.measurable).add_const _))
  have hm2 : Measurable fun x => V.indicator (fun _ => (1 : ℝ)) x * G (ι (L x) + r) :=
    (measurable_const.indicator hVm).mul (hGm.comp ((hι.measurable.comp hL.measurable).add_const _))
  rw [e1, e2, ← integral_sub (hbd _ hm1 fun x => by
    rw [abs_mul]; exact mul_le_one₀ (hiV x) (abs_nonneg _) (hGb _))
    (hbd _ hm2 fun x => by rw [abs_mul]; exact mul_le_one₀ (hiV x) (abs_nonneg _) (hGb _))]
  refine abs_integral_le_integral_abs.trans ?_
  have hm3 : Measurable fun z : KG α => |G (z + kα α β) - G (z + r)| :=
    ((hGm.comp (measurable_add_const _)).sub (hGm.comp (measurable_add_const _))).abs
  calc ∫ x, |V.indicator (fun _ => (1 : ℝ)) x * G (ι (L x) + kα α β) -
        V.indicator (fun _ => (1 : ℝ)) x * G (ι (L x) + r)| ∂μ
      ≤ ∫ x, |G (ι (L x) + kα α β) - G (ι (L x) + r)| ∂μ := by
        refine integral_mono_of_nonneg (Eventually.of_forall fun x => abs_nonneg _) ?_
          (Eventually.of_forall fun x => ?_)
        · refine Integrable.of_bound (hm3.comp (hι.measurable.comp hL.measurable)).aestronglyMeasurable
            2 (Eventually.of_forall fun x => ?_)
          rw [Real.norm_eq_abs, abs_abs]
          have := hGb (ι (L x) + kα α β); have := hGb (ι (L x) + r)
          calc |G (ι (L x) + kα α β) - G (ι (L x) + r)| ≤ |G (ι (L x) + kα α β)| + |G (ι (L x) + r)| :=
                abs_sub _ _
            _ ≤ 2 := by linarith
        · dsimp only
          rw [← mul_sub, abs_mul]
          exact mul_le_of_le_one_left (abs_nonneg _) (hiV x)
    _ = ∫ z, |G (z + kα α β) - G (z + r)| ∂haarK α := by
        rw [← hmapιL, integral_map (φ := fun x => ι (L x))
          (hι.measurable.comp hL.measurable).aemeasurable hm3.aestronglyMeasurable]
    _ = ∫ z, |G (z + (kα α β - r)) - G z| ∂haarK α := by
        rw [← integral_haarK_add_real (fun z => |G (z + (kα α β - r)) - G z|) r]
        congr 1; funext z
        rw [show z + r + (kα α β - r) = z + kα α β by abel]

/-- The weakly mixing part `(1_S - 𝔼(1_S | ι)) ∘ L` of Claim B. -/
def faceWM (ν : Measure Z) [IsProbabilityMeasure ν] (ι : Z → KG α) (S : Set Z) (L : Y → Z)
    (x : Y) : ℂ :=
  S.indicator (fun _ => (1 : ℂ)) (L x) - tilde ν ι (S.indicator fun _ => (1 : ℂ)) (ι (L x))

lemma faceWM_bdd (hι : Measurable ι) {S : Set Z} (hS : MeasurableSet S) {L : Y → Z}
    (hL : Measurable L) : Bdd (faceWM ν ι S L) :=
  ((Bdd.indicator hS).sub ((Bdd.indicator hS).tilde.comp hι)).comp hL

end ClaimBParts

lemma faceWM_weakMixing {Γ Y Z : Type u} [AddCommGroup Γ] [Countable Γ] {α : Γ →+ Torus}
    [MeasurableSpace Y] [AddAction Γ Y] [MeasurableConstVAdd Γ Y]
    [TopologicalSpace Z] [CompactSpace Z] [TopologicalSpace.MetrizableSpace Z]
    [MeasurableSpace Z] [BorelSpace Z] [AddAction Γ Z] [ContinuousConstVAdd Γ Z] [Nonempty Z]
    {μ : Measure Y} {ν : Measure Z} [IsProbabilityMeasure ν] [VAddInvariantMeasure Γ Z ν]
    {ι : Z → KG α} (hW : WienerKoopman.{u}) (hι : IsKroneckerMap ν α ι) {L : Y → Z}
    (hL : IsFactorMap (Γ := Γ) μ ν L) {S : Set Z} (hS : MeasurableSet S) :
    WeakMixing Γ μ (faceWM ν ι S L) := by
  have hwmν := hι.weakMixing_sub_tilde hW (Bdd.indicator hS)
  have hv : Measurable fun z => S.indicator (fun _ => (1 : ℂ)) z -
      tilde ν ι (S.indicator fun _ => (1 : ℂ)) (ι z) :=
    ((Bdd.indicator hS).sub ((Bdd.indicator hS).tilde.comp hι.measurable)).meas
  have := WeakMixing.comp hL.measurable hL.equivariant hv (by rw [hL.map_eq]; exact hwmν)
  exact this

section ClaimB


variable {Γ Y Z : Type u} [AddCommGroup Γ] [Countable Γ] [Infinite Γ]
variable [MetricSpace Y] [CompactSpace Y] [MeasurableSpace Y] [BorelSpace Y] [AddAction Γ Y]
  [ContinuousConstVAdd Γ Y]
variable [TopologicalSpace Z] [CompactSpace Z] [TopologicalSpace.MetrizableSpace Z]
  [MeasurableSpace Z] [BorelSpace Z] [AddAction Γ Z] [ContinuousConstVAdd Γ Z]

/-- Paper, proof of Proposition \ref{K:prop:criterion}, Claim B. -/
theorem claimB (hG : GenericPointsExist.{u}) (hK : DiscreteSpectrumThm.{u})
    (hW : WienerKoopman.{u}) {μ : Measure Y} [IsProbabilityMeasure μ] [ErgodicVAdd Γ Y μ]
    {Ψ : ℕ → Finset Γ} {w : Y} (hw : IsGeneric μ Ψ w) {L U : Y → Z} (hLc : Continuous L)
    (hUc : Continuous U) (hLe : ∀ (γ : Γ) y, L (γ +ᵥ y) = γ +ᵥ L y)
    (hUe : ∀ (γ : Γ) y, U (γ +ᵥ y) = γ +ᵥ U y) (hface : μ.map L = μ.map U)
    (hsupp : U w ∈ (μ.map U).support) {V : Set Y} (hVo : IsOpen V) (hVpos : 0 < μ V)
    {S : Set Z} (hSo : IsOpen S) (hVS : ∀ x ∈ V, U x ∈ S) {V' : Set Z} (hV'o : IsOpen V')
    (hwV' : U w ∈ V') (F : Finset Γ) :
    ∃ β : Γ, β ∉ F ∧ β +ᵥ L w ∈ V' ∧ 0 < μ (V ∩ {x | β +ᵥ L x ∈ S}) := by
  have : IsProbabilityMeasure (μ.map U) :=
    Measure.isProbabilityMeasure_map hUc.measurable.aemeasurable
  have : ErgodicVAdd Γ Z (μ.map U) := ErgodicVAdd.map hUc.measurable hUe
  have : Nonempty Z := ⟨U w⟩
  obtain ⟨α, ι, hι⟩ := hK Γ Z (μ.map U)
  have hιR := hι.toRotFactor
  have hLf : IsFactorMap (Γ := Γ) μ (μ.map U) L := ⟨hLc.measurable, hLe, hface⟩
  have hUf : IsFactorMap (Γ := Γ) μ (μ.map U) U := ⟨hUc.measurable, hUe, rfl⟩
  obtain ⟨r, hr⟩ := phase_const hLf hUf hιR
  have hSm := hSo.measurableSet
  have hVm := hVo.measurableSet
  have hGm : Measurable (tR (μ.map U) ι S) := measurable_tR hSm
  have hGb : ∀ ξ, |tR (μ.map U) ι S ξ| ≤ 1 := abs_tR_le S
  have hGc : Bdd fun ξ => (tR (μ.map U) ι S ξ : ℂ) :=
    ⟨Complex.continuous_ofReal.measurable.comp hGm, 1, fun ξ => by
      rw [Complex.norm_real, Real.norm_eq_abs]; exact hGb ξ⟩
  have hηpos := pos_integral_tR hιR hUc.measurable rfl hSm hVm hVpos hVS
  set ηV := ∫ x, V.indicator (fun _ => (1 : ℝ)) x * tR (μ.map U) ι S (ι (U x)) ∂μ with hηV
  -- the neighbourhood `O`
  obtain ⟨O, hOsub, hOo, hO0⟩ := eventually_nhds_iff.1
    (eventually_integral_norm_translate_sub_lt hGc (show 0 < ηV / 4 by positivity))
  -- phase returns
  obtain ⟨Ω, hΩ, c0, hc0, hR⟩ := phase_returns hG hw hLc hUc hLf hUf hιR hr hsupp hV'o hwV'
    hOo hO0
  -- the weakly mixing part
  have hhb : Bdd (faceWM (μ.map U) ι S L) := faceWM_bdd hιR.measurable hSm hLc.measurable
  have hwmμ : WeakMixing Γ μ (faceWM (μ.map U) ι S L) := faceWM_weakMixing hW hι hLf hSm
  have hVb : Bdd (V.indicator fun _ => (1 : ℂ)) := Bdd.indicator hVm
  have hwmlim := hwmμ.tendsto_avg_norm_inner hhb hVb hΩ
  set R := {γ : Γ | γ +ᵥ L w ∈ V' ∧ kα α γ - r ∈ O} with hRdef
  set R' := {γ : Γ | ηV / 4 ≤
    ‖∫ x, faceWM (μ.map U) ι S L (γ +ᵥ x) * conj (V.indicator (fun _ => (1 : ℂ)) x) ∂μ‖}
    with hR'def
  have hR'lim : ∀ᶠ M in atTop, relDens (Ω M) R' < c0 / 2 := by
    have hlim := hwmlim.const_mul (4 / ηV)
    rw [mul_zero] at hlim
    refine (hlim.eventually (gt_mem_nhds (show (0 : ℝ) < c0 / 2 by positivity))).mono
      fun M hM => lt_of_le_of_lt ?_ hM
    rw [relDens_eq_avg, ← smul_eq_mul, ← avg_smul]
    refine avg_real_mono fun γ _ => ?_
    simp only [hR'def, Set.mem_setOf_eq, smul_eq_mul]
    split_ifs with hγ
    · have e : 4 / ηV * (ηV / 4) = 1 := by field_simp
      calc (1 : ℝ) = 4 / ηV * (ηV / 4) := e.symm
        _ ≤ 4 / ηV * _ := mul_le_mul_of_nonneg_left hγ (by positivity)
    · positivity
  -- `R ∖ R'` is infinite
  have hRR' : ∀ᶠ M in atTop, c0 / 2 < relDens (Ω M) (R \ R') := by
    filter_upwards [hR, hR'lim] with M h1 h2
    have := relDens_union_le (Ω M) (R \ R') R'
    have hsub : relDens (Ω M) R ≤ relDens (Ω M) ((R \ R') ∪ R') :=
      relDens_mono _ (fun γ hγ => by by_cases h' : γ ∈ R' <;> simp [h', hγ])
    linarith
  have hinf := infinite_of_eventually_lt_relDens hΩ (half_pos hc0) hRR'
  obtain ⟨β, ⟨⟨hβV', hβO⟩, hβR'⟩, hβF⟩ := (hinf.diff F.finite_toSet).nonempty
  refine ⟨β, hβF, hβV', ?_⟩
  -- the final estimate
  have hkr := kronecker_estimate hLf hιR hr hGm hGb hVm β
  have hO' : ∫ z, |tR (μ.map U) ι S (z + (kα α β - r)) - tR (μ.map U) ι S z| ∂haarK α < ηV / 4 := by
    have := hOsub _ hβO
    simpa [← Complex.ofReal_sub, Complex.norm_real] using this
  have hR'β : ‖∫ x, faceWM (μ.map U) ι S L (β +ᵥ x) * conj (V.indicator (fun _ => (1 : ℂ)) x) ∂μ‖ <
      ηV / 4 :=
    lt_of_not_ge hβR'
  -- decomposition of `λ(V ∩ {T^β L x ∈ S})`
  have hdec : ((μ.real (V ∩ {x | β +ᵥ L x ∈ S}) : ℝ) : ℂ) =
      ((∫ x, V.indicator (fun _ => (1 : ℝ)) x * tR (μ.map U) ι S (ι (L (β +ᵥ x))) ∂μ : ℝ) : ℂ) +
        ∫ x, faceWM (μ.map U) ι S L (β +ᵥ x) * conj (V.indicator (fun _ => (1 : ℂ)) x) ∂μ := by
    have hmS : MeasurableSet {x | β +ᵥ L x ∈ S} :=
      hSm.preimage ((continuous_const_vadd β).comp hLc).measurable
    have hpt : ∀ x, ((((V ∩ {x | β +ᵥ L x ∈ S}).indicator (1 : Y → ℝ) x : ℝ)) : ℂ) =
        ((V.indicator (fun _ => (1 : ℝ)) x * tR (μ.map U) ι S (ι (L (β +ᵥ x))) : ℝ) : ℂ) +
          faceWM (μ.map U) ι S L (β +ᵥ x) * conj (V.indicator (fun _ => (1 : ℂ)) x) := by
      intro x
      simp only [faceWM, tilde_indicator_eq hSm, hLe]
      by_cases hV : x ∈ V <;> by_cases hS' : β +ᵥ L x ∈ S <;>
        simp [Set.indicator, hV, hS', Set.mem_inter_iff]
    have i1 : Integrable (fun x => ((V.indicator (fun _ => (1 : ℝ)) x *
        tR (μ.map U) ι S (ι (L (β +ᵥ x))) : ℝ) : ℂ)) μ := by
      refine Integrable.of_bound ?_ 1 (Eventually.of_forall fun x => ?_)
      · exact (Complex.continuous_ofReal.measurable.comp ((measurable_const.indicator hVm).mul
          (hGm.comp (hιR.measurable.comp (hLc.measurable.comp (measurable_const_vadd β))))))
          |>.aestronglyMeasurable
      · rw [Complex.norm_real, Real.norm_eq_abs, abs_mul]
        refine mul_le_one₀ ?_ (abs_nonneg _) (hGb _)
        by_cases h : x ∈ V <;> simp [h]
    have i2 : Integrable (fun x => faceWM (μ.map U) ι S L (β +ᵥ x) *
        conj (V.indicator (fun _ => (1 : ℂ)) x)) μ :=
      ((hhb.comp (measurable_const_vadd β)).mul hVb.conj').integrable
    rw [← integral_indicator_one (hVm.inter hmS), ← integral_complex_ofReal,
      ← integral_complex_ofReal, ← integral_add i1 i2]
    congr 1; funext x; exact hpt x
  have hre := congrArg Complex.re hdec
  simp only [Complex.ofReal_re, Complex.add_re] at hre
  have h1 := Complex.re_le_norm (∫ x, faceWM (μ.map U) ι S L (β +ᵥ x) * conj (V.indicator (fun _ => (1 : ℂ)) x) ∂μ)
  have h2 := neg_abs_le (∫ x, faceWM (μ.map U) ι S L (β +ᵥ x) * conj (V.indicator (fun _ => (1 : ℂ)) x) ∂μ).re
  have h3 := Complex.abs_re_le_norm (∫ x, faceWM (μ.map U) ι S L (β +ᵥ x) * conj (V.indicator (fun _ => (1 : ℂ)) x) ∂μ)
  have hk := abs_sub_lt_iff.1 (lt_of_le_of_lt hkr hO')
  have hpos : 0 < μ.real (V ∩ {x | β +ᵥ L x ∈ S}) := by linarith [hk.1, hk.2]
  rw [measureReal_def] at hpos
  exact (ENNReal.toReal_pos_iff.1 hpos).1

end ClaimB

/-! ## The nested-boxes construction -/

section Nested

variable {Γ Y : Type u} [AddCommGroup Γ] [Countable Γ] [Infinite Γ]
variable [MetricSpace Y] [CompactSpace Y] [MeasurableSpace Y] [BorelSpace Y] [AddAction Γ Y]
  [ContinuousConstVAdd Γ Y]

/-- Every open set of positive measure contains a small closed ball whose open ball has positive
measure. -/
lemma exists_ball_pos {μ : Measure Y} {W : Set Y} (hW : IsOpen W) (hpos : 0 < μ W) {ε : ℝ}
    (hε : 0 < ε) : ∃ c : Y, ∃ r : ℝ, 0 < r ∧ r ≤ ε ∧ Metric.closedBall c r ⊆ W ∧
      0 < μ (Metric.ball c r) := by
  have hrad : ∀ x : W, ∃ r : ℝ, 0 < r ∧ r ≤ ε ∧ Metric.closedBall (x : Y) r ⊆ W := by
    intro x
    obtain ⟨s, hs, hsW⟩ := Metric.isOpen_iff.1 hW x x.2
    refine ⟨min (s / 2) ε, lt_min (half_pos hs) hε, min_le_right _ _, ?_⟩
    exact (Metric.closedBall_subset_ball (lt_of_le_of_lt (min_le_left _ _) (half_lt_self hs))).trans
      hsW
  choose r hr0 hrε hrW using hrad
  obtain ⟨T, hTc, hTU⟩ := TopologicalSpace.isOpen_iUnion_countable
    (fun x : W => Metric.ball (x : Y) (r x)) fun x => Metric.isOpen_ball
  have hcover : W = ⋃ x ∈ T, Metric.ball (x : Y) (r x) := by
    rw [hTU]
    ext y; constructor
    · intro hy; exact Set.mem_iUnion.2 ⟨⟨y, hy⟩, Metric.mem_ball_self (hr0 _)⟩
    · intro hy
      obtain ⟨x, hx⟩ := Set.mem_iUnion.1 hy
      exact hrW x (Metric.ball_subset_closedBall hx)
  by_contra hne
  push_neg at hne
  have : μ W = 0 := by
    rw [hcover]
    refine (measure_biUnion_null_iff hTc).2 fun x _ => ?_
    exact le_antisymm (hne x (r x) (hr0 x) (hrε x) (hrW x)) bot_le
  exact hpos.ne' this

/-- One step of the nested construction. -/
lemma nested_step (hG : GenericPointsExist.{u}) (hK : DiscreteSpectrumThm.{u})
    (hW : WienerKoopman.{u}) {μ : Measure Y} [IsProbabilityMeasure μ] [ErgodicVAdd Γ Y μ]
    {Ψ : ℕ → Finset Γ} (hΨ : IsFolner Ψ) {w : Y} (hw : IsGeneric μ Ψ w) {m : ℕ}
    (L U : Fin m → Y → Y) (hLc : ∀ i, Continuous (L i)) (hUc : ∀ i, Continuous (U i))
    (hLe : ∀ i (γ : Γ) y, L i (γ +ᵥ y) = γ +ᵥ L i y)
    (hUe : ∀ i (γ : Γ) y, U i (γ +ᵥ y) = γ +ᵥ U i y)
    (hUlip : ∀ i x y, dist (U i x) (U i y) ≤ dist x y) (hface : ∀ i, μ.map (L i) = μ.map (U i))
    (hsupp : ∀ i, U i w ∈ (μ.map (U i)).support) (n : ℕ) (d : Fin (m + 1)) (c : Y) (r : ℝ)
    (hr : 0 < μ (Metric.ball c r)) (F : Finset Γ) :
    ∃ β : Γ, β ∉ F ∧ ∃ c' : Y, ∃ r' : ℝ, 0 < r' ∧ r' ≤ 1 / ((n : ℝ) + 1) ∧
      Metric.closedBall c' r' ⊆ Metric.ball c r ∧ 0 < μ (Metric.ball c' r') ∧
      (d = Fin.last m → β +ᵥ w ∈ Metric.ball c r) ∧
      (∀ i : Fin m, d = Fin.castSucc i → dist (β +ᵥ L i w) (U i w) < 1 / ((n : ℝ) + 1) ∧
        ∀ x ∈ Metric.ball c' r', dist (β +ᵥ L i x) (U i x) < 1 / ((n : ℝ) + 1) + 2 * r) := by
  have hδ : (0 : ℝ) < 1 / ((n : ℝ) + 1) := by positivity
  induction d using Fin.lastCases with
  | last =>
    obtain ⟨c0, hc0, hev⟩ := hw.exists_eventually_lt_relDens Metric.isOpen_ball hr
    have hinf := infinite_of_eventually_lt_relDens hΨ hc0 hev
    obtain ⟨β, hβ, hβF⟩ := (hinf.diff F.finite_toSet).nonempty
    obtain ⟨c', r', hr'0, hr'n, hcl, hpos⟩ := exists_ball_pos Metric.isOpen_ball hr hδ
    refine ⟨β, hβF, c', r', hr'0, hr'n, hcl, hpos, fun _ => hβ, fun i hi => ?_⟩
    exact absurd hi.symm (Fin.castSucc_ne_last i)
  | cast i =>
    set S := Metric.thickening (1 / ((n : ℝ) + 1)) (U i '' Metric.ball c r) with hS
    have hVS : ∀ x ∈ Metric.ball c r, U i x ∈ S := fun x hx =>
      Metric.self_subset_thickening hδ _ ⟨x, hx, rfl⟩
    obtain ⟨β, hβF, hβV', hβpos⟩ := claimB hG hK hW hw (hLc i) (hUc i) (hLe i) (hUe i)
      (hface i) (hsupp i) Metric.isOpen_ball hr Metric.isOpen_thickening hVS
      (Metric.isOpen_ball (x := U i w) (ε := 1 / ((n : ℝ) + 1))) (Metric.mem_ball_self hδ) F
    have hWo : IsOpen (Metric.ball c r ∩ {x | β +ᵥ L i x ∈ S}) :=
      Metric.isOpen_ball.inter (Metric.isOpen_thickening.preimage
        ((continuous_const_vadd β).comp (hLc i)))
    obtain ⟨c', r', hr'0, hr'n, hcl, hpos⟩ := exists_ball_pos hWo hβpos hδ
    refine ⟨β, hβF, c', r', hr'0, hr'n, hcl.trans Set.inter_subset_left, hpos,
      fun h => absurd h (Fin.castSucc_ne_last i), fun i' hi' => ?_⟩
    have hii : i = i' := Fin.castSucc_injective _ hi'
    subst hii
    refine ⟨hβV', fun x hx => ?_⟩
    have hxW := hcl (Metric.ball_subset_closedBall hx)
    obtain ⟨z, ⟨v, hv, rfl⟩, hz⟩ := Metric.mem_thickening_iff.1 hxW.2
    have h1 : dist (U i v) (U i x) < 2 * r := by
      refine (hUlip i v x).trans_lt ?_
      have := dist_triangle v c x
      rw [Metric.mem_ball] at hv
      have hx' : dist x c < r := hxW.1
      rw [dist_comm c x] at this
      linarith
    calc dist (β +ᵥ L i x) (U i x) ≤ dist (β +ᵥ L i x) (U i v) + dist (U i v) (U i x) :=
          dist_triangle _ _ _
      _ < 1 / ((n : ℝ) + 1) + 2 * r := add_lt_add hz h1

/-- Paper, Proposition \ref{K:prop:criterion} (cube criterion), abstract form: for a cube datum
there is a point `x ∈ V₀` such that `(w, x)` satisfies all the Erdős-cube conditions. -/
theorem cube_criterion (hG : GenericPointsExist.{u}) (hK : DiscreteSpectrumThm.{u})
    (hW : WienerKoopman.{u}) {μ : Measure Y} [IsProbabilityMeasure μ] [ErgodicVAdd Γ Y μ]
    {Ψ : ℕ → Finset Γ} (hΨ : IsFolner Ψ) {w : Y} (hw : IsGeneric μ Ψ w) {m : ℕ}
    (L U : Fin m → Y → Y) (hLc : ∀ i, Continuous (L i)) (hUc : ∀ i, Continuous (U i))
    (hLe : ∀ i (γ : Γ) y, L i (γ +ᵥ y) = γ +ᵥ L i y)
    (hUe : ∀ i (γ : Γ) y, U i (γ +ᵥ y) = γ +ᵥ U i y)
    (hUlip : ∀ i x y, dist (U i x) (U i y) ≤ dist x y) (hface : ∀ i, μ.map (L i) = μ.map (U i))
    (hsupp : ∀ i, U i w ∈ (μ.map (U i)).support) {V0 : Set Y} (hV0o : IsOpen V0)
    (hV0 : 0 < μ V0) :
    ∃ x ∈ V0, (∃ β : ℕ → Γ, Function.Injective β ∧ Tendsto (fun n => β n +ᵥ w) atTop (𝓝 x)) ∧
      ∀ i : Fin m, ∃ β : ℕ → Γ, Function.Injective β ∧
        Tendsto (fun n => β n +ᵥ L i w) atTop (𝓝 (U i w)) ∧
        Tendsto (fun n => β n +ᵥ L i x) atTop (𝓝 (U i x)) := by
  have hstep := nested_step hG hK hW hΨ hw L U hLc hUc hLe hUe hUlip hface hsupp
  choose β hβF c' r' hr'0 hr'n hcl hpos hlast hfaceP using hstep
  obtain ⟨c0, r0, hr00, hr01, hcl0, hpos0⟩ := exists_ball_pos hV0o hV0 one_pos
  let dir : ℕ → Fin (m + 1) := fun n => ⟨n % (m + 1), Nat.mod_lt _ (Nat.succ_pos m)⟩
  let St := {p : Y × ℝ × Finset Γ // 0 < μ (Metric.ball p.1 p.2.1)}
  let next : ℕ → St → St := fun n p =>
    ⟨(c' n (dir n) p.1.1 p.1.2.1 p.2 p.1.2.2, r' n (dir n) p.1.1 p.1.2.1 p.2 p.1.2.2,
      insert (β n (dir n) p.1.1 p.1.2.1 p.2 p.1.2.2) p.1.2.2), hpos n (dir n) _ _ p.2 _⟩
  let seq : ℕ → St := fun n => Nat.rec ⟨(c0, r0, ∅), hpos0⟩ (fun n p => next n p) n
  have hseq : ∀ n, seq (n + 1) = next n (seq n) := fun n => rfl
  let cc : ℕ → Y := fun n => (seq n).1.1
  let rr : ℕ → ℝ := fun n => (seq n).1.2.1
  let used : ℕ → Finset Γ := fun n => (seq n).1.2.2
  let bb : ℕ → Γ := fun n => β n (dir n) (cc n) (rr n) (seq n).2 (used n)
  have hcc : ∀ n, cc (n + 1) = c' n (dir n) (cc n) (rr n) (seq n).2 (used n) := fun n => rfl
  have hrr : ∀ n, rr (n + 1) = r' n (dir n) (cc n) (rr n) (seq n).2 (used n) := fun n => rfl
  have hused : ∀ n, used (n + 1) = insert (bb n) (used n) := fun n => rfl
  have hnest : ∀ n, Metric.closedBall (cc (n + 1)) (rr (n + 1)) ⊆ Metric.ball (cc n) (rr n) :=
    fun n => by rw [hcc, hrr]; exact hcl _ _ _ _ _ _
  have hrr_le : ∀ n, rr (n + 1) ≤ 1 / ((n : ℝ) + 1) := fun n => by rw [hrr]; exact hr'n _ _ _ _ _ _
  have hrr_pos : ∀ n, 0 < rr n := by
    intro n; cases n with
    | zero => exact hr00
    | succ n => rw [hrr]; exact hr'0 _ _ _ _ _ _
  -- the radii tend to `0`
  have hrr_lim : Tendsto rr atTop (𝓝 0) := by
    rw [← tendsto_add_atTop_iff_nat 1]
    exact squeeze_zero (fun n => (hrr_pos (n + 1)).le) hrr_le tendsto_one_div_add_atTop_nhds_zero_nat
  -- the chosen group elements are distinct
  have hused_mono : ∀ n n', n ≤ n' → used n ⊆ used n' := by
    intro n n' h
    induction n', h using Nat.le_induction with
    | base => exact le_rfl
    | succ k _ ih => rw [hused]; exact ih.trans (Finset.subset_insert _ _)
  have hbb_inj : Function.Injective bb := by
    intro a b hab
    by_contra hne
    rcases lt_or_gt_of_ne hne with h | h
    · have h1 : bb a ∈ used b := hused_mono (a + 1) b h (by rw [hused]; exact Finset.mem_insert_self _ _)
      exact hβF b (dir b) (cc b) (rr b) (seq b).2 (used b) (show bb b ∈ used b by rw [← hab]; exact h1)
    · have h1 : bb b ∈ used a := hused_mono (b + 1) a h (by rw [hused]; exact Finset.mem_insert_self _ _)
      exact hβF a (dir a) (cc a) (rr a) (seq a).2 (used a) (show bb a ∈ used a by rw [hab]; exact h1)
  -- the limit point
  obtain ⟨x, hx⟩ := IsCompact.nonempty_iInter_of_sequence_nonempty_isCompact_isClosed
    (fun n => Metric.closedBall (cc n) (rr n))
    (fun n => (hnest n).trans Metric.ball_subset_closedBall)
    (fun n => ⟨cc n, Metric.mem_closedBall_self (hrr_pos n).le⟩)
    (Metric.isClosed_closedBall).isCompact (fun n => Metric.isClosed_closedBall)
  rw [Set.mem_iInter] at hx
  have hxball : ∀ n, x ∈ Metric.ball (cc n) (rr n) := fun n => hnest n (hx (n + 1))
  -- the subsequences
  let idx : Fin (m + 1) → ℕ → ℕ := fun j k => (m + 1) * k + j.val
  have hdir : ∀ j k, dir (idx j k) = j := by
    intro j k; ext
    simp only [dir, idx]
    rw [Nat.mul_add_mod, Nat.mod_eq_of_lt j.2]
  have hidx_inj : ∀ j, Function.Injective (idx j) := by
    intro j a b h
    simp only [idx] at h
    have : (m + 1) * a = (m + 1) * b := by omega
    exact Nat.eq_of_mul_eq_mul_left (Nat.succ_pos m) this
  have hidx_lim : ∀ j, Tendsto (idx j) atTop atTop := fun j =>
    tendsto_atTop_mono (fun k => show k ≤ (m + 1) * k + j.val by nlinarith) tendsto_id
  have hlimr : ∀ j, Tendsto (fun k => rr (idx j k)) atTop (𝓝 0) := fun j =>
    hrr_lim.comp (hidx_lim j)
  have hlim1 : ∀ j, Tendsto (fun k => 1 / ((idx j k : ℝ) + 1)) atTop (𝓝 0) := fun j =>
    tendsto_one_div_add_atTop_nhds_zero_nat.comp (hidx_lim j)
  refine ⟨x, hcl0 (hx 0), ⟨fun k => bb (idx (Fin.last m) k),
    hbb_inj.comp (hidx_inj _), ?_⟩, fun i => ⟨fun k => bb (idx (Fin.castSucc i) k),
    hbb_inj.comp (hidx_inj _), ?_, ?_⟩⟩
  · -- the new direction
    rw [tendsto_iff_dist_tendsto_zero]
    have h2 : Tendsto (fun k => 2 * rr (idx (Fin.last m) k)) atTop (𝓝 0) := by
      simpa using (hlimr (Fin.last m)).const_mul 2
    refine squeeze_zero (fun k => dist_nonneg) (fun k => ?_) h2
    set n := idx (Fin.last m) k
    have h1 : bb n +ᵥ w ∈ Metric.ball (cc n) (rr n) := hlast n (dir n) (cc n) (rr n) (seq n).2
      (used n) (hdir _ _)
    have h3 := hxball n
    rw [Metric.mem_ball] at h1 h3
    have := dist_triangle (bb n +ᵥ w) (cc n) x
    rw [dist_comm (cc n) x] at this
    linarith
  · -- face `i`, the point `w`
    rw [tendsto_iff_dist_tendsto_zero]
    refine squeeze_zero (fun k => dist_nonneg) (fun k => ?_) (hlim1 (Fin.castSucc i))
    set n := idx (Fin.castSucc i) k
    exact ((hfaceP n (dir n) (cc n) (rr n) (seq n).2 (used n) i (hdir _ _)).1).le
  · -- face `i`, the point `x`
    rw [tendsto_iff_dist_tendsto_zero]
    have h2 : Tendsto (fun k => 1 / ((idx (Fin.castSucc i) k : ℝ) + 1) +
        2 * rr (idx (Fin.castSucc i) k)) atTop (𝓝 0) := by
      simpa using (hlim1 (Fin.castSucc i)).add ((hlimr (Fin.castSucc i)).const_mul 2)
    refine squeeze_zero (fun k => dist_nonneg) (fun k => ?_) h2
    set n := idx (Fin.castSucc i) k
    have hxn : x ∈ Metric.ball (c' n (dir n) (cc n) (rr n) (seq n).2 (used n))
        (r' n (dir n) (cc n) (rr n) (seq n).2 (used n)) := by
      have := hxball (n + 1); rw [hcc, hrr] at this; exact this
    exact ((hfaceP n (dir n) (cc n) (rr n) (seq n).2 (used n) i (hdir _ _)).2 x hxn).le

end Nested

end Kmrr25.ThmK


==> anc/lean/Kmrr25/ThmKCube.lean <==
import Kmrr25.ThmKDefs

/-!
# Theorem K: Erdős cubes and sumsets

Paper, Definition \ref{K:def:cube} and Lemma \ref{K:lem:cube-sumset}.

A point of `X^{[k]}` is a function `y : (Fin k → Bool) → X`. For a direction `i` and a vertex
`ε` with `ε i = false`, the vertex `ε + e_i` is `Function.update ε i true`.
`y` is an *Erdős cube* if for every direction `i` there are pairwise distinct `β_n` with
`T^{β_n} y_ε → y_{ε + e_i}` for every `ε` with `ε i = false` (this is the convergence
`T^{β_n} L_i(y) → U_i(y)` of the paper, written vertex by vertex).

`cube_sumset` (Lemma \ref{K:lem:cube-sumset}): if `y` is an Erdős cube and `E` is an open set
containing the top vertex `y_{1⋯1}`, then there are infinite sets `B_1, …, B_k` with
`T^{b_1 + ⋯ + b_k} y_{0⋯0} ∈ E` for all `b_i ∈ B_i`.
-/

open Filter Topology Finset
open scoped Classical

noncomputable section

namespace Kmrr25.ThmK

variable {Γ X : Type*} [AddCommGroup Γ] [TopologicalSpace X] [AddAction Γ X]
  [ContinuousConstVAdd Γ X]

/-- Paper, Definition \ref{K:def:cube}: `y ∈ X^{[k]}` is a `k`-dimensional *Erdős cube*. -/
def IsErdosCube {k : ℕ} (y : (Fin k → Bool) → X) : Prop :=
  ∀ i : Fin k, ∃ β : ℕ → Γ, Function.Injective β ∧ ∀ ε : Fin k → Bool, ε i = false →
    Tendsto (fun n => β n +ᵥ y ε) atTop (𝓝 (y (Function.update ε i true)))

namespace CubeSumset

variable {k : ℕ}

/-- The choices `b` of elements `b_j ∈ B_j` for the digits `j` of `ε` equal to `0`
(and `b_j = 0` for the other digits). -/
def choices (B : Fin k → Finset Γ) (ε : Fin k → Bool) : Finset (Fin k → Γ) :=
  Fintype.piFinset fun j => if ε j = false then B j else {0}

/-- The acceptability condition of the proof of Lemma \ref{K:lem:cube-sumset}. -/
def Acceptable (y : (Fin k → Bool) → X) (E : Set X) (B : Fin k → Finset Γ) : Prop :=
  ∀ ε : Fin k → Bool, ∀ b ∈ choices B ε, (∑ j, b j) +ᵥ y ε ∈ E

lemma mem_choices {B : Fin k → Finset Γ} {ε : Fin k → Bool} {b : Fin k → Γ} :
    b ∈ choices B ε ↔ ∀ j, (ε j = false → b j ∈ B j) ∧ (ε j = true → b j = 0) := by
  simp only [choices, Fintype.mem_piFinset]
  refine forall_congr' fun j => ?_
  cases ε j <;> simp

omit [TopologicalSpace X] [ContinuousConstVAdd Γ X] in
lemma acceptable_empty (y : (Fin k → Bool) → X) {E : Set X} (hE : y (fun _ => true) ∈ E) :
    Acceptable y E (fun _ => (∅ : Finset Γ)) := by
  intro ε b hb
  rw [mem_choices] at hb
  have hε : ε = fun _ => true := by
    funext j
    by_contra h
    simpa using (hb j).1 (by simpa using h)
  have hb0 : b = 0 := by
    funext j
    exact (hb j).2 (by simp [hε])
  subst hε hb0
  simpa using hE

/-- One extension step: a new element `b*`, avoiding a given finite set, can be added to the
`i`-th set while keeping acceptability. -/
lemma exists_extend {y : (Fin k → Bool) → X} {E : Set X} (hEo : IsOpen E)
    (hy : IsErdosCube (Γ := Γ) y) {B : Fin k → Finset Γ} (hB : Acceptable y E B) (i : Fin k)
    (F : Finset Γ) :
    ∃ b' : Γ, b' ∉ F ∧ Acceptable y E (Function.update B i (insert b' (B i))) := by
  obtain ⟨β, hβinj, hβ⟩ := hy i
  -- the open sets `H_ε`
  let S : (Fin k → Bool) → Finset Γ := fun ε =>
    (choices B (Function.update ε i true)).image fun b => ∑ j, b j
  let H : (Fin k → Bool) → Set X := fun ε => ⋂ s ∈ S ε, (s +ᵥ ·) ⁻¹' E
  have hHo : ∀ ε, IsOpen (H ε) := fun ε =>
    isOpen_biInter_finset fun s _ => hEo.preimage (continuous_const_vadd s)
  have hyH : ∀ ε, y (Function.update ε i true) ∈ H ε := by
    intro ε
    simp only [H, S, Set.mem_iInter, Finset.mem_image]
    rintro s ⟨b, hb, rfl⟩
    exact hB _ b hb
  -- eventually `β n +ᵥ y ε ∈ H ε` for all relevant `ε`, and `β n ∉ F`
  have hev : ∀ᶠ n in atTop, (∀ ε : Fin k → Bool, ε i = false → β n +ᵥ y ε ∈ H ε) ∧ β n ∉ F := by
    refine Eventually.and ?_ ?_
    · rw [eventually_all]
      intro ε
      by_cases hεi : ε i = false
      · filter_upwards [(hβ ε hεi).eventually ((hHo ε).mem_nhds (hyH ε))] with n hn _ using hn
      · exact Eventually.of_forall fun n h => absurd h hεi
    · have h1 : Tendsto β atTop cofinite := by
        rw [← Nat.cofinite_eq_atTop]; exact hβinj.tendsto_cofinite
      exact (h1.eventually F.finite_toSet.compl_mem_cofinite).mono fun n hn => hn
  obtain ⟨n, hn, hnF⟩ := hev.exists
  refine ⟨β n, hnF, ?_⟩
  intro ε b hb
  rw [mem_choices] at hb
  by_cases hεi : ε i = false
  · have hbi := (hb i).1 hεi
    simp only [Function.update_self, Finset.mem_insert] at hbi
    rcases hbi with hbi | hbi
    · -- the new element is used
      have hsplit : (∑ j, b j) = (∑ j, Function.update b i 0 j) + β n := by
        rw [Finset.sum_update_of_mem (Finset.mem_univ i), zero_add,
          Finset.sdiff_singleton_eq_erase, ← Finset.add_sum_erase Finset.univ b (Finset.mem_univ i),
          hbi, add_comm]
      have hmem : (∑ j, Function.update b i 0 j) ∈ S ε := by
        simp only [S, Finset.mem_image]
        refine ⟨Function.update b i 0, ?_, rfl⟩
        rw [mem_choices]
        intro j
        by_cases hj : j = i
        · subst hj; simp
        · simp only [Function.update_of_ne hj]
          refine ⟨fun h => ?_, fun h => (hb j).2 h⟩
          have := (hb j).1 h
          simpa [Function.update_of_ne hj] using this
      have := hn ε hεi
      simp only [H, Set.mem_iInter] at this
      have h2 := this _ hmem
      simp only [Set.mem_preimage] at h2
      rw [hsplit, add_vadd]
      exact h2
    · -- an old element is used
      apply hB ε b
      rw [mem_choices]
      intro j
      by_cases hj : j = i
      · subst hj; exact ⟨fun _ => hbi, fun h => absurd h (by simp [hεi])⟩
      · have := hb j
        simpa [Function.update_of_ne hj] using this
  · apply hB ε b
    rw [mem_choices]
    intro j
    by_cases hj : j = i
    · subst hj; exact ⟨fun h => absurd h hεi, (hb j).2⟩
    · have := hb j
      simpa [Function.update_of_ne hj] using this

end CubeSumset

open CubeSumset in
/-- Paper, Lemma \ref{K:lem:cube-sumset}: an Erdős cube whose top vertex lies in the open set `E`
gives infinite sets `B_1, …, B_k` with `T^{b_1 + ⋯ + b_k} y_{0⋯0} ∈ E` for all `b_i ∈ B_i`. -/
theorem cube_sumset {k : ℕ} {y : (Fin k → Bool) → X} (hy : IsErdosCube (Γ := Γ) y) {E : Set X}
    (hEo : IsOpen E) (hE : y (fun _ => true) ∈ E) :
    ∃ B : Fin k → Set Γ, (∀ i, (B i).Infinite) ∧
      ∀ b : Fin k → Γ, (∀ i, b i ∈ B i) → (∑ i, b i) +ᵥ y (fun _ => false) ∈ E := by
  rcases Nat.eq_zero_or_pos k with rfl | hk
  · refine ⟨fun i => i.elim0, fun i => i.elim0, fun b _ => ?_⟩
    have : (fun _ : Fin 0 => false) = fun _ => true := funext fun i => i.elim0
    simpa [this] using hE
  -- the recursive construction
  let dir : ℕ → Fin k := fun n => ⟨n % k, Nat.mod_lt _ hk⟩
  have step : ∀ (B : {B : Fin k → Finset Γ // Acceptable y E B}) (n : ℕ),
      ∃ b' : Γ, b' ∉ Finset.univ.biUnion B.1 ∧
        Acceptable y E (Function.update B.1 (dir n) (insert b' (B.1 (dir n)))) :=
    fun B n => exists_extend hEo hy B.2 (dir n) _
  choose bstar hbstar hacc using step
  let seq : ℕ → {B : Fin k → Finset Γ // Acceptable y E B} := fun n =>
    Nat.rec ⟨fun _ => ∅, acceptable_empty y hE⟩
      (fun n B => ⟨Function.update B.1 (dir n) (insert (bstar B n) (B.1 (dir n))), hacc B n⟩) n
  have seq_succ : ∀ n, (seq (n + 1)).1 =
      Function.update (seq n).1 (dir n) (insert (bstar (seq n) n) ((seq n).1 (dir n))) :=
    fun n => rfl
  have mono1 : ∀ n j, (seq n).1 j ⊆ (seq (n + 1)).1 j := by
    intro n j
    rw [seq_succ]
    by_cases hj : j = dir n
    · subst hj; simp [Finset.subset_insert]
    · simp [Function.update_of_ne hj]
  have mono : ∀ n m, n ≤ m → ∀ j, (seq n).1 j ⊆ (seq m).1 j := by
    intro n m hnm j
    induction m, hnm using Nat.le_induction with
    | base => exact le_rfl
    | succ m _ ih => exact ih.trans (mono1 m j)
  let b' : ℕ → Γ := fun n => bstar (seq n) n
  have hb'mem : ∀ n, b' n ∈ (seq (n + 1)).1 (dir n) := by
    intro n; rw [seq_succ]; simp [b']
  have hb'new : ∀ n, ∀ j, b' n ∉ (seq n).1 j := by
    intro n j h
    exact hbstar (seq n) n (Finset.mem_biUnion.2 ⟨j, Finset.mem_univ _, h⟩)
  have hb'inj : Function.Injective b' := by
    intro n m hnm
    by_contra hne
    rcases lt_or_gt_of_ne hne with h | h
    · exact hb'new m (dir n) (hnm ▸ mono (n + 1) m h _ (hb'mem n))
    · exact hb'new n (dir m) (hnm ▸ mono (m + 1) n h _ (hb'mem m))
  refine ⟨fun i => ⋃ n, ((seq n).1 i : Set Γ), fun i => ?_, fun b hb => ?_⟩
  · -- infinitely many new elements land in `B_i`
    have hinj : Function.Injective fun t : ℕ => b' (i.1 + k * t) := by
      intro s t hst
      have := hb'inj hst
      have hk' : 0 < k := hk
      simpa [Nat.mul_left_cancel_iff hk'] using this
    refine Set.infinite_of_injective_forall_mem hinj fun t => ?_
    refine Set.mem_iUnion.2 ⟨i.1 + k * t + 1, ?_⟩
    have hdir : dir (i.1 + k * t) = i := by
      ext; simp [dir, Nat.add_mul_mod_self_left, Nat.mod_eq_of_lt i.2]
    have := hb'mem (i.1 + k * t)
    rw [hdir] at this
    exact this
  · -- all `b_i` lie in a common stage
    have : ∀ i, ∃ n, b i ∈ (seq n).1 i := fun i => by
      simpa using hb i
    choose n hn using this
    let N := Finset.univ.sup n
    have hN : ∀ i, b i ∈ (seq N).1 i := fun i =>
      mono (n i) N (Finset.le_sup (Finset.mem_univ i)) i (hn i)
    apply (seq N).2 (fun _ => false) b
    rw [mem_choices]
    intro j
    exact ⟨fun _ => hN j, fun h => absurd h (by simp)⟩

end Kmrr25.ThmK


==> anc/lean/Kmrr25/ThmKDefs.lean <==
import Kmrr25.Q516

/-!
# Theorem K: definitions and the classical inputs

Paper, Section \ref{K:sec:main} (*Sums of `k` infinite sets in countable abelian groups*).

This file fixes the vocabulary used in the formalization of Theorem \ref{K:thm:main} and states,
as explicit `Prop`s, the four published theorems which the proof uses without proof.
They are collected in the structure `ClassicalInputs`, which is a *hypothesis* of the main
theorem (no axioms are added).

## Conventions

* `Γ` is a countable abelian group, written additively; it acts on spaces by `AddAction`,
  `T^γ y = γ +ᵥ y`.
* A *topological `Γ`-system* is a compact metrizable space `Y` with its Borel σ-algebra and an
  action of `Γ` by continuous maps (`ContinuousConstVAdd`); since the action is a group action,
  each `T^γ` is a homeomorphism.
* Følner sequences and upper Banach density are those of `Kmrr25.Q516`
  (`Q516.IsFolner`, `Q516.ubd`).
* Ergodicity is Mathlib's `ErgodicVAdd`: the measure is invariant, and every measurable set which
  is a.e. invariant under every `T^γ` is null or conull. Supports are Mathlib's `Measure.support`.
* `Torus = ℕ → ℝ/ℤ`. For a homomorphism `α : Γ →+ Torus`, the compact group
  `KG α = closure (α Γ)` with its normalised Haar measure `haarK α` is the rotation
  `(K, α)` of the paper. Every compact metrizable abelian group with a dense homomorphic image
  of `Γ` is of this form (its dual is countable), so this is no loss of generality; it has the
  advantage that the coordinate characters separate the points of `K`.

## The classical inputs

1. `CorrespondencePrinciple`: Furstenberg's correspondence principle in the ergodic form of
   Charamaras and Mountakis, *Finding product sets in some classes of amenable groups*,
   Theorem 2.15 (paper, Theorem \ref{K:thm:corr}).
2. `GenericPointsExist`: for an ergodic measure, almost every point is generic along a
   subsequence of any Følner sequence; Charamaras–Mountakis, Lemma 2.7, a consequence of
   Lindenstrauss' pointwise ergodic theorem (paper, fact (G4)).
3. `DiscreteSpectrumThm`: the Halmos–von Neumann theorem: the Kronecker factor of an ergodic
   system is a rotation on a compact abelian group (paper, Lemma \ref{K:lem:kron}(a);
   Charamaras–Mountakis, Proposition 2.12).
4. `WienerKoopman`: the Koopman–von Neumann theorem (via the spectral theorem and Wiener's
   lemma): a vector orthogonal to all eigenfunctions has Cesàro-vanishing self-correlations
   along every Følner sequence (paper, Lemma \ref{K:lem:wiener}(c),(d)).
-/

open Filter Topology Finset MeasureTheory
open scoped Classical ComplexConjugate

noncomputable section

namespace Kmrr25.ThmK

universe u

/-! ## Averages and generic points -/

/-- The average `𝔼_{γ ∈ F} f(γ) = |F|⁻¹ ∑_{γ ∈ F} f γ` over a finite set. -/
def avg {ι E : Type*} [AddCommMonoid E] [Module ℝ E] (F : Finset ι) (f : ι → E) : E :=
  (#F : ℝ)⁻¹ • ∑ i ∈ F, f i

/-- `y` is *generic for `ν` along `Φ`*: `𝔼_{γ ∈ Φ_N} f(T^γ y) → ∫ f dν` for every continuous
`f : Y → ℝ`. -/
def IsGeneric {Γ Y : Type*} [TopologicalSpace Y] [MeasurableSpace Y] [VAdd Γ Y]
    (ν : Measure Y) (Φ : ℕ → Finset Γ) (y : Y) : Prop :=
  ∀ f : C(Y, ℝ), Tendsto (fun N => avg (Φ N) fun γ => f (γ +ᵥ y)) atTop (𝓝 (∫ x, f x ∂ν))

/-- `h` is an *eigenfunction* of the Koopman representation of `λ`: there are numbers `ψ γ` with
`h ∘ T^γ = ψ γ · h` almost everywhere, for every `γ` (`h = 0` is allowed). -/
def IsEigenfunction {Γ Y : Type*} [MeasurableSpace Y] [VAdd Γ Y] (μ : Measure Y)
    (h : Y → ℂ) : Prop :=
  ∃ ψ : Γ → ℂ, ∀ γ : Γ, (fun y => h (γ +ᵥ y)) =ᵐ[μ] fun y => ψ γ * h y

/-! ## Rotations on closed subgroups of the infinite torus -/

/-- The infinite torus `(ℝ/ℤ)^ℕ`. -/
abbrev Torus : Type := ℕ → UnitAddCircle

/-- The closed subgroup `K = closure (α Γ)` of the torus. -/
def kgroup {Γ : Type*} [AddCommGroup Γ] (α : Γ →+ Torus) : AddSubgroup Torus :=
  α.range.topologicalClosure

/-- The compact abelian group `K = closure (α Γ)`, as a type. -/
abbrev KG {Γ : Type*} [AddCommGroup Γ] (α : Γ →+ Torus) : Type := ↥(kgroup α)

section KGInstances

variable {Γ : Type*} [AddCommGroup Γ] (α : Γ →+ Torus)

instance : SecondCountableTopology (KG α) :=
  TopologicalSpace.Subtype.secondCountableTopology (kgroup α : Set Torus)

instance : TopologicalSpace.MetrizableSpace (KG α) :=
  TopologicalSpace.MetrizableSpace.subtype (kgroup α : Set Torus)

instance : CompactSpace (KG α) :=
  isCompact_iff_compactSpace.mp (AddSubgroup.isClosed_topologicalClosure _).isCompact

/-- The normalised Haar measure `m_K` on `K = closure (α Γ)`. -/
def haarK : Measure (KG α) := Measure.addHaarMeasure ⊤

/-- The homomorphism `α : Γ → K` (corestriction of `α` to `K`). -/
def kα : Γ →+ KG α where
  toFun γ := ⟨α γ, AddSubgroup.le_topologicalClosure _ ⟨γ, rfl⟩⟩
  map_zero' := by ext1; simp
  map_add' _ _ := by ext1; simp

end KGInstances

/-- `κ : Y → K` is a *Kronecker map* for `λ` with rotation `α` (paper,
Definition \ref{K:def:kron}): it is measurable, pushes `λ` to Haar measure, is a.e. equivariant,
and every `L²` eigenfunction is a.e. a function of `κ` (that is, the Kronecker subspace is
contained in `L²(σ(κ))`; the reverse inclusion is automatic and is proved in this formalization). -/
structure IsKroneckerMap {Γ Y : Type*} [AddCommGroup Γ] [MeasurableSpace Y] [AddAction Γ Y]
    (μ : Measure Y) (α : Γ →+ Torus) (κ : Y → KG α) : Prop where
  measurable : Measurable κ
  map_eq : μ.map κ = haarK α
  ae_equivariant : ∀ γ : Γ, ∀ᵐ y ∂μ, κ (γ +ᵥ y) = κ y + kα α γ
  eigen : ∀ h : Y → ℂ, MemLp h 2 μ → IsEigenfunction (Γ := Γ) μ h →
    ∃ g : KG α → ℂ, Measurable g ∧ h =ᵐ[μ] g ∘ κ

/-! ## The classical inputs -/

/-- **Furstenberg's correspondence principle**, ergodic form of Charamaras–Mountakis
(*Finding product sets in some classes of amenable groups*, Theorem 2.15), as quoted in the paper
(Theorem \ref{K:thm:corr}): if `Φ` is a Følner sequence along which the density of `A` exists and
equals `c`, then there are an ergodic topological `Γ`-system `(X, μ, T)` on a compact metric space,
a clopen set `E ⊆ X` with `μ E ≥ c`, a Følner sequence `Ψ` and a point `a` generic for `μ` along
`Ψ` with `A = {γ | T^γ a ∈ E}`. -/
def CorrespondencePrinciple : Prop :=
  ∀ (Γ : Type u) [AddCommGroup Γ] [Countable Γ] (A : Set Γ) (Φ : ℕ → Finset Γ) (c : ℝ),
    Q516.IsFolner Φ → Tendsto (fun N => Q516.relDens (Φ N) A) atTop (𝓝 c) →
    ∃ (X : Type u) (_ : MetricSpace X) (_ : CompactSpace X) (_ : MeasurableSpace X)
      (_ : BorelSpace X) (_ : AddAction Γ X) (_ : ContinuousConstVAdd Γ X)
      (μ : Measure X) (E : Set X) (Ψ : ℕ → Finset Γ) (a : X),
      IsProbabilityMeasure μ ∧ ErgodicVAdd Γ X μ ∧ IsClopen E ∧ ENNReal.ofReal c ≤ μ E ∧
      Q516.IsFolner Ψ ∧ IsGeneric μ Ψ a ∧ A = {γ | γ +ᵥ a ∈ E}

/-- **Existence of generic points** (Charamaras–Mountakis, Lemma 2.7, resting on Lindenstrauss'
pointwise ergodic theorem; paper, fact (G4)): if `ν` is an ergodic measure on a topological
`Γ`-system, then every Følner sequence `Φ` has a subsequence `Φ ∘ φ` along which `ν`-almost every
point is generic for `ν`. -/
def GenericPointsExist : Prop :=
  ∀ (Γ : Type u) [AddCommGroup Γ] [Countable Γ] (Y : Type u) [TopologicalSpace Y]
    [CompactSpace Y] [TopologicalSpace.MetrizableSpace Y] [MeasurableSpace Y] [BorelSpace Y]
    [AddAction Γ Y] [ContinuousConstVAdd Γ Y] (ν : Measure Y) [IsProbabilityMeasure ν]
    [ErgodicVAdd Γ Y ν] (Φ : ℕ → Finset Γ), Q516.IsFolner Φ →
    ∃ φ : ℕ → ℕ, StrictMono φ ∧ ∀ᵐ y ∂ν, IsGeneric ν (Φ ∘ φ) y

/-- **Discrete spectrum theorem** (Halmos–von Neumann; for amenable groups Charamaras–Mountakis,
Proposition 2.12; paper, Lemma \ref{K:lem:kron}(a)): every ergodic measure on a topological
`Γ`-system has a Kronecker map onto a rotation `(K, α)`, `K = closure (α Γ)` a closed subgroup of
the torus `(ℝ/ℤ)^ℕ` (whose coordinates enumerate the countably many eigenvalues). -/
def DiscreteSpectrumThm : Prop :=
  ∀ (Γ : Type u) [AddCommGroup Γ] [Countable Γ] (Y : Type u) [TopologicalSpace Y]
    [CompactSpace Y] [TopologicalSpace.MetrizableSpace Y] [MeasurableSpace Y] [BorelSpace Y]
    [AddAction Γ Y] [ContinuousConstVAdd Γ Y] (μ : Measure Y) [IsProbabilityMeasure μ]
    [ErgodicVAdd Γ Y μ], ∃ (α : Γ →+ Torus) (κ : Y → KG α), IsKroneckerMap μ α κ

/-- **Koopman–von Neumann / Wiener** (spectral theorem for the Koopman representation together
with Wiener's lemma; paper, Lemma \ref{K:lem:wiener}(c),(d)): let `λ` be an invariant probability
measure on a topological `Γ`-system and let `v ∈ L²(λ)` be orthogonal to every eigenfunction.
Then the spectral measure of `v` has no atoms, and hence, for every Følner sequence `Θ`,
`𝔼_{β ∈ Θ_M} |⟨v ∘ T^β, v⟩| → 0`. -/
def WienerKoopman : Prop :=
  ∀ (Γ : Type u) [AddCommGroup Γ] [Countable Γ] (Y : Type u) [TopologicalSpace Y]
    [CompactSpace Y] [TopologicalSpace.MetrizableSpace Y] [MeasurableSpace Y] [BorelSpace Y]
    [AddAction Γ Y] [ContinuousConstVAdd Γ Y] (μ : Measure Y) [IsProbabilityMeasure μ]
    [VAddInvariantMeasure Γ Y μ] (v : Y → ℂ), MemLp v 2 μ →
    (∀ h : Y → ℂ, MemLp h 2 μ → IsEigenfunction (Γ := Γ) μ h →
      ∫ y, v y * conj (h y) ∂μ = 0) →
    ∀ Θ : ℕ → Finset Γ, Q516.IsFolner Θ →
      Tendsto (fun M => avg (Θ M) fun β => ‖∫ y, v (β +ᵥ y) * conj (v y) ∂μ‖) atTop (𝓝 0)

/-- The four published theorems used without proof in the formalization of
Theorem \ref{K:thm:main}. -/
structure ClassicalInputs : Prop where
  corr : CorrespondencePrinciple.{u}
  generic : GenericPointsExist.{u}
  kronecker : DiscreteSpectrumThm.{u}
  wiener : WienerKoopman.{u}

end Kmrr25.ThmK


==> anc/lean/Kmrr25/ThmKDisint.lean <==
import Kmrr25.ThmKHaar

/-!
# Theorem K: disintegration over a rotation factor and relative products

Paper, Section \ref{K:ssec:prelim} (*Disintegrations*) and Definition \ref{K:def:J},
Lemma \ref{K:lem:J}(a),(b).

Let `κ : Y → K` be a measurable map with `κ_* μ = m_K` which is a.e. equivariant
(`IsRotFactor`). The disintegration `z ↦ μ_z` is Mathlib's conditional kernel of the joint law of
`(κ, id)` (`dis`), and `f̃(z) = ∫ f dμ_z` (`tilde`). We prove

* `integral_comp_mul_tilde`: `∫ G(κ y) f(y) dμ = ∫ G f̃ dm_K` (so `f̃ ∘ κ = 𝔼(f | κ)`);
* `ae_tilde_vadd`: `(f ∘ T^γ)~ = f̃(· + α γ)` a.e.;
* the relative products `J t = ∫ μ_z ⊗ μ_{z+t} dm_K(z)` (`relJ`): the product formula
  (Lemma \ref{K:lem:J}(a)), both marginals equal `μ`, invariance under the diagonal action,
  and concentration on `{κ y' = κ y + t}` (Lemma \ref{K:lem:J}(b)).
-/

open Filter Topology Finset MeasureTheory ProbabilityTheory
open scoped Classical ComplexConjugate

noncomputable section

namespace Kmrr25.ThmK

/-! ## Two measure-theoretic tools -/

/-- Two finite measures on a product space which agree on measurable rectangles are equal. -/
lemma measure_prod_ext {Y Z : Type*} [MeasurableSpace Y] [MeasurableSpace Z]
    {μ ν : Measure (Y × Z)} [IsFiniteMeasure μ]
    (h : ∀ A B, MeasurableSet A → MeasurableSet B → μ (A ×ˢ B) = ν (A ×ˢ B)) : μ = ν := by
  refine ext_of_generate_finite _ generateFrom_prod.symm isPiSystem_prod ?_ ?_
  · rintro _ ⟨A, hA, B, hB, rfl⟩
    exact h A B hA hB
  · rw [← Set.univ_prod_univ]
    exact h _ _ MeasurableSet.univ MeasurableSet.univ

/-- Two bounded measurable functions whose integrals against every bounded measurable function
agree are a.e. equal. -/
lemma ae_eq_of_forall_integral_mul_eq {K : Type*} [MeasurableSpace K] {m : Measure K}
    [IsFiniteMeasure m] {h1 h2 : K → ℂ} (hb1 : Bdd h1) (hb2 : Bdd h2)
    (h : ∀ G : K → ℂ, Bdd G → ∫ z, G z * h1 z ∂m = ∫ z, G z * h2 z ∂m) : h1 =ᵐ[m] h2 := by
  have hd := (hb1.sub hb2)
  have h0 := h (fun z => conj (h1 z - h2 z)) hd.conj'
  have hint : ∫ z, ((‖h1 z - h2 z‖ ^ 2 : ℝ) : ℂ) ∂m = 0 := by
    have : (fun z => ((‖h1 z - h2 z‖ ^ 2 : ℝ) : ℂ)) =
        fun z => conj (h1 z - h2 z) * h1 z - conj (h1 z - h2 z) * h2 z := by
      funext z
      rw [Complex.ofReal_pow, ← Complex.mul_conj', mul_comm, mul_sub]
    rw [this, integral_sub (hd.conj'.mul hb1).integrable (hd.conj'.mul hb2).integrable, h0,
      sub_self]
  rw [integral_complex_ofReal, Complex.ofReal_eq_zero] at hint
  have hint2 : Integrable (fun z => ‖h1 z - h2 z‖ ^ 2) m :=
    (memLp_two_iff_integrable_sq_norm hd.meas.aestronglyMeasurable).1 (hd.memLp 2)
  have := (integral_eq_zero_iff_of_nonneg (fun z => by positivity) hint2).1 hint
  filter_upwards [this] with z hz
  have : ‖h1 z - h2 z‖ = 0 := by simpa using hz
  exact sub_eq_zero.1 (norm_eq_zero.1 this)

/-! ## Rotation factors and disintegration -/

section Disint

variable {Γ : Type*} [AddCommGroup Γ] {α : Γ →+ Torus}
variable {Y : Type*} [MeasurableSpace Y] [AddAction Γ Y]

/-- `κ : Y → K` is a *rotation factor* of `μ`: measurable, `κ_* μ = m_K`, and a.e.
equivariant. -/
structure IsRotFactor (μ : Measure Y) (α : Γ →+ Torus) (κ : Y → KG α) : Prop where
  measurable : Measurable κ
  map_eq : μ.map κ = haarK α
  ae_equivariant : ∀ γ : Γ, ∀ᵐ y ∂μ, κ (γ +ᵥ y) = κ y + kα α γ

lemma IsKroneckerMap.toRotFactor {μ : Measure Y} {κ : Y → KG α} (h : IsKroneckerMap μ α κ) :
    IsRotFactor μ α κ := ⟨h.measurable, h.map_eq, h.ae_equivariant⟩

variable [StandardBorelSpace Y] [Nonempty Y]

/-- The disintegration `z ↦ μ_z` of `μ` over `κ`. -/
def dis (μ : Measure Y) [IsFiniteMeasure μ] (κ : Y → KG α) : Kernel (KG α) Y :=
  (μ.map fun y => (κ y, y)).condKernel

instance (μ : Measure Y) [IsFiniteMeasure μ] (κ : Y → KG α) : IsMarkovKernel (dis μ κ) := by
  unfold dis; infer_instance

/-- `f̃(z) = ∫ f dμ_z`. -/
def tilde (μ : Measure Y) [IsFiniteMeasure μ] (κ : Y → KG α) (F : Y → ℂ) (z : KG α) : ℂ :=
  ∫ y, F y ∂(dis μ κ z)

variable {μ : Measure Y} [IsProbabilityMeasure μ] {κ : Y → KG α}

lemma IsRotFactor.graph_eq (h : IsRotFactor μ α κ) :
    μ.map (fun y => (κ y, y)) = haarK α ⊗ₘ dis μ κ := by
  have := Measure.disintegrate (μ.map fun y => (κ y, y)) ((μ.map fun y => (κ y, y)).condKernel)
  rw [Measure.fst_map_prodMk (X := κ) (Y := fun y => y) measurable_id', h.map_eq] at this
  exact this.symm

lemma Bdd.tilde {F : Y → ℂ} (hF : Bdd F) : Bdd (tilde μ κ F) := by
  obtain ⟨C, hC⟩ := hF.bound
  refine ⟨(hF.meas.stronglyMeasurable.integral_kernel (κ := dis μ κ)).measurable, C, fun z => ?_⟩
  exact Bdd.norm_integral_le (μ := dis μ κ z) hC

/-- The defining property of the disintegration: `∫ G(κ y) f(y) dμ = ∫ G f̃ dm_K`. -/
theorem IsRotFactor.integral_comp_mul_tilde (h : IsRotFactor μ α κ) {G : KG α → ℂ}
    (hGm : Measurable G) (hG : Integrable G (haarK α)) {F : Y → ℂ} (hF : Bdd F) :
    ∫ y, G (κ y) * F y ∂μ = ∫ z, G z * tilde μ κ F z ∂haarK α := by
  have hm : Measurable fun p : KG α × Y => G p.1 * F p.2 :=
    (hGm.comp measurable_fst).mul (hF.meas.comp measurable_snd)
  have e1 : ∫ y, G (κ y) * F y ∂μ = ∫ p, G p.1 * F p.2 ∂(μ.map fun y => (κ y, y)) :=
    (integral_map (h.measurable.prodMk measurable_id').aemeasurable
      hm.aestronglyMeasurable).symm
  obtain ⟨C, hC0, hC⟩ := hF.exists_bound_nonneg
  have hint : Integrable (fun p : KG α × Y => G p.1 * F p.2) (haarK α ⊗ₘ dis μ κ) := by
    have h1 : Integrable (fun p : KG α × Y => G p.1) (haarK α ⊗ₘ dis μ κ) := by
      have : (haarK α ⊗ₘ dis μ κ).map Prod.fst = haarK α := Measure.fst_compProd _ _
      rw [← this] at hG
      exact (integrable_map_measure hGm.aestronglyMeasurable measurable_fst.aemeasurable).1 hG
    refine (h1.norm.const_mul C).mono' hm.aestronglyMeasurable (Eventually.of_forall fun p => ?_)
    rw [norm_mul, mul_comm]
    exact mul_le_mul_of_nonneg_right (hC _) (norm_nonneg _)
  rw [e1, h.graph_eq, Measure.integral_compProd hint]
  simp only [integral_const_mul]
  rfl

lemma IsRotFactor.integral_comp (h : IsRotFactor μ α κ) {G : KG α → ℂ} (hGm : Measurable G) :
    ∫ y, G (κ y) ∂μ = ∫ z, G z ∂haarK α := by
  rw [← h.map_eq, integral_map h.measurable.aemeasurable hGm.aestronglyMeasurable]

lemma IsRotFactor.integral_tilde (h : IsRotFactor μ α κ) {F : Y → ℂ} (hF : Bdd F) :
    ∫ z, tilde μ κ F z ∂haarK α = ∫ y, F y ∂μ := by
  have := h.integral_comp_mul_tilde (G := fun _ => 1) measurable_const (integrable_const _) hF
  simpa using this.symm

/-- `f - f̃ ∘ κ` is orthogonal to every bounded function of `κ`. -/
lemma IsRotFactor.integral_mul_sub_tilde (h : IsRotFactor μ α κ) {G : KG α → ℂ} (hG : Bdd G)
    {F : Y → ℂ} (hF : Bdd F) :
    ∫ y, G (κ y) * (F y - tilde μ κ F (κ y)) ∂μ = 0 := by
  have h1 := h.integral_comp_mul_tilde hG.meas hG.integrable hF
  have h2 := h.integral_comp (G := fun z => G z * tilde μ κ F z) (hG.meas.mul hF.tilde.meas)
  have e : (fun y => G (κ y) * (F y - tilde μ κ F (κ y))) =
      fun y => G (κ y) * F y - G (κ y) * tilde μ κ F (κ y) := by funext y; ring
  have i1 : Integrable (fun y => G (κ y) * F y) μ := ((hG.comp h.measurable).mul hF).integrable
  have i2 : Integrable (fun y => G (κ y) * tilde μ κ F (κ y)) μ :=
    ((hG.mul hF.tilde).comp h.measurable).integrable
  rw [e, integral_sub i1 i2, h1, h2, sub_self]

variable [MeasurableConstVAdd Γ Y] [VAddInvariantMeasure Γ Y μ]

/-- Equivariance of the disintegration: `(f ∘ T^γ)~ = f̃(· + α γ)` a.e. -/
theorem IsRotFactor.ae_tilde_vadd (h : IsRotFactor μ α κ) {F : Y → ℂ} (hF : Bdd F) (γ : Γ) :
    tilde μ κ (fun y => F (γ +ᵥ y)) =ᵐ[haarK α] fun z => tilde μ κ F (z + kα α γ) := by
  have hFγ : Bdd fun y => F (γ +ᵥ y) := hF.comp (measurable_const_vadd γ)
  refine ae_eq_of_forall_integral_mul_eq hFγ.tilde (hF.tilde.comp (measurable_add_const _))
    fun G hG => ?_
  rw [← h.integral_comp_mul_tilde hG.meas hG.integrable hFγ]
  have e1 : ∫ z, G z * tilde μ κ F (z + kα α γ) ∂haarK α =
      ∫ z, G (z - kα α γ) * tilde μ κ F z ∂haarK α := by
    rw [← integral_haarK_add (fun z => G (z - kα α γ) * tilde μ κ F z) (kα α γ)]
    simp
  rw [e1, ← h.integral_comp_mul_tilde (G := fun z => G (z - kα α γ))
    (hG.meas.comp (measurable_sub_const _)) (hG.comp (measurable_sub_const _)).integrable hF]
  rw [← integral_vadd_eq_self (μ := μ) (fun y => G (κ y - kα α γ) * F y) (g := γ)]
  refine integral_congr_ae ((h.ae_equivariant γ).mono fun y hy => ?_)
  simp [hy]

omit [MeasurableConstVAdd Γ Y] [VAddInvariantMeasure Γ Y μ] in
/-- `μ_z` is concentrated on the fibre `κ⁻¹(z)` for a.e. `z`. -/
lemma IsRotFactor.ae_ae_fiber (h : IsRotFactor μ α κ) :
    ∀ᵐ z ∂haarK α, ∀ᵐ y ∂(dis μ κ z), κ y = z := by
  have hmeas : MeasurableSet {p : KG α × Y | κ p.2 = p.1} :=
    (isClosed_diagonal (X := KG α)).measurableSet.preimage
      ((h.measurable.comp measurable_snd).prodMk measurable_fst)
  have h1 : ∀ᵐ p ∂(μ.map fun y => (κ y, y)), κ p.2 = p.1 := by
    rw [ae_map_iff (h.measurable.prodMk measurable_id').aemeasurable hmeas]
    exact Eventually.of_forall fun y => rfl
  rw [h.graph_eq] at h1
  exact Measure.ae_ae_of_ae_compProd h1

end Disint

/-! ## Relative products -/

section RelProd

variable {Γ : Type*} [AddCommGroup Γ] {α : Γ →+ Torus}
variable {Y : Type*} [MeasurableSpace Y] [AddAction Γ Y] [StandardBorelSpace Y] [Nonempty Y]
variable (μ : Measure Y) [IsProbabilityMeasure μ] (κ : Y → KG α)

/-- The kernel `z ↦ μ_z ⊗ μ_{z+t}`. -/
def relK (t : KG α) : Kernel (KG α) (Y × Y) :=
  Kernel.prod (dis μ κ) ((dis μ κ).comap (· + t) (measurable_add_const t))

instance (t : KG α) : IsMarkovKernel (relK μ κ t) := by unfold relK; infer_instance

omit [AddAction Γ Y] in
lemma relK_apply (t z : KG α) : relK μ κ t z = (dis μ κ z).prod (dis μ κ (z + t)) := by
  simp [relK, Kernel.prod_apply, Kernel.comap_apply]

/-- Paper, Definition \ref{K:def:J}: the relative product
`J^μ_t = ∫_K μ_z ⊗ μ_{z+t} dm_K(z)` with parameter `t`. -/
def relJ (t : KG α) : Measure (Y × Y) := (haarK α ⊗ₘ relK μ κ t).snd

instance (t : KG α) : IsProbabilityMeasure (relJ μ κ t) := by unfold relJ; infer_instance

variable {μ κ}

lemma integral_relJ {F : Y × Y → ℂ} (hF : Bdd F) (t : KG α) :
    ∫ p, F p ∂relJ μ κ t = ∫ z, ∫ p, F p ∂((dis μ κ z).prod (dis μ κ (z + t))) ∂haarK α := by
  have hb : Bdd fun x : KG α × (Y × Y) => F x.2 := hF.comp measurable_snd
  rw [relJ, Measure.snd, integral_map measurable_snd.aemeasurable hF.meas.aestronglyMeasurable,
    Measure.integral_compProd hb.integrable]
  simp [relK_apply]

/-- Paper, Lemma \ref{K:lem:J}(a): `∫ f ⊗ g dJ_t = ∫ f̃(z) g̃(z + t) dm_K(z)`. -/
theorem integral_relJ_mul {f g : Y → ℂ} (hf : Bdd f) (hg : Bdd g) (t : KG α) :
    ∫ p, f p.1 * g p.2 ∂relJ μ κ t = ∫ z, tilde μ κ f z * tilde μ κ g (z + t) ∂haarK α := by
  have hb : Bdd fun p : Y × Y => f p.1 * g p.2 := (hf.comp measurable_fst).mul (hg.comp measurable_snd)
  rw [integral_relJ hb t]
  refine integral_congr_ae (Eventually.of_forall fun z => ?_)
  exact integral_prod_mul (μ := dis μ κ z) (ν := dis μ κ (z + t)) f g

lemma relJ_real_prod {A B : Set Y} (hA : MeasurableSet A) (hB : MeasurableSet B) (t : KG α) :
    (((relJ μ κ t).real (A ×ˢ B) : ℝ) : ℂ) =
      ∫ z, tilde μ κ (A.indicator fun _ => (1 : ℂ)) z *
        tilde μ κ (B.indicator fun _ => (1 : ℂ)) (z + t) ∂haarK α := by
  rw [← integral_relJ_mul (Bdd.indicator hA) (Bdd.indicator hB), ← integral_indicator_one
    (hA.prod hB), ← integral_complex_ofReal]
  congr 1; funext p
  by_cases h1 : p.1 ∈ A <;> by_cases h2 : p.2 ∈ B <;>
    simp [Set.indicator, Set.mem_prod, h1, h2]

lemma measure_eq_of_real_eq {X X' : Type*} [MeasurableSpace X] [MeasurableSpace X']
    {μ : Measure X} {ν : Measure X'} [IsFiniteMeasure μ]
    [IsFiniteMeasure ν] {s : Set X} {s' : Set X'} (h : μ.real s = ν.real s') : μ s = ν s' :=
  (ENNReal.toReal_eq_toReal_iff' (measure_ne_top _ _) (measure_ne_top _ _)).1 h

lemma tilde_one (z : KG α) : tilde μ κ (fun _ => (1 : ℂ)) z = 1 := by simp [tilde]

lemma tilde_indicator_univ (z : KG α) :
    tilde μ κ ((Set.univ : Set Y).indicator fun _ => (1 : ℂ)) z = 1 := by
  simp [tilde]

lemma indicator_comp_vadd (A : Set Y) (γ : Γ) :
    (fun y => A.indicator (fun _ => (1 : ℂ)) (γ +ᵥ y)) = ((γ +ᵥ ·) ⁻¹' A).indicator fun _ => 1 := by
  funext y; simp [Set.indicator]

variable (h : IsRotFactor μ α κ)
include h

/-- Paper, Lemma \ref{K:lem:J}(b): the first marginal of `J_t` is `μ`. -/
theorem IsRotFactor.relJ_map_fst (t : KG α) : (relJ μ κ t).map Prod.fst = μ := by
  ext A hA
  rw [Measure.map_apply measurable_fst hA, ← Set.prod_univ]
  apply measure_eq_of_real_eq
  apply Complex.ofReal_injective
  rw [relJ_real_prod hA MeasurableSet.univ]
  simp only [tilde_indicator_univ (μ := μ) (κ := κ), mul_one]
  rw [h.integral_tilde (Bdd.indicator hA), ← integral_indicator_one hA, ← integral_complex_ofReal]
  congr 1; funext y; by_cases hy : y ∈ A <;> simp [hy]

/-- Paper, Lemma \ref{K:lem:J}(b): the second marginal of `J_t` is `μ`. -/
theorem IsRotFactor.relJ_map_snd (t : KG α) : (relJ μ κ t).map Prod.snd = μ := by
  ext B hB
  rw [Measure.map_apply measurable_snd hB, ← Set.univ_prod]
  apply measure_eq_of_real_eq
  apply Complex.ofReal_injective
  rw [relJ_real_prod MeasurableSet.univ hB]
  simp only [tilde_indicator_univ (μ := μ) (κ := κ), one_mul]
  rw [integral_haarK_add (fun z => tilde μ κ (B.indicator fun _ => (1 : ℂ)) z) t,
    h.integral_tilde (Bdd.indicator hB), ← integral_indicator_one hB, ← integral_complex_ofReal]
  congr 1; funext y; by_cases hy : y ∈ B <;> simp [hy]

/-- Paper, Lemma \ref{K:lem:J}(b): `J_t` is concentrated on `{(y, y') : κ y' = κ y + t}`. -/
theorem IsRotFactor.ae_relJ (t : KG α) : ∀ᵐ p ∂relJ μ κ t, κ p.2 = κ p.1 + t := by
  have hc : Continuous fun q : KG α × KG α => (q.2, q.1 + t) :=
    continuous_snd.prodMk (continuous_fst.add continuous_const)
  have hmeasK : MeasurableSet {q : KG α × KG α | q.2 = q.1 + t} := by
    have : {q : KG α × KG α | q.2 = q.1 + t} = (fun q => (q.2, q.1 + t)) ⁻¹' Set.diagonal (KG α) := by
      ext q; simp [Set.diagonal]
    rw [this]
    exact (isClosed_diagonal.preimage hc).measurableSet
  have hmeas : MeasurableSet {p : Y × Y | κ p.2 = κ p.1 + t} :=
    hmeasK.preimage ((h.measurable.comp measurable_fst).prodMk (h.measurable.comp measurable_snd))
  have hf := h.ae_ae_fiber
  have hf' : ∀ᵐ z ∂haarK α, ∀ᵐ y ∂(dis μ κ (z + t)), κ y = z + t :=
    (measurePreserving_add_right (haarK α) t).quasiMeasurePreserving.ae
      (p := fun w => ∀ᵐ y ∂(dis μ κ w), κ y = w) hf
  have hcp : ∀ᵐ x ∂(haarK α ⊗ₘ relK μ κ t), κ x.2.2 = κ x.2.1 + t := by
    refine Measure.ae_compProd_of_ae_ae (p := fun x : KG α × (Y × Y) => κ x.2.2 = κ x.2.1 + t)
      (measurable_snd hmeas) ?_
    filter_upwards [hf, hf'] with z h1 h2
    rw [relK_apply]
    filter_upwards [Measure.quasiMeasurePreserving_fst.ae h1,
      Measure.quasiMeasurePreserving_snd.ae h2] with q hq1 hq2
    rw [hq2, hq1]
  exact (ae_map_iff measurable_snd.aemeasurable hmeas).2 hcp

variable [MeasurableConstVAdd Γ Y] [VAddInvariantMeasure Γ Y μ]

/-- Paper, Lemma \ref{K:lem:J}(b): `J_t` is invariant under the diagonal action. -/
theorem IsRotFactor.relJ_map_vadd (t : KG α) (γ : Γ) :
    (relJ μ κ t).map (γ +ᵥ ·) = relJ μ κ t := by
  have hmv : Measurable fun p : Y × Y => γ +ᵥ p :=
    (measurable_const_vadd γ |>.comp measurable_fst).prodMk
      (measurable_const_vadd γ |>.comp measurable_snd)
  refine (measure_prod_ext fun A B hA hB => ?_).symm
  rw [Measure.map_apply hmv (hA.prod hB)]
  have hpre : (fun p : Y × Y => γ +ᵥ p) ⁻¹' (A ×ˢ B) = ((γ +ᵥ ·) ⁻¹' A) ×ˢ ((γ +ᵥ ·) ⁻¹' B) := by
    ext p; simp [Prod.vadd_def]
  rw [hpre]
  have hA' : MeasurableSet ((γ +ᵥ ·) ⁻¹' A) := measurable_const_vadd γ hA
  have hB' : MeasurableSet ((γ +ᵥ ·) ⁻¹' B) := measurable_const_vadd γ hB
  apply measure_eq_of_real_eq
  apply Complex.ofReal_injective
  rw [relJ_real_prod hA hB, relJ_real_prod hA' hB', ← indicator_comp_vadd, ← indicator_comp_vadd]
  have e1 := h.ae_tilde_vadd (Bdd.indicator hA) γ
  have e2 := (measurePreserving_add_right (haarK α) t).quasiMeasurePreserving.ae
    (h.ae_tilde_vadd (Bdd.indicator hB) γ)
  have e3 : (fun z => tilde μ κ (fun y => A.indicator (fun _ => (1 : ℂ)) (γ +ᵥ y)) z *
      tilde μ κ (fun y => B.indicator (fun _ => (1 : ℂ)) (γ +ᵥ y)) (z + t)) =ᵐ[haarK α]
      fun z => tilde μ κ (A.indicator fun _ => (1 : ℂ)) (z + kα α γ) *
        tilde μ κ (B.indicator fun _ => (1 : ℂ)) (z + t + kα α γ) := by
    filter_upwards [e1, e2] with z hz1 hz2
    rw [hz1, hz2]
  rw [integral_congr_ae e3, ← integral_haarK_add (fun z => tilde μ κ (A.indicator fun _ => (1 : ℂ)) z *
    tilde μ κ (B.indicator fun _ => (1 : ℂ)) (z + t)) (kα α γ)]
  congr 1; funext z
  rw [add_right_comm z t]

end RelProd

end Kmrr25.ThmK


==> anc/lean/Kmrr25/ThmKErgJ.lean <==
import Kmrr25.ThmKSupport

/-!
# Theorem K: ergodicity of almost every relative product

Paper, Lemma \ref{K:lem:J}(c): `J^λ_t` is ergodic for `m_K`-almost every `t`.

We follow the structure of the paper's proof but avoid invariant projections:

* `integral_prod_eq_integral_relJ`: `∫ Φ d(λ × λ) = ∫_K ∫ Φ dJ_t dm_K(t)` (Step 1);
* `tendsto_l2_relJ_avg`: for bounded `f, g`, the averages `𝔼_{γ∈Φ_N} f(T^γ y) g(T^γ y')`
  converge in `L²(λ × λ)` to `J_{κ y' - κ y}(f ⊗ g)` (this replaces Step 2: the weakly mixing
  parts are handled by `WeakMixing.tendsto_l2_avg`, the Kronecker part by the mean ergodic theorem
  for the rotation);
* Step 3 via Fatou's lemma, applied to rectangles from a countable generating π-system.
-/

open Filter Topology Finset MeasureTheory ProbabilityTheory
open scoped Classical ComplexConjugate

noncomputable section

namespace Kmrr25.ThmK

open Q516

universe u

/-! ## A countable generating π-system -/

section PiFam

variable {Y : Type*} [TopologicalSpace Y] [SecondCountableTopology Y] [MeasurableSpace Y]
  [BorelSpace Y]

/-- Finite intersections of members of the countable basis of `Y`. -/
def piFam (Y : Type*) [TopologicalSpace Y] [SecondCountableTopology Y] : Set (Set Y) :=
  {s | ∃ T : Set (Set Y), T.Finite ∧ T ⊆ TopologicalSpace.countableBasis Y ∧ s = ⋂₀ T}

lemma piFam_countable : (piFam Y).Countable := by
  have h := Set.countable_setOf_finite_subset (TopologicalSpace.countable_countableBasis Y)
  refine (h.image fun T => ⋂₀ T).mono ?_
  rintro _ ⟨T, hT, hTB, rfl⟩
  exact ⟨T, ⟨hT, hTB⟩, rfl⟩

lemma isPiSystem_piFam : IsPiSystem (piFam Y) := by
  rintro _ ⟨T₁, h₁, hB₁, rfl⟩ _ ⟨T₂, h₂, hB₂, rfl⟩ _
  exact ⟨T₁ ∪ T₂, h₁.union h₂, Set.union_subset hB₁ hB₂, (Set.sInter_union _ _).symm⟩

lemma univ_mem_piFam : (Set.univ : Set Y) ∈ piFam Y :=
  ⟨∅, Set.finite_empty, Set.empty_subset _, Set.sInter_empty.symm⟩

lemma measurableSet_of_mem_piFam {s : Set Y} (hs : s ∈ piFam Y) : MeasurableSet s := by
  obtain ⟨T, hT, hTB, rfl⟩ := hs
  exact MeasurableSet.sInter hT.countable fun t ht =>
    (TopologicalSpace.isOpen_of_mem_countableBasis (hTB ht)).measurableSet

lemma generateFrom_piFam : MeasurableSpace.generateFrom (piFam Y) = ‹MeasurableSpace Y› := by
  apply le_antisymm
  · exact MeasurableSpace.generateFrom_le fun s hs => measurableSet_of_mem_piFam hs
  · rw [BorelSpace.measurable_eq (α := Y), (TopologicalSpace.isBasis_countableBasis Y).borel_eq_generateFrom]
    refine MeasurableSpace.generateFrom_mono fun s hs => ⟨{s}, Set.finite_singleton s,
      Set.singleton_subset_iff.2 hs, (Set.sInter_singleton s).symm⟩

/-- Finite measures on `Y × Y` agreeing on rectangles from `piFam` are equal. -/
lemma measure_ext_piFam {μ ν : Measure (Y × Y)} [IsFiniteMeasure μ]
    (h : ∀ A ∈ piFam Y, ∀ B ∈ piFam Y, μ (A ×ˢ B) = ν (A ×ˢ B)) : μ = ν := by
  have hgen : (Prod.instMeasurableSpace : MeasurableSpace (Y × Y)) =
      MeasurableSpace.generateFrom (Set.image2 (· ×ˢ ·) (piFam Y) (piFam Y)) := by
    have hsp : IsCountablySpanning (piFam Y) :=
      ⟨fun _ => Set.univ, fun _ => univ_mem_piFam, Set.iUnion_const _⟩
    have := generateFrom_prod_eq hsp hsp
    rw [generateFrom_piFam] at this
    exact this
  refine ext_of_generate_finite _ hgen (isPiSystem_piFam.prod isPiSystem_piFam) ?_ ?_
  · rintro _ ⟨A, hA, B, hB, rfl⟩
    exact h A hA B hB
  · rw [← Set.univ_prod_univ]
    exact h _ univ_mem_piFam _ univ_mem_piFam

end PiFam

/-! ## Step 1: `λ × λ` is the integral of the relative products -/

section Step1

variable {Γ : Type*} [AddCommGroup Γ] {α : Γ →+ Torus}
variable {Y : Type*} [MeasurableSpace Y] [StandardBorelSpace Y] [Nonempty Y]
variable {μ : Measure Y} [IsProbabilityMeasure μ] {κ : Y → KG α}

/-- The kernel `(z, z') ↦ μ_z ⊗ μ_{z'}`. -/
def disPair (μ : Measure Y) [IsProbabilityMeasure μ] (κ : Y → KG α) :
    Kernel (KG α × KG α) (Y × Y) :=
  Kernel.prod ((dis μ κ).comap Prod.fst measurable_fst) ((dis μ κ).comap Prod.snd measurable_snd)

instance : IsMarkovKernel (disPair μ κ) := by unfold disPair; infer_instance

lemma disPair_apply (q : KG α × KG α) : disPair μ κ q = (dis μ κ q.1).prod (dis μ κ q.2) := by
  simp [disPair, Kernel.prod_apply, Kernel.comap_apply]

lemma IsRotFactor.bind_dis [AddAction Γ Y] (h : IsRotFactor μ α κ) :
    (haarK α).bind (dis μ κ) = μ := by
  have h1 : (μ.map fun y => (κ y, y)).snd = μ := by
    rw [Measure.snd, Measure.map_map measurable_snd (h.measurable.prodMk measurable_id')]
    exact Measure.map_id
  rw [h.graph_eq, Measure.snd_compProd] at h1
  exact h1

lemma IsRotFactor.bind_disPair [AddAction Γ Y] (h : IsRotFactor μ α κ) :
    ((haarK α).prod (haarK α)).bind (disPair μ κ) = μ.prod μ := by
  refine (measure_prod_ext fun A B hA hB => ?_)
  rw [Measure.bind_apply (hA.prod hB) (disPair μ κ).aemeasurable, Measure.prod_prod]
  simp only [disPair_apply, Measure.prod_prod]
  rw [lintegral_prod_mul ((dis μ κ).measurable_coe hA).aemeasurable
    ((dis μ κ).measurable_coe hB).aemeasurable]
  have e : ∀ S, MeasurableSet S → ∫⁻ z, dis μ κ z S ∂haarK α = μ S := fun S hS => by
    conv_rhs => rw [← h.bind_dis]
    rw [Measure.bind_apply hS (dis μ κ).aemeasurable]
  rw [e A hA, e B hB]

/-- Paper, proof of Lemma \ref{K:lem:J}(c), Step 1:
`∫ Φ d(μ × μ) = ∫_K (∫ Φ dJ_t) dm_K(t)` for bounded measurable `Φ`. -/
theorem IsRotFactor.integral_prod_eq_integral_relJ [AddAction Γ Y] (h : IsRotFactor μ α κ)
    {Φ : Y × Y → ℂ} (hΦ : Bdd Φ) :
    ∫ p, Φ p ∂(μ.prod μ) = ∫ t, ∫ p, Φ p ∂relJ μ κ t ∂haarK α := by
  set G : KG α × KG α → ℂ := fun q => ∫ p, Φ p ∂(disPair μ κ q) with hG
  have hGb : Bdd G := ⟨(hΦ.meas.stronglyMeasurable.integral_kernel (κ := disPair μ κ)).measurable,
    by obtain ⟨C, hC⟩ := hΦ.bound; exact ⟨C, fun q => Bdd.norm_integral_le hC⟩⟩
  -- integrate over the bind
  have hint : Integrable (fun x : (KG α × KG α) × (Y × Y) => Φ x.2)
      (((haarK α).prod (haarK α)) ⊗ₘ disPair μ κ) := (hΦ.comp measurable_snd).integrable
  have e1 : ∫ p, Φ p ∂(μ.prod μ) = ∫ q, G q ∂((haarK α).prod (haarK α)) := by
    calc ∫ p, Φ p ∂(μ.prod μ)
        = ∫ x, Φ x.2 ∂(((haarK α).prod (haarK α)) ⊗ₘ disPair μ κ) := by
          rw [← h.bind_disPair, ← Measure.snd_compProd, Measure.snd,
            integral_map measurable_snd.aemeasurable hΦ.meas.aestronglyMeasurable]
      _ = ∫ q, ∫ p, Φ p ∂(disPair μ κ q) ∂((haarK α).prod (haarK α)) :=
          Measure.integral_compProd (f := fun x => Φ x.2) hint
  rw [e1, integral_prod G hGb.integrable]
  -- substitute `z' = z + t`
  have e2 : ∀ z : KG α, ∫ z', G (z, z') ∂haarK α = ∫ t, G (z, z + t) ∂haarK α := fun z => by
    rw [← integral_haarK_add (fun z' => G (z, z')) z]
    simp [add_comm]
  simp only [e2]
  have hGt : Bdd fun q : KG α × KG α => G (q.1, q.1 + q.2) :=
    hGb.comp (measurable_fst.prodMk (measurable_fst.add measurable_snd))
  rw [integral_integral_swap (f := fun z t => G (z, z + t)) hGt.integrable]
  congr 1; funext t
  rw [integral_relJ hΦ t]
  congr 1; funext z
  simp [hG, disPair_apply]

end Step1

/-! ## Products of weakly mixing functions -/

section ProdWM

variable {Γ : Type*} [AddCommGroup Γ]
variable {Y : Type*} [MeasurableSpace Y] [AddAction Γ Y] [MeasurableConstVAdd Γ Y]
variable {μ : Measure Y} [IsProbabilityMeasure μ] [VAddInvariantMeasure Γ Y μ]

instance prod_vaddInvariant : VAddInvariantMeasure Γ (Y × Y) (μ.prod μ) := by
  refine ⟨fun γ S hS => ?_⟩
  have hm : Measurable fun p : Y × Y => γ +ᵥ p := measurable_const_vadd γ
  have : (μ.prod μ).map (fun p : Y × Y => γ +ᵥ p) = μ.prod μ := by
    have e : (fun p : Y × Y => γ +ᵥ p) = Prod.map (γ +ᵥ ·) (γ +ᵥ ·) := by
      funext p; rfl
    rw [e, ← Measure.map_prod_map _ _ (measurable_const_vadd γ) (measurable_const_vadd γ),
      (measurePreserving_vadd γ μ).map_eq]
  rw [← Measure.map_apply hm hS, this]

lemma corr_prod {f g : Y → ℂ} (β : Γ) :
    corr (μ.prod μ) (fun p : Y × Y => f p.1 * g p.2) β = corr μ f β * corr μ g β := by
  simp only [corr]
  rw [← integral_prod_mul (μ := μ) (ν := μ)]
  congr 1; funext p
  simp only [Prod.vadd_def, map_mul]
  ring

lemma WeakMixing.prod_right {f g : Y → ℂ} (hf : Bdd f) (hg : WeakMixing Γ μ g) :
    WeakMixing Γ (μ.prod μ) (fun p : Y × Y => f p.1 * g p.2) := by
  intro Θ hΘ
  obtain ⟨C, hC0, hC⟩ := hf.exists_bound_nonneg
  have h := (hg Θ hΘ).const_mul (C ^ 2)
  rw [mul_zero] at h
  refine squeeze_zero (fun M => avg_real_nonneg fun _ _ => norm_nonneg _) (fun M => ?_) h
  rw [← smul_eq_mul, ← avg_smul]
  refine avg_real_mono fun β _ => ?_
  rw [corr_prod, norm_mul, smul_eq_mul]
  exact mul_le_mul_of_nonneg_right (norm_corr_le hC β) (norm_nonneg _)

lemma WeakMixing.prod_left {f g : Y → ℂ} (hf : WeakMixing Γ μ f) (hg : Bdd g) :
    WeakMixing Γ (μ.prod μ) (fun p : Y × Y => f p.1 * g p.2) := by
  intro Θ hΘ
  obtain ⟨C, hC0, hC⟩ := hg.exists_bound_nonneg
  have h := (hf Θ hΘ).const_mul (C ^ 2)
  rw [mul_zero] at h
  refine squeeze_zero (fun M => avg_real_nonneg fun _ _ => norm_nonneg _) (fun M => ?_) h
  rw [← smul_eq_mul, ← avg_smul]
  refine avg_real_mono fun β _ => ?_
  rw [corr_prod, norm_mul, smul_eq_mul, mul_comm]
  exact mul_le_mul_of_nonneg_right (norm_corr_le hC β) (norm_nonneg _)

end ProdWM

/-! ## The `L²` convergence of averages on `λ × λ` -/

section L2

variable {Γ : Type*} [AddCommGroup Γ] {α : Γ →+ Torus}

lemma norm_add4_sq_le {E : Type*} [NormedAddCommGroup E] (a b c d : E) :
    ‖a + b + c + d‖ ^ 2 ≤ 4 * (‖a‖ ^ 2 + ‖b‖ ^ 2 + ‖c‖ ^ 2 + ‖d‖ ^ 2) := by
  have h1 : ‖a + b + c + d‖ ≤ ‖a‖ + ‖b‖ + ‖c‖ + ‖d‖ := by
    calc ‖a + b + c + d‖ ≤ ‖a + b + c‖ + ‖d‖ := norm_add_le _ _
      _ ≤ ‖a + b‖ + ‖c‖ + ‖d‖ := by gcongr; exact norm_add_le _ _
      _ ≤ ‖a‖ + ‖b‖ + ‖c‖ + ‖d‖ := by gcongr; exact norm_add_le _ _
  have h2 := pow_le_pow_left₀ (norm_nonneg _) h1 2
  nlinarith [sq_nonneg (‖a‖ - ‖b‖), sq_nonneg (‖a‖ - ‖c‖), sq_nonneg (‖a‖ - ‖d‖),
    sq_nonneg (‖b‖ - ‖c‖), sq_nonneg (‖b‖ - ‖d‖), sq_nonneg (‖c‖ - ‖d‖)]

/-- The two-variable form of the mean ergodic theorem for the rotation. -/
theorem tendsto_l2_rotation_pair {Fa Fb : KG α → ℂ} (ha : Bdd Fa) (hb : Bdd Fb)
    {Φ : ℕ → Finset Γ} (hΦ : IsFolner Φ) :
    Tendsto (fun N => ∫ q, ‖avg (Φ N) (fun γ => Fa (q.1 + kα α γ) * Fb (q.2 + kα α γ)) -
      ∫ u, Fa u * Fb (u + (q.2 - q.1)) ∂haarK α‖ ^ 2 ∂((haarK α).prod (haarK α))) atTop
      (𝓝 0) := by
  set H : KG α → KG α → ℂ := fun t u => Fa u * Fb (u + t) with hH
  have hHb : ∀ t, Bdd (H t) := fun t => ha.mul (hb.comp (measurable_add_const t))
  obtain ⟨Ca, hCa0, hCa⟩ := ha.exists_bound_nonneg
  obtain ⟨Cb, hCb0, hCb⟩ := hb.exists_bound_nonneg
  have hHC : ∀ t u, ‖H t u‖ ≤ Ca * Cb := fun t u => by
    simp only [hH, norm_mul]
    exact mul_le_mul (hCa u) (hCb _) (norm_nonneg _) hCa0
  set Q : ℕ → KG α × KG α → ℂ := fun N q =>
    avg (Φ N) (fun γ => Fa (q.1 + kα α γ) * Fb (q.2 + kα α γ)) -
      ∫ u, Fa u * Fb (u + (q.2 - q.1)) ∂haarK α with hQ
  set I : ℕ → KG α → ℝ := fun N t =>
    ∫ z, ‖avg (Φ N) (fun γ => H t (z + kα α γ)) - ∫ u, H t u ∂haarK α‖ ^ 2 ∂haarK α with hI
  -- measurability
  have hQm : ∀ N, Measurable (Q N) := by
    intro N
    have h1 : Measurable fun q : KG α × KG α =>
        avg (Φ N) (fun γ => Fa (q.1 + kα α γ) * Fb (q.2 + kα α γ)) :=
      (Bdd.avg (Φ N) fun γ _ => (ha.comp (measurable_fst.add_const _)).mul
        (hb.comp (measurable_snd.add_const _))).meas
    have h2 : StronglyMeasurable fun q : KG α × KG α => ∫ u, Fa u * Fb (u + (q.2 - q.1)) ∂haarK α :=
      (((ha.meas.comp measurable_snd).mul (hb.meas.comp (measurable_snd.add
        ((measurable_snd.comp measurable_fst).sub (measurable_fst.comp measurable_fst)))))
        |>.stronglyMeasurable).integral_prod_right'
    exact h1.sub h2.measurable
  have hQb : ∀ N q, ‖Q N q‖ ≤ 2 * (Ca * Cb) := by
    intro N q
    refine (norm_sub_le _ _).trans ?_
    have e1 : ‖avg (Φ N) (fun γ => Fa (q.1 + kα α γ) * Fb (q.2 + kα α γ))‖ ≤ Ca * Cb :=
      norm_avg_le _ (fun γ _ => by
        rw [norm_mul]; exact mul_le_mul (hCa _) (hCb _) (norm_nonneg _) hCa0) (by positivity)
    have e2 : ‖∫ u, Fa u * Fb (u + (q.2 - q.1)) ∂haarK α‖ ≤ Ca * Cb :=
      Bdd.norm_integral_le fun u => by
        rw [norm_mul]; exact mul_le_mul (hCa _) (hCb _) (norm_nonneg _) hCa0
    linarith
  -- rewrite the double integral
  have hsq : ∀ N, Bdd fun q => ((‖Q N q‖ ^ 2 : ℝ) : ℂ) := fun N =>
    ⟨Complex.continuous_ofReal.measurable.comp ((hQm N).norm.pow_const 2),
      (2 * (Ca * Cb)) ^ 2, fun q => by
        rw [Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg (by positivity)]
        exact pow_le_pow_left₀ (norm_nonneg _) (hQb N q) 2⟩
  have hsqr : ∀ N, Integrable (fun q => ‖Q N q‖ ^ 2) ((haarK α).prod (haarK α)) := fun N =>
    Integrable.of_bound ((hQm N).norm.pow_const 2).aestronglyMeasurable ((2 * (Ca * Cb)) ^ 2)
      (Eventually.of_forall fun q => by
        rw [Real.norm_eq_abs, abs_of_nonneg (by positivity)]
        exact pow_le_pow_left₀ (norm_nonneg _) (hQb N q) 2)
  have he : ∀ N, ∫ q, ‖Q N q‖ ^ 2 ∂((haarK α).prod (haarK α)) = ∫ t, I N t ∂haarK α := by
    intro N
    rw [integral_prod _ (hsqr N)]
    have e2 : ∀ z : KG α, ∫ z', ‖Q N (z, z')‖ ^ 2 ∂haarK α =
        ∫ t, ‖Q N (z, z + t)‖ ^ 2 ∂haarK α := fun z => by
      rw [← integral_haarK_add_real (fun z' => ‖Q N (z, z')‖ ^ 2) z]
      simp [add_comm]
    simp only [e2]
    have hint : Integrable (fun q : KG α × KG α => ‖Q N (q.1, q.1 + q.2)‖ ^ 2)
        ((haarK α).prod (haarK α)) :=
      Integrable.of_bound (((hQm N).comp (measurable_fst.prodMk
        (measurable_fst.add measurable_snd))).norm.pow_const 2).aestronglyMeasurable
        ((2 * (Ca * Cb)) ^ 2) (Eventually.of_forall fun q => by
          rw [Real.norm_eq_abs, abs_of_nonneg (by positivity)]
          exact pow_le_pow_left₀ (norm_nonneg _) (hQb N _) 2)
    rw [integral_integral_swap (f := fun z t => ‖Q N (z, z + t)‖ ^ 2) hint]
    congr 1; funext t
    simp only [hI, hQ, hH]
    congr 1; funext z
    simp only [add_right_comm z t, add_sub_cancel_left]
  refine Tendsto.congr (fun N => (he N).symm) ?_
  -- dominated convergence
  have hIm : ∀ N, AEStronglyMeasurable (I N) (haarK α) := by
    intro N
    have : StronglyMeasurable fun q : KG α × KG α =>
        ‖avg (Φ N) (fun γ => H q.1 (q.2 + kα α γ)) - ∫ u, H q.1 u ∂haarK α‖ ^ 2 := by
      have h1 : Measurable fun q : KG α × KG α => avg (Φ N) (fun γ => H q.1 (q.2 + kα α γ)) :=
        (Bdd.avg (Φ N) fun γ _ => (ha.comp (measurable_snd.add_const _)).mul
          (hb.comp ((measurable_snd.add_const _).add measurable_fst))).meas
      have h2 : StronglyMeasurable fun q : KG α × KG α => ∫ u, H q.1 u ∂haarK α := by
        have : StronglyMeasurable fun p : (KG α × KG α) × KG α => H p.1.1 p.2 :=
          ((ha.meas.comp measurable_snd).mul (hb.meas.comp (measurable_snd.add
            (measurable_fst.comp measurable_fst)))).stronglyMeasurable
        exact this.integral_prod_right' (ν := haarK α)
      exact ((h1.sub h2.measurable).norm.pow_const 2).stronglyMeasurable
    exact (this.integral_prod_right' (ν := haarK α)).aestronglyMeasurable
  have hbound : ∀ N, ∀ᵐ t ∂haarK α, ‖I N t‖ ≤ (2 * (Ca * Cb)) ^ 2 := by
    intro N
    refine Eventually.of_forall fun t => ?_
    have h0 : 0 ≤ I N t := integral_nonneg fun z => by positivity
    rw [Real.norm_eq_abs, abs_of_nonneg h0]
    calc I N t ≤ ∫ _z, (2 * (Ca * Cb)) ^ 2 ∂haarK α := by
          refine integral_mono_of_nonneg (Eventually.of_forall fun z => by positivity)
            (integrable_const _) (Eventually.of_forall fun z => ?_)
          refine pow_le_pow_left₀ (norm_nonneg _) ((norm_sub_le _ _).trans ?_) 2
          have e1 := norm_avg_le (F := Φ N) (fun γ => H t (z + kα α γ)) (fun γ _ => hHC t _)
            (by positivity)
          have e2 : ‖∫ u, H t u ∂haarK α‖ ≤ Ca * Cb := Bdd.norm_integral_le (hHC t)
          linarith
      _ = (2 * (Ca * Cb)) ^ 2 := by simp
  have hlim : ∀ᵐ t ∂haarK α, Tendsto (fun N => I N t) atTop (𝓝 0) :=
    Eventually.of_forall fun t => tendsto_rotation_avg_l2 (hHb t) hΦ
  have := tendsto_integral_of_dominated_convergence (fun _ => (2 * (Ca * Cb)) ^ 2) hIm
    (integrable_const _) hbound hlim
  simpa using this

/-- `c_{f,g}(t) = J_t(f ⊗ g) = ∫ f̃(z) g̃(z + t) dm_K(z)`. -/
def cJ {Y : Type*} [MeasurableSpace Y] [StandardBorelSpace Y] [Nonempty Y] (μ : Measure Y)
    [IsProbabilityMeasure μ] (κ : Y → KG α) (f g : Y → ℂ) (t : KG α) : ℂ :=
  ∫ z, tilde μ κ f z * tilde μ κ g (z + t) ∂haarK α

lemma Bdd.cJ {Y : Type*} [MeasurableSpace Y] [StandardBorelSpace Y] [Nonempty Y] [AddAction Γ Y]
    {μ : Measure Y}
    [IsProbabilityMeasure μ] {κ : Y → KG α} {f g : Y → ℂ} (hf : Bdd f) (hg : Bdd g) :
    Bdd (cJ μ κ f g) := by
  obtain ⟨Ca, hCa0, hCa⟩ := hf.tilde (μ := μ) (κ := κ) |>.exists_bound_nonneg
  obtain ⟨Cb, hCb0, hCb⟩ := hg.tilde (μ := μ) (κ := κ) |>.exists_bound_nonneg
  refine ⟨?_, Ca * Cb, fun t => Bdd.norm_integral_le fun z => ?_⟩
  · have : StronglyMeasurable fun p : KG α × KG α =>
        Kmrr25.ThmK.tilde μ κ f p.2 * Kmrr25.ThmK.tilde μ κ g (p.2 + p.1) :=
      ((hf.tilde.meas.comp measurable_snd).mul (hg.tilde.meas.comp
        (measurable_snd.add measurable_fst))).stronglyMeasurable
    exact (this.integral_prod_right' (ν := haarK α)).measurable
  · rw [norm_mul]; exact mul_le_mul (hCa _) (hCb _) (norm_nonneg _) hCa0

/-- The averages `𝔼_{γ∈Φ_N} f(T^γ y) g(T^γ y')` converge in `L²(λ × λ)` to
`J_{κ y' - κ y}(f ⊗ g)`. -/
theorem IsKroneckerMap.tendsto_l2_prod_avg {Γ Y : Type u} [AddCommGroup Γ] [Countable Γ]
    {α : Γ →+ Torus} [TopologicalSpace Y] [CompactSpace Y] [TopologicalSpace.MetrizableSpace Y]
    [MeasurableSpace Y] [BorelSpace Y] [AddAction Γ Y] [ContinuousConstVAdd Γ Y] [Nonempty Y]
    {μ : Measure Y} [IsProbabilityMeasure μ] [VAddInvariantMeasure Γ Y μ] {κ : Y → KG α}
    (hW : WienerKoopman.{u}) (hκ : IsKroneckerMap μ α κ) {f g : Y → ℂ} (hf : Bdd f) (hg : Bdd g)
    {Φ : ℕ → Finset Γ} (hΦ : IsFolner Φ) :
    Tendsto (fun N => ∫ p, ‖avg (Φ N) (fun γ => f (γ +ᵥ p.1) * g (γ +ᵥ p.2)) -
      cJ μ κ f g (κ p.2 - κ p.1)‖ ^ 2 ∂(μ.prod μ)) atTop (𝓝 0) := by
  have hR := hκ.toRotFactor
  set f₀ : Y → ℂ := fun y => tilde μ κ f (κ y) with hf₀
  set g₀ : Y → ℂ := fun y => tilde μ κ g (κ y) with hg₀
  set f₁ : Y → ℂ := fun y => f y - f₀ y with hf₁
  set g₁ : Y → ℂ := fun y => g y - g₀ y with hg₁
  have bf₀ : Bdd f₀ := hf.tilde.comp hκ.measurable
  have bg₀ : Bdd g₀ := hg.tilde.comp hκ.measurable
  have bf₁ : Bdd f₁ := hf.sub bf₀
  have bg₁ : Bdd g₁ := hg.sub bg₀
  have wf₁ : WeakMixing Γ μ f₁ := hκ.weakMixing_sub_tilde hW hf
  have wg₁ : WeakMixing Γ μ g₁ := hκ.weakMixing_sub_tilde hW hg
  -- the three weakly mixing terms
  have hT : ∀ {v : Y × Y → ℂ}, Bdd v → WeakMixing Γ (μ.prod μ) v →
      Tendsto (fun N => ∫ p, ‖avg (Φ N) (fun γ => v (γ +ᵥ p))‖ ^ 2 ∂(μ.prod μ)) atTop (𝓝 0) := by
    intro v hv hwm
    have := hwm.tendsto_l2_avg hv hΦ (fun _ _ => 1) fun _ _ => by simp
    simpa using this
  have h01 := hT ((bf₀.comp measurable_fst).mul (bg₁.comp measurable_snd)) (wg₁.prod_right bf₀)
  have h10 := hT ((bf₁.comp measurable_fst).mul (bg₀.comp measurable_snd)) (wf₁.prod_left bg₀)
  have h11 := hT ((bf₁.comp measurable_fst).mul (bg₁.comp measurable_snd)) (wf₁.prod_left bg₁)
  -- the Kronecker term
  have hrot := tendsto_l2_rotation_pair (hf.tilde (μ := μ) (κ := κ)) (hg.tilde (μ := μ) (κ := κ)) hΦ
  have hae : ∀ᵐ p ∂(μ.prod μ), ∀ γ : Γ, κ (γ +ᵥ p.1) = κ p.1 + kα α γ ∧
      κ (γ +ᵥ p.2) = κ p.2 + kα α γ := by
    rw [ae_all_iff]
    intro γ
    exact (Measure.quasiMeasurePreserving_fst.ae (hκ.ae_equivariant γ)).and
      (Measure.quasiMeasurePreserving_snd.ae (hκ.ae_equivariant γ))
  have hmap : (μ.prod μ).map (Prod.map κ κ) = (haarK α).prod (haarK α) := by
    rw [← Measure.map_prod_map _ _ hκ.measurable hκ.measurable, hκ.map_eq]
  have h00 : Tendsto (fun N => ∫ p, ‖avg (Φ N) (fun γ => f₀ (γ +ᵥ p.1) * g₀ (γ +ᵥ p.2)) -
      cJ μ κ f g (κ p.2 - κ p.1)‖ ^ 2 ∂(μ.prod μ)) atTop (𝓝 0) := by
    refine hrot.congr fun N => ?_
    rw [← hmap, integral_map (hκ.measurable.prodMap hκ.measurable).aemeasurable]
    · refine integral_congr_ae (hae.mono fun p hp => ?_)
      simp only [hf₀, hg₀, cJ, Prod.map_fst, Prod.map_snd, (hp _).1, (hp _).2]
    · refine (Measurable.aestronglyMeasurable ?_)
      refine (Measurable.pow_const (Measurable.norm (Measurable.sub ?_ ?_)) 2)
      · exact (Bdd.avg (Φ N) fun γ _ => (hf.tilde.comp (measurable_fst.add_const _)).mul
          (hg.tilde.comp (measurable_snd.add_const _))).meas
      · have : StronglyMeasurable fun x : (KG α × KG α) × KG α =>
            tilde μ κ f x.2 * tilde μ κ g (x.2 + (x.1.2 - x.1.1)) :=
          ((hf.tilde.meas.comp measurable_snd).mul (hg.tilde.meas.comp (measurable_snd.add
            ((measurable_snd.comp measurable_fst).sub (measurable_fst.comp measurable_fst)))))
            |>.stronglyMeasurable
        exact (this.integral_prod_right' (ν := haarK α)).measurable
  -- combine
  have hsum := ((h00.add h01).add h10).add h11
  simp only [add_zero] at hsum
  have hsum4 := hsum.const_mul 4
  rw [mul_zero] at hsum4
  refine squeeze_zero (fun N => integral_nonneg fun p => by positivity) (fun N => ?_) hsum4
  -- pointwise decomposition
  have hdec : ∀ p : Y × Y, avg (Φ N) (fun γ => f (γ +ᵥ p.1) * g (γ +ᵥ p.2)) -
      cJ μ κ f g (κ p.2 - κ p.1) =
      (avg (Φ N) (fun γ => f₀ (γ +ᵥ p.1) * g₀ (γ +ᵥ p.2)) - cJ μ κ f g (κ p.2 - κ p.1)) +
      avg (Φ N) (fun γ => f₀ (γ +ᵥ p.1) * g₁ (γ +ᵥ p.2)) +
      avg (Φ N) (fun γ => f₁ (γ +ᵥ p.1) * g₀ (γ +ᵥ p.2)) +
      avg (Φ N) (fun γ => f₁ (γ +ᵥ p.1) * g₁ (γ +ᵥ p.2)) := by
    intro p
    simp only [avg, ← smul_add]
    rw [sub_add_eq_add_sub, sub_add_eq_add_sub, sub_add_eq_add_sub, ← smul_add, ← smul_add,
      ← smul_add, ← Finset.sum_add_distrib, ← Finset.sum_add_distrib, ← Finset.sum_add_distrib]
    congr 2
    refine Finset.sum_congr rfl fun γ _ => ?_
    simp only [hf₁, hg₁]; ring
  have hb : ∀ {v : Y × Y → ℂ}, Bdd v → Integrable (fun p => ‖v p‖ ^ 2) (μ.prod μ) := by
    intro v hv
    exact (memLp_two_iff_integrable_sq_norm hv.meas.aestronglyMeasurable).1 (hv.memLp 2)
  have hA00 : Bdd fun p : Y × Y => avg (Φ N) (fun γ => f₀ (γ +ᵥ p.1) * g₀ (γ +ᵥ p.2)) -
      cJ μ κ f g (κ p.2 - κ p.1) :=
    (Bdd.avg _ fun γ _ => (bf₀.comp ((measurable_const_vadd γ).comp measurable_fst)).mul
      (bg₀.comp ((measurable_const_vadd γ).comp measurable_snd))).sub
      ((hf.cJ hg).comp ((hκ.measurable.comp measurable_snd).sub
        (hκ.measurable.comp measurable_fst)))
  have hAv : ∀ {a b : Y → ℂ}, Bdd a → Bdd b →
      Bdd fun p : Y × Y => avg (Φ N) (fun γ => a (γ +ᵥ p.1) * b (γ +ᵥ p.2)) := by
    intro a b ha hb'
    exact Bdd.avg _ fun γ _ => (ha.comp ((measurable_const_vadd γ).comp measurable_fst)).mul
      (hb'.comp ((measurable_const_vadd γ).comp measurable_snd))
  calc ∫ p, ‖avg (Φ N) (fun γ => f (γ +ᵥ p.1) * g (γ +ᵥ p.2)) -
        cJ μ κ f g (κ p.2 - κ p.1)‖ ^ 2 ∂(μ.prod μ)
      ≤ ∫ p, 4 * (‖avg (Φ N) (fun γ => f₀ (γ +ᵥ p.1) * g₀ (γ +ᵥ p.2)) -
          cJ μ κ f g (κ p.2 - κ p.1)‖ ^ 2 +
          ‖avg (Φ N) (fun γ => f₀ (γ +ᵥ p.1) * g₁ (γ +ᵥ p.2))‖ ^ 2 +
          ‖avg (Φ N) (fun γ => f₁ (γ +ᵥ p.1) * g₀ (γ +ᵥ p.2))‖ ^ 2 +
          ‖avg (Φ N) (fun γ => f₁ (γ +ᵥ p.1) * g₁ (γ +ᵥ p.2))‖ ^ 2) ∂(μ.prod μ) := by
        refine integral_mono_of_nonneg (Eventually.of_forall fun p => by positivity)
          ((((hb hA00).add (hb (hAv bf₀ bg₁))).add (hb (hAv bf₁ bg₀))).add
            (hb (hAv bf₁ bg₁)) |>.const_mul 4) (Eventually.of_forall fun p => ?_)
        dsimp only
        rw [hdec p]
        exact norm_add4_sq_le _ _ _ _
    _ = _ := by
        rw [integral_const_mul]
        congr 1
        rw [integral_add, integral_add, integral_add] <;>
          first
          | rfl
          | exact hb hA00
          | exact hb (hAv bf₀ bg₁)
          | exact hb (hAv bf₁ bg₀)
          | exact hb (hAv bf₁ bg₁)
          | exact (hb hA00).add (hb (hAv bf₀ bg₁))
          | exact ((hb hA00).add (hb (hAv bf₀ bg₁))).add (hb (hAv bf₁ bg₀))

end L2

/-! ## Step 3: ergodicity of almost every `J_t` -/

section Step3

variable {Γ : Type*} [AddCommGroup Γ] {α : Γ →+ Torus}

lemma ind_prod_inter {Y : Type*} (A B : Set Y) (S : Set (Y × Y)) (p : Y × Y) :
    A.indicator (fun _ => (1 : ℂ)) p.1 * B.indicator (fun _ => 1) p.2 * S.indicator (fun _ => 1) p =
      ((((A ×ˢ B) ∩ S).indicator (1 : Y × Y → ℝ) p : ℝ) : ℂ) := by
  by_cases h1 : p.1 ∈ A <;> by_cases h2 : p.2 ∈ B <;> by_cases h3 : p ∈ S <;>
    simp [Set.indicator, h1, h2, h3, Set.mem_prod]

lemma measurable_integral_relJ {Y : Type*} [MeasurableSpace Y] [StandardBorelSpace Y] [Nonempty Y]
    [AddAction Γ Y] {μ : Measure Y} [IsProbabilityMeasure μ] {κ : Y → KG α} {Φ : Y × Y → ℂ}
    (hΦ : Bdd Φ) : Measurable fun t => ∫ p, Φ p ∂relJ μ κ t := by
  have hG : StronglyMeasurable fun q : KG α × KG α => ∫ p, Φ p ∂(disPair μ κ q) :=
    hΦ.meas.stronglyMeasurable.integral_kernel (κ := disPair μ κ)
  have hG' : StronglyMeasurable fun q : KG α × KG α => ∫ p, Φ p ∂(disPair μ κ (q.2, q.2 + q.1)) :=
    (hG.measurable.comp (measurable_snd.prodMk (measurable_snd.add measurable_fst))).stronglyMeasurable
  have := (hG'.integral_prod_right' (ν := haarK α)).measurable
  convert this using 1
  funext t
  rw [integral_relJ hΦ t]
  congr 1; funext z
  rw [disPair_apply]

/-- Paper, Lemma \ref{K:lem:J}(c): `J^λ_t` is ergodic for `m_K`-almost every `t`. -/
theorem IsKroneckerMap.ae_ergodic_relJ {Γ Y : Type u} [AddCommGroup Γ] [Countable Γ]
    {α : Γ →+ Torus} [TopologicalSpace Y] [CompactSpace Y] [TopologicalSpace.MetrizableSpace Y]
    [MeasurableSpace Y] [BorelSpace Y] [AddAction Γ Y] [ContinuousConstVAdd Γ Y] [Nonempty Y]
    {μ : Measure Y} [IsProbabilityMeasure μ] [VAddInvariantMeasure Γ Y μ] {κ : Y → KG α}
    (hW : WienerKoopman.{u}) (hκ : IsKroneckerMap μ α κ) :
    ∀ᵐ t ∂haarK α, ErgodicVAdd Γ (Y × Y) (relJ μ κ t) := by
  have hR := hκ.toRotFactor
  obtain ⟨Φ, hΦ⟩ := Q516.exists_folner (G := Γ)
  -- the countable family of rectangles
  have hfam : Countable (piFam Y × piFam Y) := by
    have := (piFam_countable (Y := Y)).to_subtype; infer_instance
  -- for each rectangle: `a_N(t) → 0` along a subsequence, for a.e. `t`
  set F : piFam Y × piFam Y → Y × Y → ℂ := fun o p =>
    (o.1 : Set Y).indicator (fun _ => (1 : ℂ)) p.1 * (o.2 : Set Y).indicator (fun _ => 1) p.2
    with hFdef
  have hFb : ∀ o, Bdd (F o) := fun o =>
    ((Bdd.indicator (measurableSet_of_mem_piFam o.1.2)).comp measurable_fst).mul
      ((Bdd.indicator (measurableSet_of_mem_piFam o.2.2)).comp measurable_snd)
  set c : piFam Y × piFam Y → KG α → ℂ := fun o =>
    cJ μ κ ((o.1 : Set Y).indicator fun _ => (1 : ℂ)) ((o.2 : Set Y).indicator fun _ => 1)
    with hcdef
  have hcb : ∀ o, Bdd (c o) := fun o =>
    (Bdd.indicator (measurableSet_of_mem_piFam o.1.2)).cJ
      (Bdd.indicator (measurableSet_of_mem_piFam o.2.2))
  set Ψ : piFam Y × piFam Y → ℕ → Y × Y → ℝ := fun o N p =>
    ‖avg (Φ N) (fun γ => F o (γ +ᵥ p)) - c o (κ p.2 - κ p.1)‖ ^ 2 with hΨdef
  have hΨb : ∀ o N, Bdd fun p => ((Ψ o N p : ℝ) : ℂ) := by
    intro o N
    have hv : Bdd fun p : Y × Y => avg (Φ N) (fun γ => F o (γ +ᵥ p)) - c o (κ p.2 - κ p.1) :=
      (Bdd.avg _ fun γ _ => (hFb o).comp (measurable_const_vadd γ)).sub
        ((hcb o).comp ((hκ.measurable.comp measurable_snd).sub (hκ.measurable.comp measurable_fst)))
    obtain ⟨C, hC0, hC⟩ := hv.exists_bound_nonneg
    exact ⟨Complex.continuous_ofReal.measurable.comp (hv.meas.norm.pow_const 2), C ^ 2,
      fun p => by
        rw [Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg (by positivity)]
        exact pow_le_pow_left₀ (norm_nonneg _) (hC p) 2⟩
  set a : piFam Y × piFam Y → ℕ → KG α → ℝ := fun o N t => ∫ p, Ψ o N p ∂relJ μ κ t with hadef
  have ha_meas : ∀ o N, Measurable (a o N) := by
    intro o N
    have := measurable_integral_relJ (μ := μ) (κ := κ) (hΨb o N)
    have := Complex.measurable_re.comp this
    convert this using 1
    funext t
    simp only [Function.comp, hadef, integral_complex_ofReal, Complex.ofReal_re]
  have ha_nonneg : ∀ o N t, 0 ≤ a o N t := fun o N t => integral_nonneg fun p => by positivity
  have ha_int : ∀ o N, ∫ t, a o N t ∂haarK α = ∫ p, Ψ o N p ∂(μ.prod μ) := by
    intro o N
    apply Complex.ofReal_injective
    rw [← integral_complex_ofReal, ← integral_complex_ofReal,
      hR.integral_prod_eq_integral_relJ (hΨb o N)]
    congr 1; funext t
    rw [integral_complex_ofReal]
  have ha_lim : ∀ o, Tendsto (fun N => ∫ t, a o N t ∂haarK α) atTop (𝓝 0) := by
    intro o
    simp only [ha_int]
    exact hκ.tendsto_l2_prod_avg hW (Bdd.indicator (measurableSet_of_mem_piFam o.1.2))
      (Bdd.indicator (measurableSet_of_mem_piFam o.2.2)) hΦ
  -- Fatou: `liminf a_N(t) = 0` for a.e. `t`
  have hfatou : ∀ o, ∀ᵐ t ∂haarK α,
      liminf (fun N => ENNReal.ofReal (a o N t)) atTop = 0 := by
    intro o
    have hle := lintegral_liminf_le (μ := haarK α) (u := atTop)
      (fun N => ENNReal.measurable_ofReal.comp (ha_meas o N))
    have hlim0 : liminf (fun N => ∫⁻ t, ENNReal.ofReal (a o N t) ∂haarK α) atTop = 0 := by
      have e : ∀ N, ∫⁻ t, ENNReal.ofReal (a o N t) ∂haarK α =
          ENNReal.ofReal (∫ t, a o N t ∂haarK α) := fun N => by
        rw [ofReal_integral_eq_lintegral_ofReal]
        · obtain ⟨C, hC⟩ := (hΨb o N).bound
          refine Integrable.of_bound (ha_meas o N).aestronglyMeasurable C
            (Eventually.of_forall fun t => ?_)
          rw [Real.norm_eq_abs, abs_of_nonneg (ha_nonneg o N t)]
          calc a o N t ≤ ∫ _p, C ∂relJ μ κ t :=
                integral_mono_of_nonneg (Eventually.of_forall fun p => by positivity)
                  (integrable_const _) (Eventually.of_forall fun p => by
                    have := hC p
                    rwa [Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg (by positivity)] at this)
            _ = C := by simp
        · exact Eventually.of_forall (ha_nonneg o N)
      simp only [e]
      have := (ENNReal.continuous_ofReal.tendsto 0).comp (ha_lim o)
      rw [ENNReal.ofReal_zero] at this
      exact this.liminf_eq
    have h0 : ∫⁻ t, liminf (fun N => ENNReal.ofReal (a o N t)) atTop ∂haarK α = 0 :=
      le_antisymm (hle.trans hlim0.le) bot_le
    have hmeas : Measurable fun t => liminf (fun N => ENNReal.ofReal (a o N t)) atTop :=
      Measurable.liminf fun N => ENNReal.measurable_ofReal.comp (ha_meas o N)
    rw [lintegral_eq_zero_iff hmeas] at h0
    exact h0
  rw [← ae_all_iff] at hfatou
  filter_upwards [hfatou] with t ht
  set J := relJ μ κ t with hJ
  have hinv : VAddInvariantMeasure Γ (Y × Y) J :=
    ⟨fun γ S hS => by
      rw [← Measure.map_apply (measurable_const_vadd γ) hS, hJ, hR.relJ_map_vadd t γ]⟩
  refine { toVAddInvariantMeasure := hinv, aeconst_of_forall_preimage_vadd_ae_eq := ?_ }
  intro S hS hSinv
  have hconc := hR.ae_relJ t
  -- the factorisation `J(R ∩ S) = J(R) J(S)` on rectangles
  have hfact : ∀ o : piFam Y × piFam Y,
      J.real (((o.1 : Set Y) ×ˢ (o.2 : Set Y)) ∩ S) =
        J.real ((o.1 : Set Y) ×ˢ (o.2 : Set Y)) * J.real S := by
    intro o
    have hA := measurableSet_of_mem_piFam o.1.2
    have hB := measurableSet_of_mem_piFam o.2.2
    have hSb : Bdd (S.indicator fun _ => (1 : ℂ)) := Bdd.indicator hS
    set X : ℂ := ∫ p, F o p * S.indicator (fun _ => (1 : ℂ)) p ∂J with hX
    have hXr : X = (J.real (((o.1 : Set Y) ×ˢ (o.2 : Set Y)) ∩ S) : ℂ) := by
      rw [hX, ← integral_indicator_one ((hA.prod hB).inter hS), ← integral_complex_ofReal]
      congr 1; funext p
      exact ind_prod_inter _ _ _ p
    have hcr : c o t = (J.real ((o.1 : Set Y) ×ˢ (o.2 : Set Y)) : ℂ) := by
      rw [hJ, relJ_real_prod hA hB]; rfl
    have hSr : ∫ p, S.indicator (fun _ => (1 : ℂ)) p ∂J = (J.real S : ℂ) := by
      rw [← integral_indicator_one hS, ← integral_complex_ofReal]
      congr 1; funext p; by_cases h : p ∈ S <;> simp [h]
    -- invariance of `X`
    have hXγ : ∀ γ : Γ, ∫ p, F o (γ +ᵥ p) * S.indicator (fun _ => (1 : ℂ)) p ∂J = X := by
      intro γ
      rw [hX, ← integral_vadd_eq_self (μ := J) (fun p => F o p * S.indicator (fun _ => (1 : ℂ)) p)
        (g := γ)]
      refine integral_congr_ae ((hSinv γ).mono fun p hp => ?_)
      have hp' : (γ +ᵥ p ∈ S) = (p ∈ S) := hp
      simp only [Set.indicator, hp']
    -- the estimate
    have hest : ∀ N, ‖X - c o t * J.real S‖ ^ 2 ≤ a o N t := by
      intro N
      have hb1 : Bdd fun p : Y × Y => avg (Φ N) (fun γ => F o (γ +ᵥ p)) - c o t :=
        (Bdd.avg _ fun γ _ => (hFb o).comp (measurable_const_vadd γ)).sub (Bdd.const _)
      have e1 : X - c o t * J.real S =
          ∫ p, (avg (Φ N) (fun γ => F o (γ +ᵥ p)) - c o t) * conj (S.indicator (fun _ => 1) p) ∂J := by
        have : (fun p => (avg (Φ N) (fun γ => F o (γ +ᵥ p)) - c o t) *
            conj (S.indicator (fun _ => (1 : ℂ)) p)) = fun p =>
            avg (Φ N) (fun γ => F o (γ +ᵥ p) * S.indicator (fun _ => (1 : ℂ)) p) -
              c o t * S.indicator (fun _ => (1 : ℂ)) p := by
          funext p
          have hc : conj (S.indicator (fun _ => (1 : ℂ)) p) = S.indicator (fun _ => 1) p := by
            by_cases h : p ∈ S <;> simp [h]
          rw [hc, sub_mul]
          congr 1
          simp only [avg, Complex.real_smul, Finset.sum_mul, mul_assoc]
        rw [this, integral_sub, integral_const_mul, hSr]
        · congr 1
          simp only [avg]
          rw [integral_smul, integral_finsetSum]
          · simp only [hXγ, Finset.sum_const, ← Nat.cast_smul_eq_nsmul ℝ, smul_smul]
            rw [inv_mul_cancel₀ (hΦ.card_pos N).ne', one_smul]
          · intro γ _
            exact (((hFb o).comp (measurable_const_vadd γ)).mul hSb).integrable
        · exact (Bdd.avg _ fun γ _ => ((hFb o).comp (measurable_const_vadd γ)).mul hSb).integrable
        · exact (hSb.const_mul _).integrable
      rw [e1]
      have hcs := norm_integral_mul_conj_sq_le (μ := J) (hb1.memLp 2) (hSb.memLp 2)
      have hS1 : ∫ p, ‖S.indicator (fun _ => (1 : ℂ)) p‖ ^ 2 ∂J ≤ 1 := by
        calc ∫ p, ‖S.indicator (fun _ => (1 : ℂ)) p‖ ^ 2 ∂J ≤ ∫ _p, (1 : ℝ) ∂J :=
              integral_mono_of_nonneg (Eventually.of_forall fun p => by positivity)
                (integrable_const _) (Eventually.of_forall fun p => by
                  by_cases h : p ∈ S <;> simp [h])
          _ = 1 := by simp
      have ha : ∫ p, ‖avg (Φ N) (fun γ => F o (γ +ᵥ p)) - c o t‖ ^ 2 ∂J = a o N t := by
        rw [hadef]
        refine integral_congr_ae (hconc.mono fun p hp => ?_)
        simp only [hΨdef]
        rw [hp, add_sub_cancel_left]
      rw [ha] at hcs
      calc _ ≤ a o N t * ∫ p, ‖S.indicator (fun _ => (1 : ℂ)) p‖ ^ 2 ∂J := hcs
        _ ≤ a o N t * 1 := mul_le_mul_of_nonneg_left hS1 (ha_nonneg o N t)
        _ = a o N t := mul_one _
    -- conclude `X = c J(S)`
    have hzero : ‖X - c o t * J.real S‖ ^ 2 = 0 := by
      refine le_antisymm ?_ (sq_nonneg _)
      refine le_of_forall_pos_le_add fun ε hε => ?_
      have hfreq : ∃ᶠ N in atTop, ENNReal.ofReal (a o N t) < ENNReal.ofReal ε := by
        refine frequently_lt_of_liminf_lt (by isBoundedDefault) ?_
        rw [ht o]; exact ENNReal.ofReal_pos.2 hε
      obtain ⟨N, hN⟩ := hfreq.exists
      have := (ENNReal.ofReal_lt_ofReal_iff hε).1 hN
      linarith [hest N]
    have : X = c o t * J.real S := by
      have := pow_eq_zero_iff (n := 2) (by norm_num) |>.1 hzero
      exact sub_eq_zero.1 (norm_eq_zero.1 this)
    rw [hXr, hcr] at this
    exact_mod_cast this
  -- hence `J|_S = J(S) J`
  have hmeas_eq : J.restrict S = J S • J := by
    refine measure_ext_piFam fun A hA B hB => ?_
    have hAB := (measurableSet_of_mem_piFam hA).prod (measurableSet_of_mem_piFam hB)
    rw [Measure.restrict_apply hAB, Measure.smul_apply, smul_eq_mul]
    apply (ENNReal.toReal_eq_toReal_iff' (measure_ne_top _ _)
      (ENNReal.mul_ne_top (measure_ne_top _ _) (measure_ne_top _ _))).1
    have := hfact (⟨A, hA⟩, ⟨B, hB⟩)
    simp only [measureReal_def] at this
    rw [this, ENNReal.toReal_mul, mul_comm]
  have hSS := congrArg (fun ν : Measure (Y × Y) => ν S) hmeas_eq
  simp only [Measure.restrict_apply hS, Set.inter_self, Measure.smul_apply, smul_eq_mul] at hSS
  rw [eventuallyConst_set]
  have hfin : J S ≠ ⊤ := measure_ne_top _ _
  rcases eq_or_ne (J S) 0 with h0 | h0
  · right
    exact measure_eq_zero_iff_ae_notMem.1 h0
  · left
    have h1 : J S = 1 := by
      have := hSS
      calc J S = J S * J S / J S := by rw [ENNReal.mul_div_cancel_right h0 hfin]
        _ = J S / J S := by rw [← this]
        _ = 1 := ENNReal.div_self h0 hfin
    have hc : J Sᶜ = 0 := by
      rw [measure_compl hS hfin, h1, measure_univ, tsub_self]
    exact measure_eq_zero_iff_ae_notMem.1 hc |>.mono fun p hp => by simpa using hp

end Step3

end Kmrr25.ThmK


==> anc/lean/Kmrr25/ThmKFactor.lean <==
import Kmrr25.ThmKKron

/-!
# Theorem K: Kronecker factors of factors

Paper, Lemma \ref{K:lem:factor}. Let `P : Y → Z` be an equivariant measurable map with
`P_* μ = ν`, let `κ : Y → K` be a Kronecker map of `μ` and `ι : Z → K'` one of `ν`.

* (b) There is a continuous `χ̄ : K → K'` with `χ̄ ∘ α = α'` (`exists_isFactorHom_of_factor`);
  it is unique (`IsFactorHom.unique`) and additive (`IsFactorHom.map_add`), and
  `ι ∘ P = χ̄ ∘ κ + c` a.e. for some `c` (`IsFactorMap.exists_affine`).
  Instead of Pontryagin duality we use that the coordinates of `K'` are characters: the
  eigenfunctions `e_j ∘ ι ∘ P` of `μ` are functions `g_j ∘ κ`, and continuity of translation in
  `L¹(m_K)` gives continuity of `α γ ↦ α' γ` at `0`.
* (a) `𝔼_μ(f ∘ P | κ) = 𝔼_ν(f | ι) ∘ P`, i.e. `(f ∘ P)~ = f̃(χ̄ · + c)` a.e.
  (`IsFactorMap.tilde_comp_ae_eq`).
* (c) `(P × P)_* J^μ_s = J^ν_{χ̄ s}` for every `s` (`IsFactorMap.map_relJ`).
-/

open Filter Topology Finset MeasureTheory ProbabilityTheory
open scoped Classical ComplexConjugate

noncomputable section

namespace Kmrr25.ThmK

universe u

/-! ## Continuous homomorphisms between Kronecker groups -/

section FactorHom

variable {Γ : Type*} [AddCommGroup Γ] {α α' : Γ →+ Torus}

/-- `χ̄ : K → K'` is continuous with `χ̄ ∘ α = α'`. -/
structure IsFactorHom (α α' : Γ →+ Torus) (χ : KG α → KG α') : Prop where
  continuous : Continuous χ
  comp_eq : ∀ γ, χ (kα α γ) = kα α' γ

lemma IsFactorHom.map_add {χ : KG α → KG α'} (h : IsFactorHom α α' χ) (a b : KG α) :
    χ (a + b) = χ a + χ b := by
  have hd : DenseRange (Prod.map (kα α) (kα α)) := (denseRange_kα α).prodMap (denseRange_kα α)
  have key : (fun p : KG α × KG α => χ (p.1 + p.2)) = fun p => χ p.1 + χ p.2 :=
    hd.equalizer (h.continuous.comp continuous_add)
      ((h.continuous.comp continuous_fst).add (h.continuous.comp continuous_snd))
      (funext fun p => by
        simp only [Function.comp, Prod.map]
        rw [← (kα α).map_add, h.comp_eq, h.comp_eq, h.comp_eq, (kα α').map_add])
  exact congrFun key (a, b)

lemma IsFactorHom.map_zero {χ : KG α → KG α'} (h : IsFactorHom α α' χ) : χ 0 = 0 := by
  have := h.map_add 0 0
  simpa using this

lemma IsFactorHom.map_sub {χ : KG α → KG α'} (h : IsFactorHom α α' χ) (a b : KG α) :
    χ (a - b) = χ a - χ b := by
  have := h.map_add (a - b) b
  rw [sub_add_cancel] at this
  rw [this]; abel

lemma IsFactorHom.unique {χ χ' : KG α → KG α'} (h : IsFactorHom α α' χ)
    (h' : IsFactorHom α α' χ') : χ = χ' :=
  (denseRange_kα α).equalizer h.continuous h'.continuous
    (funext fun γ => by simp [h.comp_eq, h'.comp_eq])

lemma isFactorHom_id : IsFactorHom α α id := ⟨continuous_id, fun _ => rfl⟩

/-- Extension of `α γ ↦ α' γ` from the dense subgroup `α Γ` to `K`. -/
lemma exists_isFactorHom_of_tendsto
    (hc : Tendsto (fun γ => kα α' γ) (comap (kα α) (𝓝 0)) (𝓝 0)) :
    ∃ χ, IsFactorHom α α' χ := by
  letI : UniformSpace Γ := UniformSpace.comap (kα α) inferInstance
  haveI : IsUniformAddGroup Γ := IsUniformAddGroup.comap (kα α)
  have he : IsUniformInducing (kα α) := ⟨rfl⟩
  have hf : UniformContinuous (kα α') := by
    refine uniformContinuous_of_continuousAt_zero (kα α') ?_
    rw [ContinuousAt, map_zero, he.isInducing.nhds_eq_comap, map_zero]
    exact hc
  refine ⟨IsDenseInducing.extend (he.isDenseInducing (denseRange_kα α)) (kα α'),
    (uniformContinuous_uniformly_extend he (denseRange_kα α) hf).continuous,
    uniformly_extend_of_ind he (denseRange_kα α) hf⟩

end FactorHom

/-! ## Factor maps -/

section Factor

variable {Γ : Type*} [AddCommGroup Γ] {α α' : Γ →+ Torus}
variable {Y Z : Type*} [MeasurableSpace Y] [MeasurableSpace Z] [AddAction Γ Y] [AddAction Γ Z]

/-- `P : Y → Z` is a factor map from `μ` to `ν`: measurable, everywhere equivariant, `P_* μ = ν`. -/
structure IsFactorMap (μ : Measure Y) (ν : Measure Z) (P : Y → Z) : Prop where
  measurable : Measurable P
  equivariant : ∀ (γ : Γ) y, P (γ +ᵥ y) = γ +ᵥ P y
  map_eq : μ.map P = ν

variable {μ : Measure Y} {ν : Measure Z} {κ : Y → KG α} {ι : Z → KG α'} {P : Y → Z}

lemma IsFactorMap.ae_comp (hP : IsFactorMap (Γ := Γ) μ ν P) {p : Z → Prop} (h : ∀ᵐ z ∂ν, p z) :
    ∀ᵐ y ∂μ, p (P y) := by
  rw [← hP.map_eq] at h
  exact ae_of_ae_map hP.measurable.aemeasurable h

lemma IsFactorMap.ae_equivariant_comp (hP : IsFactorMap (Γ := Γ) μ ν P)
    (hι : IsRotFactor ν α' ι) (γ : Γ) : ∀ᵐ y ∂μ, ι (P (γ +ᵥ y)) = ι (P y) + kα α' γ := by
  filter_upwards [hP.ae_comp (hι.ae_equivariant γ)] with y hy
  rw [hP.equivariant, hy]

/-- The key continuity statement behind Lemma \ref{K:lem:factor}(b): `α γ → 0` forces
`α' γ → 0`. -/
theorem IsFactorMap.tendsto_kα [MeasurableConstVAdd Γ Y] [IsProbabilityMeasure μ]
    [VAddInvariantMeasure Γ Y μ] (hP : IsFactorMap (Γ := Γ) μ ν P) (hκ : IsKroneckerMap μ α κ)
    (hι : IsRotFactor ν α' ι) :
    Tendsto (fun γ => kα α' γ) (comap (kα α) (𝓝 0)) (𝓝 0) := by
  rw [tendsto_subtype_rng, tendsto_pi_nhds]
  intro j
  set e : C(KG α', ℂ) := charC α' (Finsupp.single j 1) with he_def
  have he : e ∈ Chars α' := ⟨_, rfl⟩
  have he_apply : ∀ w : KG α', e w = (AddCircle.toCircle ((w : Torus) j) : ℂ) := fun w => by
    simp [he_def, tchr_single]
  -- the eigenfunction `e ∘ ι ∘ P` of `μ`
  set h : Y → ℂ := fun y => e (ι (P y)) with h_def
  have hmeasι : Measurable ι := hι.measurable
  have hhb : Bdd h := ⟨e.continuous.measurable.comp (hι.measurable.comp hP.measurable), 1,
    fun y => (Chars.norm_eq he _).le⟩
  have heig : IsEigenfunction (Γ := Γ) μ h := ⟨fun γ => e (kα α' γ), fun γ =>
    (hP.ae_equivariant_comp hι γ).mono fun y hy => by
      simp only [h_def, hy, Chars.map_add he, mul_comm]⟩
  obtain ⟨g, hgm, hhg⟩ := hκ.eigen h (hhb.memLp 2) heig
  -- a bounded version of `g`
  set g' : KG α → ℂ := fun z => if ‖g z‖ ≤ 1 then g z else 0 with g'_def
  have hg'm : Measurable g' :=
    Measurable.ite (measurableSet_le hgm.norm measurable_const) hgm measurable_const
  have hg'b : Bdd g' := ⟨hg'm, 1, fun z => by
    simp only [g'_def]; split_ifs with h1
    · exact h1
    · simp⟩
  have hhg' : ∀ᵐ y ∂μ, h y = g' (κ y) := by
    filter_upwards [hhg] with y hy
    have h1 : ‖g (κ y)‖ ≤ 1 := by
      rw [← show h y = g (κ y) from hy]; exact (Chars.norm_eq he _).le
    simp only [g'_def, h1, if_true]
    exact hy
  have hmS : ∀ {S : Set (KG α)}, MeasurableSet S → (∀ᵐ y ∂μ, κ y ∈ S) → ∀ᵐ z ∂haarK α, z ∈ S :=
    fun hS hy => by
      rw [← hκ.map_eq]; exact (ae_map_iff hκ.measurable.aemeasurable hS).2 hy
  -- `|g'| = 1` a.e.
  have hnorm : ∀ᵐ z ∂haarK α, ‖g' z‖ = 1 := by
    refine hmS (S := {z | ‖g' z‖ = 1}) (measurableSet_eq_fun hg'm.norm measurable_const) ?_
    filter_upwards [hhg'] with y hy
    show ‖g' (κ y)‖ = 1
    rw [← hy]; exact Chars.norm_eq he _
  -- the translation rule
  have htrans : ∀ γ, ∀ᵐ z ∂haarK α, g' (z + kα α γ) = e (kα α' γ) * g' z := by
    intro γ
    refine hmS (S := {z | g' (z + kα α γ) = e (kα α' γ) * g' z})
      (measurableSet_eq_fun (hg'm.comp (measurable_add_const _)) (hg'm.const_mul _)) ?_
    have hT : ∀ᵐ y ∂μ, h (γ +ᵥ y) = g' (κ (γ +ᵥ y)) :=
      (measurePreserving_vadd γ μ).quasiMeasurePreserving.ae (p := fun y => h y = g' (κ y)) hhg'
    filter_upwards [hT, hhg', hκ.ae_equivariant γ, hP.ae_equivariant_comp hι γ]
      with y h1 h2 h3 h4
    show g' (κ y + kα α γ) = e (kα α' γ) * g' (κ y)
    rw [← h3, ← h1, ← h2]
    simp only [h_def, h4, Chars.map_add he, mul_comm]
  -- the characters `e (α' γ)` tend to `1`
  have hlim : Tendsto (fun γ => e (kα α' γ)) (comap (kα α) (𝓝 0)) (𝓝 1) := by
    rw [Metric.tendsto_nhds]
    intro ε hε
    have hev := (eventually_integral_norm_translate_sub_lt hg'b hε).comap (kα α)
    filter_upwards [hev] with γ hγ
    have : ∫ z, ‖g' (z + kα α γ) - g' z‖ ∂haarK α = ‖e (kα α' γ) - 1‖ := by
      rw [integral_congr_ae (g := fun _ => ‖e (kα α' γ) - 1‖)]
      · simp
      · filter_upwards [htrans γ, hnorm] with z h1 h2
        rw [h1, ← sub_one_mul, norm_mul, h2, mul_one]
    rw [dist_eq_norm]
    linarith
  -- convert to the coordinate
  have hlim' : Tendsto (fun γ => AddCircle.homeomorphCircle (T := 1) one_ne_zero
      ((kα α' γ : Torus) j)) (comap (kα α) (𝓝 0)) (𝓝 1) := by
    have hind : Topology.IsInducing ((↑) : Circle → ℂ) := Topology.IsInducing.subtypeVal
    refine hind.tendsto_nhds_iff.2 ?_
    simp only [Function.comp_def, AddCircle.homeomorphCircle_apply]
    refine hlim.congr fun γ => ?_
    rw [he_apply]
    rfl
  have h0 : (AddCircle.homeomorphCircle (T := 1) one_ne_zero).symm 1 = 0 := by
    rw [Homeomorph.symm_apply_eq, AddCircle.homeomorphCircle_apply]
    simp
  have := ((AddCircle.homeomorphCircle (T := 1) one_ne_zero).symm.continuous.tendsto 1).comp
    hlim'
  rw [h0] at this
  simpa [Function.comp_def, Homeomorph.symm_apply_apply] using this

/-- Paper, Lemma \ref{K:lem:factor}(b), existence of `χ̄`. -/
theorem IsFactorMap.exists_isFactorHom [MeasurableConstVAdd Γ Y] [IsProbabilityMeasure μ]
    [VAddInvariantMeasure Γ Y μ] (hP : IsFactorMap (Γ := Γ) μ ν P) (hκ : IsKroneckerMap μ α κ)
    (hι : IsRotFactor ν α' ι) : ∃ χ, IsFactorHom α α' χ :=
  exists_isFactorHom_of_tendsto (hP.tendsto_kα hκ hι)

/-- Paper, Lemma \ref{K:lem:factor}(b): `ι ∘ P = χ̄ ∘ κ + c` a.e. -/
theorem IsFactorMap.exists_affine [MeasurableConstVAdd Γ Y] [ErgodicVAdd Γ Y μ]
    (hP : IsFactorMap (Γ := Γ) μ ν P) (hκ : IsRotFactor μ α κ) (hι : IsRotFactor ν α' ι)
    {χ : KG α → KG α'} (hχ : IsFactorHom α α' χ) :
    ∃ c, ∀ᵐ y ∂μ, ι (P y) = χ (κ y) + c := by
  have hg : Measurable fun y => ι (P y) - χ (κ y) :=
    (hι.measurable.comp hP.measurable).sub (hχ.continuous.measurable.comp hκ.measurable)
  obtain ⟨c, hc⟩ := ErgodicVAdd.ae_eq_const (Γ := Γ) hg fun γ => by
    filter_upwards [hP.ae_equivariant_comp hι γ, hκ.ae_equivariant γ] with y h1 h2
    simp only [h1, h2, hχ.map_add, hχ.comp_eq]
    abel
  exact ⟨c, hc.mono fun y hy => by
    have hy' : ι (P y) - χ (κ y) = c := hy
    rw [← hy']; abel⟩

end Factor

/-! ## Conditional expectations under factor maps -/

section Tilde

variable {Γ : Type*} [AddCommGroup Γ] {α : Γ →+ Torus}
variable {Y : Type*} [MeasurableSpace Y] [AddAction Γ Y] [StandardBorelSpace Y] [Nonempty Y]
variable {μ : Measure Y} [IsProbabilityMeasure μ] {κ : Y → KG α}

lemma tilde_add {F G : Y → ℂ} (hF : Bdd F) (hG : Bdd G) (z : KG α) :
    tilde μ κ (fun y => F y + G y) z = tilde μ κ F z + tilde μ κ G z :=
  integral_add hF.integrable hG.integrable

/-- `𝔼(H ∘ κ | κ) = H`. -/
lemma IsRotFactor.tilde_comp (h : IsRotFactor μ α κ) (H : KG α → ℂ) :
    tilde μ κ (fun y => H (κ y)) =ᵐ[haarK α] H := by
  filter_upwards [h.ae_ae_fiber] with z hz
  unfold tilde
  rw [integral_congr_ae (hz.mono fun y hy => by rw [hy])]
  simp

/-- `f̃` only depends on the `μ`-a.e. class of `f`. -/
lemma IsRotFactor.tilde_congr_ae (h : IsRotFactor μ α κ) {F G : Y → ℂ} (hF : Measurable F)
    (hG : Measurable G) (hFG : F =ᵐ[μ] G) : tilde μ κ F =ᵐ[haarK α] tilde μ κ G := by
  have hmeas : MeasurableSet {p : KG α × Y | F p.2 = G p.2} :=
    measurableSet_eq_fun (hF.comp measurable_snd) (hG.comp measurable_snd)
  have h1 : ∀ᵐ p ∂(μ.map fun y => (κ y, y)), F p.2 = G p.2 := by
    rw [ae_map_iff (h.measurable.prodMk measurable_id').aemeasurable hmeas]
    exact hFG
  rw [h.graph_eq] at h1
  filter_upwards [Measure.ae_ae_of_ae_compProd h1] with z hz
  exact integral_congr_ae hz

end Tilde

section FactorTilde

variable {Γ : Type*} [AddCommGroup Γ] {α α' : Γ →+ Torus}
variable {Y Z : Type*} [MeasurableSpace Y] [MeasurableSpace Z] [AddAction Γ Y] [AddAction Γ Z]
variable [StandardBorelSpace Y] [Nonempty Y] [StandardBorelSpace Z] [Nonempty Z]
variable {μ : Measure Y} {ν : Measure Z} [IsProbabilityMeasure μ] [IsProbabilityMeasure ν]
  {κ : Y → KG α} {ι : Z → KG α'} {P : Y → Z}

/-- The push-forward of `m_K` under `z ↦ χ̄ z + c` is `m_{K'}`. -/
lemma IsFactorMap.map_affine_haarK (hP : IsFactorMap (Γ := Γ) μ ν P) (hκ : IsRotFactor μ α κ)
    (hι : IsRotFactor ν α' ι) {χ : KG α → KG α'} (hχ : IsFactorHom α α' χ) {c : KG α'}
    (hc : ∀ᵐ y ∂μ, ι (P y) = χ (κ y) + c) :
    (haarK α).map (fun z => χ z + c) = haarK α' := by
  have hm : Measurable fun z : KG α => χ z + c := hχ.continuous.measurable.add_const c
  rw [← hκ.map_eq, Measure.map_map hm hκ.measurable, ← hι.map_eq, ← hP.map_eq,
    Measure.map_map hι.measurable hP.measurable]
  exact Measure.map_congr (hc.mono fun y hy => hy.symm)

/-- Paper, Lemma \ref{K:lem:factor}(a): `𝔼_μ(f ∘ P | κ) = 𝔼_ν(f | ι) ∘ P`, in the form
`(f ∘ P)~ = f̃(χ̄ · + c)`. -/
theorem IsFactorMap.tilde_comp_ae_eq {Γ Y Z : Type u} [AddCommGroup Γ] [Countable Γ]
    {α α' : Γ →+ Torus} [TopologicalSpace Y] [CompactSpace Y] [TopologicalSpace.MetrizableSpace Y]
    [MeasurableSpace Y] [BorelSpace Y] [AddAction Γ Y] [ContinuousConstVAdd Γ Y] [Nonempty Y]
    [TopologicalSpace Z] [CompactSpace Z] [TopologicalSpace.MetrizableSpace Z]
    [MeasurableSpace Z] [BorelSpace Z] [AddAction Γ Z] [ContinuousConstVAdd Γ Z] [Nonempty Z]
    {μ : Measure Y} {ν : Measure Z} [IsProbabilityMeasure μ] [IsProbabilityMeasure ν]
    [VAddInvariantMeasure Γ Y μ] [VAddInvariantMeasure Γ Z ν]
    {κ : Y → KG α} {ι : Z → KG α'} {P : Y → Z}
    (hW : WienerKoopman.{u}) (hP : IsFactorMap (Γ := Γ) μ ν P) (hκ : IsRotFactor μ α κ)
    (hι : IsKroneckerMap ν α' ι) {χ : KG α → KG α'} (hχ : IsFactorHom α α' χ) {c : KG α'}
    (hc : ∀ᵐ y ∂μ, ι (P y) = χ (κ y) + c) {F : Z → ℂ} (hF : Bdd F) :
    tilde μ κ (fun y => F (P y)) =ᵐ[haarK α] fun z => tilde ν ι F (χ z + c) := by
  set v : Z → ℂ := fun z => F z - tilde ν ι F (ι z) with hv_def
  have hv : Bdd v := hF.sub (hF.tilde.comp hι.measurable)
  have hwm : WeakMixing Γ ν v := hι.weakMixing_sub_tilde hW hF
  have hwm' : WeakMixing Γ μ (fun y => v (P y)) :=
    WeakMixing.comp hP.measurable hP.equivariant hv.meas (by rw [hP.map_eq]; exact hwm)
  have h0 := hwm'.tilde_ae_eq_zero (v := fun y => v (P y)) (hv.comp hP.measurable) hκ
  set H : KG α → ℂ := fun z => tilde ν ι F (χ z + c) with hH_def
  have hHb : Bdd H := hF.tilde.comp (hχ.continuous.measurable.add_const c)
  have hsplit : ∀ y, F (P y) = v (P y) + tilde ν ι F (ι (P y)) := fun y => by
    simp [hv_def]
  have hae : (fun y => tilde ν ι F (ι (P y))) =ᵐ[μ] fun y => H (κ y) :=
    hc.mono fun y hy => by simp only [hH_def, hy]
  have h2 := hκ.tilde_congr_ae (F := fun y => tilde ν ι F (ι (P y))) (G := fun y => H (κ y))
    ((hF.tilde.comp hι.measurable).comp hP.measurable).meas (hHb.comp hκ.measurable).meas hae
  filter_upwards [h0, h2, hκ.tilde_comp H] with z hz0 hz2 hz3
  have : tilde μ κ (fun y => F (P y)) z = tilde μ κ (fun y => v (P y)) z +
      tilde μ κ (fun y => tilde ν ι F (ι (P y))) z := by
    rw [← tilde_add (F := fun y => v (P y)) (G := fun y => tilde ν ι F (ι (P y)))
      (hv.comp hP.measurable) ((hF.tilde.comp hι.measurable).comp hP.measurable)]
    congr 1; funext y; exact hsplit y
  rw [this, hz0, hz2, hz3]
  simp [hH_def]

/-- Paper, Lemma \ref{K:lem:factor}(c): `(P × P)_* J^μ_s = J^ν_{χ̄ s}` for every `s`. -/
theorem IsFactorMap.map_relJ {Γ Y Z : Type u} [AddCommGroup Γ] [Countable Γ]
    {α α' : Γ →+ Torus} [TopologicalSpace Y] [CompactSpace Y] [TopologicalSpace.MetrizableSpace Y]
    [MeasurableSpace Y] [BorelSpace Y] [AddAction Γ Y] [ContinuousConstVAdd Γ Y] [Nonempty Y]
    [TopologicalSpace Z] [CompactSpace Z] [TopologicalSpace.MetrizableSpace Z]
    [MeasurableSpace Z] [BorelSpace Z] [AddAction Γ Z] [ContinuousConstVAdd Γ Z] [Nonempty Z]
    {μ : Measure Y} {ν : Measure Z} [IsProbabilityMeasure μ] [IsProbabilityMeasure ν]
    [VAddInvariantMeasure Γ Y μ] [VAddInvariantMeasure Γ Z ν]
    {κ : Y → KG α} {ι : Z → KG α'} {P : Y → Z}
    (hW : WienerKoopman.{u}) (hP : IsFactorMap (Γ := Γ) μ ν P) (hκ : IsRotFactor μ α κ)
    (hι : IsKroneckerMap ν α' ι) {χ : KG α → KG α'} (hχ : IsFactorHom α α' χ) {c : KG α'}
    (hc : ∀ᵐ y ∂μ, ι (P y) = χ (κ y) + c) (s : KG α) :
    (relJ μ κ s).map (Prod.map P P) = relJ ν ι (χ s) := by
  have hPP : Measurable (Prod.map P P) := hP.measurable.prodMap hP.measurable
  refine measure_prod_ext fun A B hA hB => ?_
  rw [Measure.map_apply hPP (hA.prod hB), Set.preimage_prod_map_prod]
  apply measure_eq_of_real_eq
  apply Complex.ofReal_injective
  rw [relJ_real_prod (hP.measurable hA) (hP.measurable hB), relJ_real_prod hA hB]
  have hiA : (P ⁻¹' A).indicator (fun _ => (1 : ℂ)) = fun y => A.indicator (fun _ => 1) (P y) := by
    funext y; simp [Set.indicator]
  have hiB : (P ⁻¹' B).indicator (fun _ => (1 : ℂ)) = fun y => B.indicator (fun _ => 1) (P y) := by
    funext y; simp [Set.indicator]
  rw [hiA, hiB]
  have eA := hP.tilde_comp_ae_eq hW hκ hι hχ hc (Bdd.indicator hA)
  have eB := (measurePreserving_add_right (haarK α) s).quasiMeasurePreserving.ae
    (p := fun z => tilde μ κ (fun y => B.indicator (fun _ => (1 : ℂ)) (P y)) z =
      tilde ν ι (B.indicator fun _ => 1) (χ z + c))
    (hP.tilde_comp_ae_eq hW hκ hι hχ hc (Bdd.indicator hB))
  have e3 : (fun z => tilde μ κ (fun y => A.indicator (fun _ => (1 : ℂ)) (P y)) z *
      tilde μ κ (fun y => B.indicator (fun _ => (1 : ℂ)) (P y)) (z + s)) =ᵐ[haarK α]
      fun z => tilde ν ι (A.indicator fun _ => 1) (χ z + c) *
        tilde ν ι (B.indicator fun _ => 1) (χ (z + s) + c) := by
    filter_upwards [eA, eB] with z h1 h2
    rw [h1, h2]
  rw [integral_congr_ae e3]
  have hG : Measurable fun u => tilde ν ι (A.indicator fun _ => (1 : ℂ)) u *
      tilde ν ι (B.indicator fun _ => (1 : ℂ)) (u + χ s) :=
    (Bdd.indicator hA).tilde.meas.mul ((Bdd.indicator hB).tilde.meas.comp (measurable_add_const _))
  rw [← hP.map_affine_haarK hκ hι.toRotFactor hχ hc,
    integral_map (hχ.continuous.measurable.add_const c).aemeasurable hG.aestronglyMeasurable]
  congr 1; funext z
  rw [hχ.map_add]; congr 2; abel

end FactorTilde

end Kmrr25.ThmK


==> anc/lean/Kmrr25/ThmKGeneric.lean <==
import Kmrr25.ThmKDefs

/-!
# Theorem K: Følner sequences, generic points and supports

Paper, Section \ref{K:ssec:prelim}: Lemma \ref{K:lem:folner-grow}, facts (G1)–(G3),
Lemma \ref{K:lem:wiener}(a), and elementary facts about supports and ergodicity.
-/

open Filter Topology Finset MeasureTheory
open scoped Classical ComplexConjugate

noncomputable section

namespace Kmrr25.ThmK

open Q516

/-! ## Averages -/

section Avg

variable {ι E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]

lemma avg_def (F : Finset ι) (f : ι → E) : avg F f = (#F : ℝ)⁻¹ • ∑ i ∈ F, f i := rfl

lemma avg_add (F : Finset ι) (f g : ι → E) : avg F (f + g) = avg F f + avg F g := by
  simp [avg, Finset.sum_add_distrib, smul_add]

lemma avg_add' (F : Finset ι) (f g : ι → E) :
    avg F (fun i => f i + g i) = avg F f + avg F g := avg_add F f g

lemma avg_sub' (F : Finset ι) (f g : ι → E) :
    avg F (fun i => f i - g i) = avg F f - avg F g := by
  simp [avg, Finset.sum_sub_distrib, smul_sub]

lemma avg_smul (F : Finset ι) (c : ℝ) (f : ι → E) : avg F (fun i => c • f i) = c • avg F f := by
  simp [avg, ← Finset.smul_sum, smul_comm c]

lemma avg_const {F : Finset ι} (hF : F.Nonempty) (c : E) : avg F (fun _ => c) = c := by
  have : (#F : ℝ) ≠ 0 := by exact_mod_cast hF.card_pos.ne'
  simp [avg, Finset.sum_const, ← Nat.cast_smul_eq_nsmul ℝ, smul_smul, inv_mul_cancel₀ this]

lemma norm_avg_le {F : Finset ι} (f : ι → E) {B : ℝ} (hB : ∀ i ∈ F, ‖f i‖ ≤ B) (hB0 : 0 ≤ B) :
    ‖avg F f‖ ≤ B := by
  rcases F.eq_empty_or_nonempty with rfl | hF
  · simpa [avg] using hB0
  have hc : (0 : ℝ) < #F := by exact_mod_cast hF.card_pos
  rw [avg, norm_smul, Real.norm_eq_abs, abs_inv, abs_of_pos hc, inv_mul_le_iff₀ hc]
  calc ‖∑ i ∈ F, f i‖ ≤ ∑ i ∈ F, ‖f i‖ := norm_sum_le _ _
    _ ≤ ∑ _i ∈ F, B := Finset.sum_le_sum hB
    _ = #F * B := by simp

lemma norm_avg_le_avg_norm (F : Finset ι) (f : ι → E) : ‖avg F f‖ ≤ avg F fun i => ‖f i‖ := by
  rcases F.eq_empty_or_nonempty with rfl | hF
  · simp [avg]
  have hc : (0 : ℝ) < #F := by exact_mod_cast hF.card_pos
  rw [avg, avg, norm_smul, Real.norm_eq_abs, abs_inv, abs_of_pos hc, smul_eq_mul]
  exact mul_le_mul_of_nonneg_left (norm_sum_le _ _) (by positivity)

lemma avg_real_mono {F : Finset ι} {f g : ι → ℝ} (h : ∀ i ∈ F, f i ≤ g i) :
    avg F f ≤ avg F g := by
  simp only [avg, smul_eq_mul]
  exact mul_le_mul_of_nonneg_left (Finset.sum_le_sum h) (by positivity)

lemma avg_real_nonneg {F : Finset ι} {f : ι → ℝ} (h : ∀ i ∈ F, 0 ≤ f i) : 0 ≤ avg F f := by
  simp only [avg, smul_eq_mul]
  exact mul_nonneg (by positivity) (Finset.sum_nonneg h)

/-- The relative density of a set is the average of its indicator. -/
lemma relDens_eq_avg (F : Finset ι) (A : Set ι) :
    relDens F A = avg F fun i => if i ∈ A then (1 : ℝ) else 0 := by
  simp [relDens, avg, div_eq_inv_mul]

end Avg

/-! ## Følner sequences -/

section Folner

variable {Γ : Type*} [AddCommGroup Γ]

lemma _root_.Kmrr25.Q516.IsFolner.card_pos {Φ : ℕ → Finset Γ} (hΦ : IsFolner Φ) (N : ℕ) : (0 : ℝ) < #(Φ N) := by
  exact_mod_cast (hΦ.1 N).card_pos

/-- A subsequence of a Følner sequence is a Følner sequence. -/
lemma _root_.Kmrr25.Q516.IsFolner.comp {Φ : ℕ → Finset Γ} (hΦ : IsFolner Φ) {φ : ℕ → ℕ} (hφ : StrictMono φ) :
    IsFolner (Φ ∘ φ) :=
  ⟨fun N => hΦ.1 _, fun g => (hΦ.2 g).comp hφ.tendsto_atTop⟩

lemma card_inter_image_add_right (F : Finset Γ) (g h : Γ) :
    #(F.image (· + h) ∩ (F.image (· + h)).image (g + ·)) = #(F ∩ F.image (g + ·)) := by
  have : F.image (· + h) ∩ (F.image (· + h)).image (g + ·) = (F ∩ F.image (g + ·)).image (· + h) := by
    rw [Finset.image_inter_of_injOn _ _ ((add_left_injective h).injOn)]
    congr 1
    rw [Finset.image_image, Finset.image_image]
    congr 1
    funext x
    simp [add_comm, add_left_comm]
  rw [this, Finset.card_image_of_injective _ (add_left_injective h)]

/-- Translates `Φ_N + h_N` of a Følner sequence form a Følner sequence. -/
lemma _root_.Kmrr25.Q516.IsFolner.translate {Φ : ℕ → Finset Γ} (hΦ : IsFolner Φ) (h : ℕ → Γ) :
    IsFolner fun N => (Φ N).image (· + h N) := by
  refine ⟨fun N => (hΦ.1 N).image _, fun g => ?_⟩
  refine (hΦ.2 g).congr fun N => ?_
  rw [card_inter_image_add_right, Finset.card_image_of_injective _ (add_left_injective _)]

/-- The defect `|Φ_N ∖ (g + Φ_N)| / |Φ_N|` of a Følner sequence tends to `0`. -/
lemma _root_.Kmrr25.Q516.IsFolner.tendsto_defect {Φ : ℕ → Finset Γ} (hΦ : IsFolner Φ) (g : Γ) :
    Tendsto (fun N => (#(Φ N \ (Φ N).image (g + ·)) : ℝ) / #(Φ N)) atTop (𝓝 0) := by
  have h := (hΦ.2 g).const_sub 1
  rw [sub_self] at h
  refine h.congr fun N => ?_
  have hc := hΦ.card_pos N
  have := Finset.card_sdiff_add_card_inter (Φ N) ((Φ N).image (g + ·))
  have h' : (#(Φ N \ (Φ N).image (g + ·)) : ℝ) + #(Φ N ∩ (Φ N).image (g + ·)) = #(Φ N) := by
    exact_mod_cast this
  rw [show (#(Φ N \ (Φ N).image (g + ·)) : ℝ) = #(Φ N) - #(Φ N ∩ (Φ N).image (g + ·)) by linarith,
    sub_div, div_self hc.ne']

/-- Shifting the averaged function by `g` changes Følner averages by `o(1)`. -/
lemma norm_avg_shift_sub_le {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
    (F : Finset Γ) (hF : F.Nonempty) (f : Γ → E) {B : ℝ} (hB : ∀ γ, ‖f γ‖ ≤ B) (g : Γ) :
    ‖avg F (fun γ => f (g + γ)) - avg F f‖ ≤ 2 * B * ((#(F \ F.image (g + ·)) : ℝ) / #F) := by
  have hc : (0 : ℝ) < #F := by exact_mod_cast hF.card_pos
  have hsum : ∑ γ ∈ F, f (g + γ) = ∑ δ ∈ F.image (g + ·), f δ := by
    rw [Finset.sum_image fun x _ y _ h => add_left_cancel h]
  have hcard : #(F.image (g + ·) \ F) = #(F \ F.image (g + ·)) := by
    have h1 := Finset.card_sdiff_add_card_inter (F.image (g + ·)) F
    have h2 := Finset.card_sdiff_add_card_inter F (F.image (g + ·))
    rw [Finset.card_image_of_injective _ (add_right_injective g), Finset.inter_comm] at h1
    omega
  have hB0 : 0 ≤ B := (norm_nonneg _).trans (hB 0)
  rw [avg, avg, ← smul_sub, hsum, ← Finset.sum_sdiff_sub_sum_sdiff, norm_smul, Real.norm_eq_abs,
    abs_inv, abs_of_pos hc]
  calc (#F : ℝ)⁻¹ * ‖∑ x ∈ F.image (g + ·) \ F, f x - ∑ x ∈ F \ F.image (g + ·), f x‖
      ≤ (#F : ℝ)⁻¹ * (B * #(F.image (g + ·) \ F) + B * #(F \ F.image (g + ·))) := by
        gcongr
        refine (norm_sub_le _ _).trans (add_le_add ?_ ?_)
        · refine (norm_sum_le _ _).trans ?_
          refine (Finset.sum_le_sum fun x _ => hB x).trans ?_
          simp [mul_comm]
        · refine (norm_sum_le _ _).trans ?_
          refine (Finset.sum_le_sum fun x _ => hB x).trans ?_
          simp [mul_comm]
    _ = 2 * B * ((#(F \ F.image (g + ·)) : ℝ) / #F) := by
        rw [hcard]; field_simp; ring

lemma _root_.Kmrr25.Q516.IsFolner.tendsto_avg_shift_sub {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
    {Φ : ℕ → Finset Γ} (hΦ : IsFolner Φ) (f : Γ → E) {B : ℝ} (hB : ∀ γ, ‖f γ‖ ≤ B) (g : Γ) :
    Tendsto (fun N => avg (Φ N) (fun γ => f (g + γ)) - avg (Φ N) f) atTop (𝓝 0) := by
  rw [tendsto_zero_iff_norm_tendsto_zero]
  have h := (hΦ.tendsto_defect g).const_mul (2 * B)
  rw [mul_zero] at h
  exact squeeze_zero (fun _ => norm_nonneg _)
    (fun N => norm_avg_shift_sub_le _ (hΦ.1 N) f hB g) h

/-- Paper, Lemma \ref{K:lem:wiener}(a): Følner averages of a nontrivial character tend to `0`. -/
lemma _root_.Kmrr25.Q516.IsFolner.tendsto_avg_character {Φ : ℕ → Finset Γ} (hΦ : IsFolner Φ) (ψ : Γ → ℂ)
    (hψ : ∀ a b, ψ (a + b) = ψ a * ψ b) (hψ1 : ∀ a, ‖ψ a‖ = 1) {g : Γ} (hg : ψ g ≠ 1) :
    Tendsto (fun N => avg (Φ N) ψ) atTop (𝓝 0) := by
  have h := hΦ.tendsto_avg_shift_sub ψ (B := 1) (fun γ => (hψ1 γ).le) g
  have hsh : ∀ N, avg (Φ N) (fun γ => ψ (g + γ)) - avg (Φ N) ψ = (ψ g - 1) * avg (Φ N) ψ := by
    intro N
    simp only [hψ, avg]
    rw [sub_mul, one_mul, ← Finset.mul_sum]
    simp only [Complex.real_smul]
    ring
  simp only [hsh] at h
  have h2 := h.const_mul (ψ g - 1)⁻¹
  rw [mul_zero] at h2
  refine h2.congr fun N => ?_
  rw [← mul_assoc, inv_mul_cancel₀ (sub_ne_zero.mpr hg), one_mul]

/-- Paper, Lemma \ref{K:lem:folner-grow}: in an infinite group, `|Φ_N| → ∞`. -/
lemma _root_.Kmrr25.Q516.IsFolner.tendsto_card [Infinite Γ] {Φ : ℕ → Finset Γ} (hΦ : IsFolner Φ) :
    Tendsto (fun N => (#(Φ N) : ℝ)) atTop atTop := by
  rw [tendsto_atTop]
  intro b
  obtain ⟨F, hF⟩ := Infinite.exists_superset_card_eq (∅ : Finset Γ) (⌈b⌉₊ + 1) (by simp)
  have hsum : Tendsto (fun N => ∑ g ∈ F, (#(Φ N ∩ (Φ N).image (g + ·)) : ℝ) / #(Φ N)) atTop
      (𝓝 (∑ _g ∈ F, (1 : ℝ))) := tendsto_finsetSum _ fun g _ => hΦ.2 g
  simp only [Finset.sum_const, hF.2, nsmul_eq_mul, mul_one] at hsum
  have hlt : (⌈b⌉₊ : ℝ) < ((⌈b⌉₊ + 1 : ℕ) : ℝ) := by push_cast; linarith
  filter_upwards [hsum.eventually (lt_mem_nhds hlt)] with N hN
  have hc := hΦ.card_pos N
  -- counting: `∑_g |Φ ∩ (g + Φ)| ≤ |Φ|²`
  have hcount : ∑ g ∈ F, (#(Φ N ∩ (Φ N).image (g + ·)) : ℝ) ≤ #(Φ N) * #(Φ N) := by
    have : ∑ g ∈ F, #(Φ N ∩ (Φ N).image (g + ·)) ≤ ∑ x ∈ Φ N, #(F.filter fun g => x - g ∈ Φ N) := by
      rw [← Finset.card_sigma, ← Finset.card_sigma]
      refine Finset.card_le_card_of_injOn (fun p => ⟨p.2, p.1⟩) ?_ ?_
      · rintro ⟨g, x⟩ hp
        simp only [Finset.mem_coe, Finset.mem_sigma, Finset.mem_inter, Finset.mem_image] at hp ⊢
        obtain ⟨hg, hx, y, hy, rfl⟩ := hp
        refine ⟨hx, Finset.mem_filter.2 ⟨hg, by simpa using hy⟩⟩
      · rintro ⟨g, x⟩ _ ⟨g', x'⟩ _ h
        simp only [Sigma.mk.inj_iff] at h
        obtain ⟨rfl, h2⟩ := h
        simp_all
    have h2 : ∑ x ∈ Φ N, #(F.filter fun g => x - g ∈ Φ N) ≤ ∑ _x ∈ Φ N, #(Φ N) := by
      refine Finset.sum_le_sum fun x _ => ?_
      refine Finset.card_le_card_of_injOn (fun g => x - g) (fun g hg => ?_) (fun g _ g' _ h => ?_)
      · exact (Finset.mem_filter.1 hg).2
      · simpa using h
    have := this.trans h2
    simp only [Finset.sum_const, smul_eq_mul] at this
    exact_mod_cast this
  rw [← Finset.sum_div, lt_div_iff₀ hc] at hN
  have : (⌈b⌉₊ : ℝ) < #(Φ N) := by nlinarith
  exact (Nat.le_ceil b).trans this.le

end Folner

/-! ## Generic points: facts (G1)–(G3) -/

section Generic

variable {Γ : Type*} [AddCommGroup Γ]
variable {Y : Type*} [TopologicalSpace Y] [MeasurableSpace Y] [BorelSpace Y] [AddAction Γ Y]

/-- Genericity also holds for complex-valued continuous functions. -/
lemma IsGeneric.tendsto_complex {ν : Measure Y} [IsFiniteMeasure ν] [CompactSpace Y]
    {Φ : ℕ → Finset Γ} {y : Y} (hy : IsGeneric ν Φ y) (f : C(Y, ℂ)) :
    Tendsto (fun N => avg (Φ N) fun γ => f (γ +ᵥ y)) atTop (𝓝 (∫ x, f x ∂ν)) := by
  let fr : C(Y, ℝ) := ⟨fun x => (f x).re, Complex.continuous_re.comp f.continuous⟩
  let fi : C(Y, ℝ) := ⟨fun x => (f x).im, Complex.continuous_im.comp f.continuous⟩
  have hr := hy fr
  have hi := hy fi
  have hf : Integrable (fun x => f x) ν :=
    f.continuous.integrable_of_hasCompactSupport (HasCompactSupport.of_compactSpace _)
  have hint : ∫ x, f x ∂ν = ((∫ x, fr x ∂ν : ℝ) : ℂ) + ((∫ x, fi x ∂ν : ℝ) : ℂ) * Complex.I := by
    have hfr : Integrable (fun x => fr x) ν :=
      fr.continuous.integrable_of_hasCompactSupport (HasCompactSupport.of_compactSpace _)
    have hfi : Integrable (fun x => fi x) ν :=
      fi.continuous.integrable_of_hasCompactSupport (HasCompactSupport.of_compactSpace _)
    rw [← integral_complex_ofReal, ← integral_complex_ofReal, ← integral_mul_const,
      ← integral_add hfr.ofReal (hfi.ofReal.mul_const _)]
    congr 1
    funext x
    simp [fr, fi, Complex.re_add_im]
  rw [hint]
  have := ((Complex.continuous_ofReal.tendsto _).comp hr).add
    (((Complex.continuous_ofReal.tendsto _).comp hi).mul_const Complex.I)
  refine this.congr fun N => ?_
  simp only [Function.comp, avg, fr, fi, ContinuousMap.coe_mk, Complex.real_smul, smul_eq_mul,
    Complex.ofReal_mul, Complex.ofReal_inv, Complex.ofReal_sum, Complex.ofReal_natCast]
  rw [mul_assoc, ← mul_add, Finset.sum_mul, ← Finset.sum_add_distrib]
  congr 1
  refine Finset.sum_congr rfl fun γ _ => ?_
  rw [Complex.re_add_im]

end Generic

section GenericFacts

variable {Γ : Type*} [AddCommGroup Γ]
variable {Y : Type*} [TopologicalSpace Y] [MeasurableSpace Y] [BorelSpace Y] [AddAction Γ Y]

/-- Fact (G1): if `y` is generic for `ν` and `O` is open with `ν O > c`, then the return times
of `y` to `O` eventually have relative density `> c` in `Φ_N`. -/
lemma IsGeneric.eventually_lt_relDens [CompactSpace Y] [TopologicalSpace.PseudoMetrizableSpace Y]
    {ν : Measure Y} [IsFiniteMeasure ν] {Φ : ℕ → Finset Γ} {y : Y} (hy : IsGeneric ν Φ y)
    {O : Set Y} (hO : IsOpen O) {c : ℝ} (hc : ENNReal.ofReal c < ν O) :
    ∀ᶠ N in atTop, c < relDens (Φ N) {γ | γ +ᵥ y ∈ O} := by
  obtain ⟨F, hFO, hFc, hcF⟩ := hO.exists_lt_isClosed hc
  obtain ⟨f, hf0, hf1, hf01⟩ := exists_continuous_zero_one_of_isClosed hO.isClosed_compl hFc
    (Set.disjoint_compl_left_iff_subset.2 hFO)
  have hint : c < ∫ x, f x ∂ν := by
    have h1 : ν.real F ≤ ∫ x, f x ∂ν := by
      rw [← integral_indicator_one hFc.measurableSet]
      refine integral_mono ((integrable_const 1).indicator hFc.measurableSet)
        (f.continuous.integrable_of_hasCompactSupport ?_) fun x => ?_
      · exact HasCompactSupport.of_compactSpace _
      · by_cases hx : x ∈ F
        · simp [hx, hf1 hx]
        · simp [hx, (hf01 x).1]
    have h2 : c < ν.real F := by
      rcases lt_or_ge c 0 with h | h
      · exact h.trans_le measureReal_nonneg
      · rw [measureReal_def]
        exact (ENNReal.ofReal_lt_iff_lt_toReal h (measure_ne_top _ _)).1 hcF
    linarith
  filter_upwards [(hy f).eventually (lt_mem_nhds hint)] with N hN
  refine hN.trans_le ?_
  rw [relDens_eq_avg]
  refine avg_real_mono fun γ _ => ?_
  by_cases h : γ +ᵥ y ∈ O
  · simp only [Set.mem_ofPred_eq, h, if_true]; exact (hf01 _).2
  · simp only [Set.mem_ofPred_eq, h, if_false]
    have := hf0 (show γ +ᵥ y ∈ Oᶜ from h)
    simp only [Pi.zero_apply] at this
    rw [this]

/-- Fact (G1), qualitative form: return times to an open set of positive measure have positive
lower density along `Φ`. -/
lemma IsGeneric.exists_eventually_lt_relDens [CompactSpace Y]
    [TopologicalSpace.PseudoMetrizableSpace Y]
    {ν : Measure Y} [IsFiniteMeasure ν] {Φ : ℕ → Finset Γ} {y : Y} (hy : IsGeneric ν Φ y)
    {O : Set Y} (hO : IsOpen O) (hpos : 0 < ν O) :
    ∃ c : ℝ, 0 < c ∧ ∀ᶠ N in atTop, c < relDens (Φ N) {γ | γ +ᵥ y ∈ O} := by
  have hfin : ν O ≠ ⊤ := measure_ne_top _ _
  have hr : 0 < (ν O).toReal := ENNReal.toReal_pos hpos.ne' hfin
  refine ⟨(ν O).toReal / 2, by positivity, hy.eventually_lt_relDens hO ?_⟩
  rw [ENNReal.ofReal_lt_iff_lt_toReal (by positivity) hfin]
  linarith

/-- A set with relative density bounded below along a Følner sequence of an infinite group is
infinite. -/
lemma infinite_of_eventually_lt_relDens [Infinite Γ] {Φ : ℕ → Finset Γ} (hΦ : IsFolner Φ)
    {R : Set Γ} {c : ℝ} (hc : 0 < c) (h : ∀ᶠ N in atTop, c < relDens (Φ N) R) : R.Infinite := by
  intro hR
  have hlim : Tendsto (fun N => (hR.toFinset.card : ℝ) / #(Φ N)) atTop (𝓝 0) :=
    tendsto_const_nhds.div_atTop hΦ.tendsto_card
  obtain ⟨N, hN1, hN2⟩ := (h.and (hlim.eventually (gt_mem_nhds hc))).exists
  refine absurd hN1 (not_lt.2 (le_trans ?_ hN2.le))
  unfold relDens
  gcongr
  intro x hx
  simpa using (Finset.mem_filter.1 hx).2

/-- Fact (G2): the support of `ν` lies in the orbit closure of any point generic for `ν`. -/
lemma IsGeneric.support_subset [CompactSpace Y] [TopologicalSpace.PseudoMetrizableSpace Y]
    {ν : Measure Y} [IsFiniteMeasure ν] {Φ : ℕ → Finset Γ} {y : Y} (hy : IsGeneric ν Φ y) :
    ν.support ⊆ closure (Set.range fun γ : Γ => γ +ᵥ y) := by
  intro p hp
  rw [mem_closure_iff]
  intro O hO hpO
  have hpos : 0 < ν O := (Measure.mem_support_iff_forall p).1 hp O (hO.mem_nhds hpO)
  obtain ⟨c, hc, hev⟩ := hy.exists_eventually_lt_relDens hO hpos
  obtain ⟨N, hN⟩ := hev.exists
  have hpos' : 0 < #((Φ N).filter (fun γ => γ ∈ {γ | γ +ᵥ y ∈ O})) := by
    by_contra h0
    push_neg at h0
    unfold relDens at hN
    rw [Nat.le_zero.1 h0, Nat.cast_zero, zero_div] at hN
    linarith
  obtain ⟨γ, hγ⟩ := Finset.card_pos.1 hpos'
  exact ⟨γ +ᵥ y, (Finset.mem_filter.1 hγ).2, γ, rfl⟩

variable {Z : Type*} [TopologicalSpace Z] [MeasurableSpace Z] [BorelSpace Z] [AddAction Γ Z]

/-- Fact (G3): continuous equivariant maps send generic points to generic points. -/
lemma IsGeneric.map {ν : Measure Y} {Φ : ℕ → Finset Γ} {y : Y} (hy : IsGeneric ν Φ y)
    {P : Y → Z} (hP : Continuous P) (hPe : ∀ (γ : Γ) x, P (γ +ᵥ x) = γ +ᵥ P x) :
    IsGeneric (ν.map P) Φ (P y) := by
  intro f
  rw [integral_map hP.aemeasurable f.continuous.aestronglyMeasurable]
  simpa [hPe] using hy (f.comp ⟨P, hP⟩)

/-- Images of support points under continuous maps lie in the support of the image measure. -/
lemma image_support_subset_support_map {ν : Measure Y} {P : Y → Z} (hP : Continuous P) :
    P '' ν.support ⊆ (ν.map P).support := by
  rintro _ ⟨x, hx, rfl⟩
  rw [Measure.mem_support_iff_forall] at hx ⊢
  intro U hU
  exact (hx _ (hP.continuousAt.preimage_mem_nhds hU)).trans_le
    (Measure.le_map_apply hP.aemeasurable U)

end GenericFacts

/-! ## Ergodicity -/

section Ergodic

variable {Γ : Type*} [AddCommGroup Γ]
variable {Y : Type*} [MeasurableSpace Y] [AddAction Γ Y]

/-- For an ergodic measure, an a.e. invariant measurable map into a countably separated space is
a.e. constant. -/
lemma ErgodicVAdd.ae_eq_const {ν : Measure Y} [ErgodicVAdd Γ Y ν] {Z : Type*} [Nonempty Z]
    [MeasurableSpace Z] [MeasurableSpace.CountablySeparated Z] {g : Y → Z} (hg : Measurable g)
    (hinv : ∀ γ : Γ, (fun y => g (γ +ᵥ y)) =ᵐ[ν] g) : ∃ c : Z, g =ᵐ[ν] fun _ => c := by
  refine exists_eventuallyEq_const_of_forall_separating MeasurableSet fun U hU => ?_
  have h := ErgodicVAdd.aeconst_of_forall_preimage_vadd_ae_eq (G := Γ) (μ := ν) (hg hU)
    fun γ => (hinv γ).mono fun y hy => by
      have hy' : g (γ +ᵥ y) = g y := hy
      show (g (γ +ᵥ y) ∈ U) = (g y ∈ U)
      rw [hy']
  exact eventuallyConst_set.1 h

variable {Z : Type*} [MeasurableSpace Z] [AddAction Γ Z]

/-- A factor of an ergodic measure (under an everywhere equivariant measurable map) is ergodic. -/
lemma ErgodicVAdd.map {ν : Measure Y} [ErgodicVAdd Γ Y ν] {P : Y → Z} (hP : Measurable P)
    (hPe : ∀ (γ : Γ) x, P (γ +ᵥ x) = γ +ᵥ P x) [MeasurableConstVAdd Γ Y]
    [MeasurableConstVAdd Γ Z] : ErgodicVAdd Γ Z (ν.map P) where
  measure_preimage_vadd γ s hs := by
    rw [Measure.map_apply hP (hs.preimage (measurable_const_vadd γ)), Measure.map_apply hP hs]
    have : P ⁻¹' ((γ +ᵥ ·) ⁻¹' s) = (γ +ᵥ ·) ⁻¹' (P ⁻¹' s) := by
      ext x; simp [hPe]
    rw [this]
    exact VAddInvariantMeasure.measure_preimage_vadd (μ := ν) γ (hP hs)
  aeconst_of_forall_preimage_vadd_ae_eq {s} hs hinv := by
    have h := ErgodicVAdd.aeconst_of_forall_preimage_vadd_ae_eq (G := Γ) (μ := ν) (hP hs)
      fun γ => by
        have h2 : ((γ +ᵥ ·) ⁻¹' s) ∘ P =ᵐ[ν] s ∘ P := ae_eq_comp hP.aemeasurable (hinv γ)
        refine EventuallyEq.trans (Eventually.of_forall fun x => ?_) h2
        show (P (γ +ᵥ x) ∈ s) = (γ +ᵥ P x ∈ s)
        rw [hPe]
    rw [eventuallyConst_set] at h ⊢
    rcases h with h | h
    · exact Or.inl ((ae_map_iff hP.aemeasurable hs).2 h)
    · exact Or.inr ((ae_map_iff hP.aemeasurable hs.compl).2 h)

end Ergodic

end Kmrr25.ThmK


==> anc/lean/Kmrr25/ThmKHaar.lean <==
import Kmrr25.ThmKL2

/-!
# Theorem K: harmonic analysis on the Kronecker group `K = closure (α Γ)`

For a homomorphism `α : Γ →+ Torus` the group `K = KG α` is a closed subgroup of the torus
`(ℝ/ℤ)^ℕ`. Its characters are the restrictions of the characters
`z ↦ e(∑ n_j z_j)` of the torus (`charC α n`); they separate points, so by the Stone–Weierstrass
theorem their linear combinations ("trigonometric polynomials") are uniformly dense in `C(K)`
and hence dense in `L²(m_K)`. We prove:

* orthonormality of distinct characters in `L²(m_K)` and a Parseval identity;
* density of trigonometric polynomials (`exists_trig_l2_approx`);
* continuity of translation in `L¹(m_K)` (`eventually_integral_norm_translate_sub_lt`);
* the mean ergodic theorem for the dense rotation `z ↦ z + α γ`
  (`tendsto_rotation_avg_l2`), via Lemma \ref{K:lem:wiener}(a).

No Pontryagin duality is needed: we only use the characters coming from the torus.
-/

open Filter Topology Finset MeasureTheory
open scoped Classical ComplexConjugate

noncomputable section

namespace Kmrr25.ThmK

open Q516

/-! ## Characters of the torus -/

/-- The character `z ↦ e(∑_j n_j z_j)` of the torus `(ℝ/ℤ)^ℕ`, for `n : ℕ →₀ ℤ`. -/
def tchr (n : ℕ →₀ ℤ) (z : Torus) : ℂ := (AddCircle.toCircle (n.sum fun j k => k • z j) : ℂ)

lemma continuous_tchr (n : ℕ →₀ ℤ) : Continuous (tchr n) := by
  unfold tchr
  refine continuous_subtype_val.comp (AddCircle.continuous_toCircle.comp ?_)
  simp only [Finsupp.sum]
  exact continuous_finsetSum _ fun j _ => (continuous_zsmul _).comp (continuous_apply j)

lemma tchr_add (n : ℕ →₀ ℤ) (z w : Torus) : tchr n (z + w) = tchr n z * tchr n w := by
  simp only [tchr, Pi.add_apply, smul_add, Finsupp.sum_add, AddCircle.toCircle_add,
    Circle.coe_mul]

lemma tchr_zero_arg (n : ℕ →₀ ℤ) : tchr n 0 = 1 := by
  simp [tchr]

lemma tchr_add_index (n n' : ℕ →₀ ℤ) (z : Torus) : tchr (n + n') z = tchr n z * tchr n' z := by
  have : ((n + n').sum fun j k => k • z j) = (n.sum fun j k => k • z j) + n'.sum fun j k => k • z j :=
    Finsupp.sum_add_index' (fun _ => zero_smul _ _) (fun _ _ _ => add_smul _ _ _)
  simp only [tchr, this, AddCircle.toCircle_add, Circle.coe_mul]

lemma tchr_zero_index (z : Torus) : tchr 0 z = 1 := by simp [tchr]

lemma tchr_neg_index (n : ℕ →₀ ℤ) (z : Torus) : tchr (-n) z = conj (tchr n z) := by
  have : ((-n).sum fun j k => k • z j) = -(n.sum fun j k => k • z j) := by
    rw [Finsupp.sum_neg_index (h := fun j k => k • z j) (fun _ => zero_smul _ _)]
    simp only [neg_smul, Finsupp.sum_neg]
  simp only [tchr, this, AddCircle.toCircle_neg, Circle.coe_inv_eq_conj]

lemma norm_tchr (n : ℕ →₀ ℤ) (z : Torus) : ‖tchr n z‖ = 1 := Circle.norm_coe _

lemma tchr_single (j : ℕ) (z : Torus) :
    tchr (Finsupp.single j 1) z = (AddCircle.toCircle (z j) : ℂ) := by
  simp [tchr, Finsupp.sum_single_index]

/-! ## Characters of `K` -/

section Chars

variable {Γ : Type*} [AddCommGroup Γ] (α : Γ →+ Torus)

/-- The character `charC α n = tchr n |_K` of `K = KG α`. -/
def charC (n : ℕ →₀ ℤ) : C(KG α, ℂ) := ⟨fun z => tchr n z, (continuous_tchr n).comp continuous_subtype_val⟩

@[simp] lemma charC_apply (n : ℕ →₀ ℤ) (z : KG α) : charC α n z = tchr n z := rfl

/-- The set of characters of `K` coming from the torus. -/
def Chars : Set C(KG α, ℂ) := Set.range (charC α)

variable {α}

lemma Chars.map_add {χ : C(KG α, ℂ)} (hχ : χ ∈ Chars α) (z w : KG α) : χ (z + w) = χ z * χ w := by
  obtain ⟨n, rfl⟩ := hχ
  simp [tchr_add]

lemma Chars.map_zero {χ : C(KG α, ℂ)} (hχ : χ ∈ Chars α) : χ 0 = 1 := by
  obtain ⟨n, rfl⟩ := hχ
  simp [tchr_zero_arg]

lemma Chars.norm_eq {χ : C(KG α, ℂ)} (hχ : χ ∈ Chars α) (z : KG α) : ‖χ z‖ = 1 := by
  obtain ⟨n, rfl⟩ := hχ
  exact norm_tchr _ _

lemma Chars.mul_mem {χ χ' : C(KG α, ℂ)} (hχ : χ ∈ Chars α) (hχ' : χ' ∈ Chars α) :
    χ * χ' ∈ Chars α := by
  obtain ⟨n, rfl⟩ := hχ
  obtain ⟨n', rfl⟩ := hχ'
  exact ⟨n + n', by ext z; simp [tchr_add_index]⟩

lemma Chars.star_mem {χ : C(KG α, ℂ)} (hχ : χ ∈ Chars α) : star χ ∈ Chars α := by
  obtain ⟨n, rfl⟩ := hχ
  exact ⟨-n, by ext z; simp [tchr_neg_index]⟩

lemma Chars.one_mem : (1 : C(KG α, ℂ)) ∈ Chars α := ⟨0, by ext z; simp [tchr_zero_index]⟩

lemma Chars.mul_conj_self {χ : C(KG α, ℂ)} (hχ : χ ∈ Chars α) (z : KG α) :
    χ z * conj (χ z) = 1 := by
  rw [Complex.mul_conj', (Chars.norm_eq (hχ))]; simp

lemma Chars.mul_star_mem {χ χ' : C(KG α, ℂ)} (hχ : χ ∈ Chars α) (hχ' : χ' ∈ Chars α) :
    χ * star χ' ∈ Chars α := (Chars.mul_mem (hχ)) (Chars.star_mem (hχ'))

lemma Chars.conj_eq_inv {χ : C(KG α, ℂ)} (hχ : χ ∈ Chars α) (z : KG α) :
    conj (χ z) = χ (-z) := by
  have h1 := (Chars.map_add (hχ)) z (-z)
  rw [add_neg_cancel, (Chars.map_zero (hχ))] at h1
  have h2 := (Chars.mul_conj_self (hχ)) z
  have hz : χ z ≠ 0 := by
    intro h; rw [h, zero_mul] at h1; exact one_ne_zero h1
  exact mul_left_cancel₀ hz (h2.trans h1)

variable (α)

/-- The trigonometric polynomials on `K`: the linear span of the characters, a star subalgebra
of `C(K, ℂ)`. -/
def trigAlg : StarSubalgebra ℂ C(KG α, ℂ) where
  carrier := Submodule.span ℂ (Chars α)
  mul_mem' {a b} ha hb := by
    have : a * b ∈ Submodule.span ℂ (Chars α) * Submodule.span ℂ (Chars α) :=
      Submodule.mul_mem_mul ha hb
    rw [Submodule.span_mul_span] at this
    refine Submodule.span_mono ?_ this
    rintro _ ⟨x, hx, y, hy, rfl⟩
    exact Chars.mul_mem hx hy
  one_mem' := Submodule.subset_span Chars.one_mem
  add_mem' := Submodule.add_mem _
  zero_mem' := Submodule.zero_mem _
  algebraMap_mem' r := by
    rw [Algebra.algebraMap_eq_smul_one]
    exact Submodule.smul_mem _ _ (Submodule.subset_span Chars.one_mem)
  star_mem' {a} ha := by
    induction ha using Submodule.span_induction with
    | mem x hx => exact Submodule.subset_span (Chars.star_mem hx)
    | zero => simp
    | add x y _ _ hx hy => rw [star_add]; exact Submodule.add_mem _ hx hy
    | smul c x _ hx => rw [star_smul]; exact Submodule.smul_mem _ _ hx

lemma trigAlg_separatesPoints : (trigAlg α).SeparatesPoints := by
  intro z w hzw
  have : (z : Torus) ≠ w := fun h => hzw (Subtype.ext h)
  obtain ⟨j, hj⟩ := Function.ne_iff.1 this
  refine ⟨_, ⟨charC α (Finsupp.single j 1), Submodule.subset_span ⟨_, rfl⟩, rfl⟩, ?_⟩
  simp only [charC_apply, tchr_single]
  intro h
  exact hj (AddCircle.injective_toCircle one_ne_zero (Subtype.ext h))

/-- A *trigonometric polynomial* on `K`: a finite linear combination of distinct characters. -/
def IsTrig (P : KG α → ℂ) : Prop :=
  ∃ (t : Finset C(KG α, ℂ)) (c : C(KG α, ℂ) → ℂ), (↑t ⊆ Chars α) ∧
    P = fun z => ∑ χ ∈ t, c χ * χ z

/-- Stone–Weierstrass: trigonometric polynomials are uniformly dense in `C(K, ℂ)`. -/
lemma exists_trig_uniform_approx (f : C(KG α, ℂ)) {ε : ℝ} (hε : 0 < ε) :
    ∃ P, IsTrig α P ∧ ∀ z, ‖f z - P z‖ < ε := by
  have hdense := ContinuousMap.starSubalgebra_topologicalClosure_eq_top_of_separatesPoints
    (trigAlg α) (trigAlg_separatesPoints α)
  have hf : f ∈ (trigAlg α).topologicalClosure := by rw [hdense]; trivial
  obtain ⟨P, hP, hdist⟩ := Metric.mem_closure_iff.1 hf ε hε
  obtain ⟨c, t, ht, -, rfl⟩ := Submodule.mem_span_iff_exists_finset_subset.1 hP
  refine ⟨fun z => ∑ χ ∈ t, c χ * χ z, ⟨t, c, ht, rfl⟩, fun z => ?_⟩
  have := (ContinuousMap.dist_apply_le_dist (f := f) (g := ∑ a ∈ t, c a • a) z).trans_lt hdist
  rw [dist_eq_norm] at this
  simpa [ContinuousMap.coe_sum, Finset.sum_apply] using this

lemma IsTrig.continuous {P : KG α → ℂ} (hP : IsTrig α P) : Continuous P := by
  obtain ⟨t, c, -, rfl⟩ := hP
  exact continuous_finsetSum _ fun χ _ => continuous_const.mul χ.continuous

lemma IsTrig.bdd {P : KG α → ℂ} (hP : IsTrig α P) : Bdd P :=
  ⟨hP.continuous.measurable, by
    obtain ⟨C, hC⟩ := (isCompact_range hP.continuous).isBounded.exists_norm_le
    exact ⟨C, fun z => hC _ ⟨z, rfl⟩⟩⟩

end Chars

/-! ## Haar measure on `K` -/

section Haar

variable {Γ : Type*} [AddCommGroup Γ] {α : Γ →+ Torus}

instance (α : Γ →+ Torus) : IsProbabilityMeasure (haarK α) :=
  ⟨by rw [haarK, ← TopologicalSpace.PositiveCompacts.coe_top]; exact Measure.addHaarMeasure_self⟩

instance (α : Γ →+ Torus) : (haarK α).IsAddHaarMeasure := by
  unfold haarK; infer_instance

lemma integral_haarK_add (G : KG α → ℂ) (k : KG α) :
    ∫ z, G (z + k) ∂haarK α = ∫ z, G z ∂haarK α :=
  integral_add_right_eq_self G k

lemma integral_haarK_add_real (G : KG α → ℝ) (k : KG α) :
    ∫ z, G (z + k) ∂haarK α = ∫ z, G z ∂haarK α :=
  integral_add_right_eq_self G k

lemma map_haarK_add (k : KG α) : (haarK α).map (· + k) = haarK α :=
  map_add_right_eq_self _ k

/-- The integral of a nontrivial character vanishes. -/
lemma Chars.integral_eq {χ : C(KG α, ℂ)} (hχ : χ ∈ Chars α) :
    ∫ z, χ z ∂haarK α = if χ = 1 then 1 else 0 := by
  split_ifs with h
  · subst h; simp
  · obtain ⟨k, hk⟩ : ∃ k, χ k ≠ 1 := by
      by_contra hc
      push_neg at hc
      exact h (ContinuousMap.ext hc)
    have h1 := integral_haarK_add (α := α) (fun z => χ z) k
    simp only [(Chars.map_add (hχ))] at h1
    rw [integral_mul_const] at h1
    have : (∫ z, χ z ∂haarK α) * (χ k - 1) = 0 := by rw [mul_sub, mul_one, h1, sub_self]
    rcases mul_eq_zero.1 this with h2 | h2
    · exact h2
    · exact absurd (sub_eq_zero.1 h2) hk

/-- Orthonormality of characters in `L²(m_K)`. -/
lemma Chars.integral_mul_conj {χ χ' : C(KG α, ℂ)} (hχ : χ ∈ Chars α) (hχ' : χ' ∈ Chars α) :
    ∫ z, χ z * conj (χ' z) ∂haarK α = if χ = χ' then 1 else 0 := by
  have h := Chars.integral_eq (Chars.mul_star_mem hχ hχ')
  simp only [ContinuousMap.mul_apply, ContinuousMap.star_apply, RCLike.star_def] at h
  rw [h]
  congr 1
  apply propext
  constructor
  · intro h1
    ext z
    have := congrArg (fun f : C(KG α, ℂ) => f z * χ' z) h1
    simp only [ContinuousMap.mul_apply, ContinuousMap.star_apply, RCLike.star_def,
      ContinuousMap.one_apply, one_mul, mul_assoc] at this
    rw [mul_comm (conj _), (Chars.mul_conj_self (hχ')), mul_one] at this
    exact this
  · rintro rfl
    ext z
    simp [(Chars.mul_conj_self (hχ))]

/-- Parseval identity with multipliers: for distinct characters `χ ∈ t`,
`∫ |∑ c_χ w_χ χ|² dm = ∑ |c_χ|² |w_χ|²`. -/
lemma integral_norm_sum_chars_sq {t : Finset C(KG α, ℂ)} (ht : ↑t ⊆ Chars α)
    (c : C(KG α, ℂ) → ℂ) :
    ∫ z, ‖∑ χ ∈ t, c χ * χ z‖ ^ 2 ∂haarK α = ∑ χ ∈ t, ‖c χ‖ ^ 2 := by
  have hb : ∀ χ ∈ t, Bdd fun z : KG α => χ z := fun χ hχ =>
    ⟨χ.continuous.measurable, 1, fun z => ((Chars.norm_eq (ht hχ)) z).le⟩
  apply Complex.ofReal_injective
  rw [← integral_complex_ofReal]
  have : (fun z => ((‖∑ χ ∈ t, c χ * χ z‖ ^ 2 : ℝ) : ℂ)) =
      fun z => ∑ χ ∈ t, ∑ χ' ∈ t, c χ * conj (c χ') * (χ z * conj (χ' z)) := by
    funext z
    rw [Complex.ofReal_pow, ← Complex.mul_conj', map_sum, Finset.sum_mul_sum]
    refine Finset.sum_congr rfl fun γ _ => Finset.sum_congr rfl fun δ _ => ?_
    simp only [map_mul]; ring
  rw [this, integral_finsetSum _ fun χ hχ => integrable_finsetSum _ fun χ' hχ' =>
    (((hb χ hχ).mul (hb χ' hχ').conj').integrable).const_mul _]
  push_cast
  refine Finset.sum_congr rfl fun χ hχ => ?_
  rw [integral_finsetSum _ fun χ' hχ' => (((hb χ hχ).mul (hb χ' hχ').conj').integrable).const_mul _]
  have : ∀ χ' ∈ t, ∫ z, c χ * conj (c χ') * (χ z * conj (χ' z)) ∂haarK α =
      if χ = χ' then c χ * conj (c χ) else 0 := by
    intro χ' hχ'
    rw [integral_const_mul, Chars.integral_mul_conj (ht hχ) (ht hχ')]
    split_ifs with h
    · subst h; ring
    · ring
  rw [Finset.sum_congr rfl this, Finset.sum_ite_eq t χ, if_pos hχ, Complex.mul_conj']

end Haar

/-! ## Approximation and the rotation -/

section Approx

variable {Γ : Type*} [AddCommGroup Γ] {α : Γ →+ Torus}

lemma tendsto_zero_of_forall_eventually_le {a : ℕ → ℝ} (h0 : ∀ N, 0 ≤ a N)
    (h : ∀ ε > 0, ∀ᶠ N in atTop, a N ≤ ε) : Tendsto a atTop (𝓝 0) := by
  refine tendsto_order.2 ⟨fun b hb => Eventually.of_forall fun N => hb.trans_le (h0 N),
    fun b hb => (h (b / 2) (half_pos hb)).mono fun N hN => hN.trans_lt (half_lt_self hb)⟩

lemma norm_avg_sq_le {ι E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E] (F : Finset ι)
    (x : ι → E) : ‖avg F x‖ ^ 2 ≤ avg F fun i => ‖x i‖ ^ 2 := by
  rcases F.eq_empty_or_nonempty with rfl | hF
  · simp [avg]
  have hc : (0 : ℝ) < #F := by exact_mod_cast hF.card_pos
  have h1 := norm_avg_le_avg_norm F x
  have h2 : (avg F fun i => ‖x i‖) ^ 2 ≤ avg F fun i => ‖x i‖ ^ 2 := by
    simp only [avg, smul_eq_mul]
    have := sq_sum_le_card_mul_sum_sq (s := F) (f := fun i => ‖x i‖)
    rw [mul_pow, inv_pow]
    calc ((#F : ℝ) ^ 2)⁻¹ * (∑ i ∈ F, ‖x i‖) ^ 2 ≤ ((#F : ℝ) ^ 2)⁻¹ * (#F * ∑ i ∈ F, ‖x i‖ ^ 2) :=
          mul_le_mul_of_nonneg_left this (by positivity)
      _ = _ := by field_simp
  exact (pow_le_pow_left₀ (norm_nonneg _) h1 2).trans h2

/-- The image of `Γ` is dense in `K`. -/
lemma denseRange_kα (α : Γ →+ Torus) : DenseRange (kα α) := by
  intro z
  have hz : (z : Torus) ∈ closure (Set.range α) := z.2
  rw [Topology.IsInducing.subtypeVal.closure_eq_preimage_closure_image]
  have : Subtype.val '' Set.range (kα α) = Set.range α := by
    ext x; simp [kα]
  rw [Set.mem_preimage]
  convert hz using 2 <;> first | exact this | rfl

/-- A character of `K` which is trivial on `α Γ` is trivial. -/
lemma Chars.eq_one_of_forall {χ : C(KG α, ℂ)} (h : ∀ γ, χ (kα α γ) = 1) : χ = 1 := by
  have : (χ : KG α → ℂ) = fun _ => 1 :=
    (denseRange_kα α).equalizer χ.continuous continuous_const (funext h)
  ext z; simpa using congrFun this z

/-- Følner averages of `γ ↦ χ(α γ)` tend to `[χ = 1]`. -/
lemma Chars.tendsto_avg {χ : C(KG α, ℂ)} (hχ : χ ∈ Chars α) {Φ : ℕ → Finset Γ} (hΦ : IsFolner Φ) :
    Tendsto (fun N => avg (Φ N) fun γ => χ (kα α γ)) atTop (𝓝 (if χ = 1 then 1 else 0)) := by
  split_ifs with h
  · subst h
    simp only [ContinuousMap.one_apply]
    exact tendsto_const_nhds.congr fun N => (avg_const (hΦ.1 N) _).symm
  · obtain ⟨γ, hγ⟩ : ∃ γ, χ (kα α γ) ≠ 1 := by
      by_contra hc; push_neg at hc; exact h (Chars.eq_one_of_forall hc)
    exact hΦ.tendsto_avg_character (fun γ => χ (kα α γ))
      (fun a b => by rw [(kα α).map_add, Chars.map_add hχ]) (fun a => Chars.norm_eq hχ _) hγ

/-- Trigonometric polynomials are dense in `L²(m_K)`. -/
lemma exists_trig_l2_approx {G : KG α → ℂ} (hG : Bdd G) {ε : ℝ} (hε : 0 < ε) :
    ∃ P, IsTrig α P ∧ ∫ z, ‖G z - P z‖ ^ 2 ∂haarK α < ε := by
  obtain ⟨g, hg, -⟩ := (hG.memLp (μ := haarK α) (ENNReal.ofReal 2)).exists_boundedContinuous_integral_rpow_sub_le
    two_pos (ε := ε / 8) (by positivity)
  simp only [Real.rpow_two] at hg
  have hδ : 0 < Real.sqrt (ε / 8) := Real.sqrt_pos.2 (by positivity)
  obtain ⟨P, hP, hgP⟩ := exists_trig_uniform_approx α g.toContinuousMap hδ
  refine ⟨P, hP, ?_⟩
  have hgb : Bdd fun z => g z := ⟨g.continuous.measurable, ‖g‖, fun z => g.norm_coe_le_norm z⟩
  have h1 : ∫ z, ‖g z - P z‖ ^ 2 ∂haarK α ≤ ε / 8 := by
    calc ∫ z, ‖g z - P z‖ ^ 2 ∂haarK α ≤ ∫ _z, Real.sqrt (ε / 8) ^ 2 ∂haarK α :=
          integral_mono_of_nonneg (Eventually.of_forall fun _ => by positivity)
            (integrable_const _) (Eventually.of_forall fun z =>
              pow_le_pow_left₀ (norm_nonneg _) (hgP z).le 2)
      _ = ε / 8 := by rw [Real.sq_sqrt (by positivity)]; simp
  have h2 := integral_norm_add_sq_le (μ := haarK α) ((hG.sub hgb).memLp 2) ((hgb.sub hP.bdd).memLp 2)
  simp only [sub_add_sub_cancel] at h2
  linarith

/-- Continuity of translation in `L¹(m_K)`. -/
lemma eventually_integral_norm_translate_sub_lt {G : KG α → ℂ} (hG : Bdd G) {ε : ℝ}
    (hε : 0 < ε) : ∀ᶠ k in 𝓝 (0 : KG α), ∫ z, ‖G (z + k) - G z‖ ∂haarK α < ε := by
  obtain ⟨g, hg, -⟩ := (hG.integrable (μ := haarK α)).exists_boundedContinuous_integral_sub_le
    (ε := ε / 4) (by positivity)
  have hgb : Bdd fun z => g z := ⟨g.continuous.measurable, ‖g‖, fun z => g.norm_coe_le_norm z⟩
  have htube : ∀ᶠ k in 𝓝 (0 : KG α), ∀ z ∈ (Set.univ : Set (KG α)), ‖g (z + k) - g z‖ < ε / 4 := by
    refine isCompact_univ.eventually_forall_of_forall_eventually fun z _ => ?_
    have hc : Continuous fun p : KG α × KG α => ‖g (p.2 + p.1) - g p.2‖ :=
      (g.continuous.comp (continuous_snd.add continuous_fst)).sub (g.continuous.comp continuous_snd)
        |>.norm
    have := hc.continuousAt (x := ((0 : KG α), z))
    have h0 : ‖g (z + 0) - g z‖ = 0 := by simp
    rw [ContinuousAt, h0] at this
    exact this.eventually (gt_mem_nhds (by positivity))
  filter_upwards [htube] with k hk
  have hGk : Bdd fun z => G (z + k) := hG.comp (measurable_add_const k)
  have hgk : Bdd fun z => g (z + k) := hgb.comp (measurable_add_const k)
  have e1 : ∫ z, ‖G (z + k) - g (z + k)‖ ∂haarK α = ∫ z, ‖G z - g z‖ ∂haarK α :=
    integral_haarK_add_real (fun z => ‖G z - g z‖) k
  have e2 : ∫ z, ‖g (z + k) - g z‖ ∂haarK α ≤ ε / 4 := by
    calc ∫ z, ‖g (z + k) - g z‖ ∂haarK α ≤ ∫ _z, ε / 4 ∂haarK α :=
          integral_mono_of_nonneg (Eventually.of_forall fun _ => norm_nonneg _)
            (integrable_const _) (Eventually.of_forall fun z => (hk z trivial).le)
      _ = ε / 4 := by simp
  have e3 : ∫ z, ‖g z - G z‖ ∂haarK α = ∫ z, ‖G z - g z‖ ∂haarK α := by
    congr 1; funext z; rw [norm_sub_rev]
  have i1 : Integrable (fun z => ‖G (z + k) - g (z + k)‖) (haarK α) := (hGk.sub hgk).integrable.norm
  have i2 : Integrable (fun z => ‖g (z + k) - g z‖) (haarK α) := (hgk.sub hgb).integrable.norm
  have i3 : Integrable (fun z => ‖g z - G z‖) (haarK α) := (hgb.sub hG).integrable.norm
  have i12 : Integrable (fun z => ‖G (z + k) - g (z + k)‖ + ‖g (z + k) - g z‖) (haarK α) :=
    i1.add i2
  have hle : ∫ z, ‖G (z + k) - G z‖ ∂haarK α ≤
      ∫ z, (‖G (z + k) - g (z + k)‖ + ‖g (z + k) - g z‖ + ‖g z - G z‖) ∂haarK α := by
    refine integral_mono_of_nonneg (Eventually.of_forall fun _ => norm_nonneg _) (i12.add i3)
      (Eventually.of_forall fun z => ?_)
    calc ‖G (z + k) - G z‖ = ‖(G (z + k) - g (z + k)) + (g (z + k) - g z) + (g z - G z)‖ := by
          congr 1; ring
      _ ≤ _ := norm_add₃_le
  rw [integral_add i12 i3, integral_add i1 i2, e1, e3] at hle
  linarith

/-- The mean ergodic theorem for the dense rotation `z ↦ z + α γ` on `K`. -/
theorem tendsto_rotation_avg_l2 {G : KG α → ℂ} (hG : Bdd G) {Φ : ℕ → Finset Γ}
    (hΦ : IsFolner Φ) :
    Tendsto (fun N => ∫ z, ‖avg (Φ N) (fun γ => G (z + kα α γ)) - ∫ u, G u ∂haarK α‖ ^ 2
      ∂haarK α) atTop (𝓝 0) := by
  refine tendsto_zero_of_forall_eventually_le (fun N => integral_nonneg fun z => by positivity)
    fun ε hε => ?_
  obtain ⟨P, hP, hGP⟩ := exists_trig_l2_approx hG (ε := ε / 16) (by positivity)
  obtain ⟨t, c, ht, rfl⟩ := hP
  set P : KG α → ℂ := fun z => ∑ χ ∈ t, c χ * χ z with hPdef
  have hPb : Bdd P := IsTrig.bdd α ⟨t, c, ht, rfl⟩
  set H : KG α → ℂ := fun z => G z - P z with hHdef
  have hHb : Bdd H := hG.sub hPb
  -- the trigonometric part converges uniformly
  set e : ℕ → ℝ := fun N => ∑ χ ∈ t, ‖c χ‖ *
    ‖(avg (Φ N) fun γ => χ (kα α γ)) - if χ = 1 then 1 else 0‖ with hedef
  have he : Tendsto e atTop (𝓝 0) := by
    have : Tendsto e atTop (𝓝 (∑ χ ∈ t, ‖c χ‖ * ‖(if χ = 1 then (1 : ℂ) else 0) -
        if χ = 1 then 1 else 0‖)) :=
      tendsto_finsetSum _ fun χ hχ => tendsto_const_nhds.mul
        ((Chars.tendsto_avg (ht hχ) hΦ).sub tendsto_const_nhds).norm
    simpa using this
  have hPint : ∫ u, P u ∂haarK α = ∑ χ ∈ t, c χ * if χ = 1 then 1 else 0 := by
    rw [hPdef, integral_finsetSum _ fun χ hχ =>
      (Integrable.const_mul (⟨χ.continuous.measurable, 1,
        fun z => (Chars.norm_eq (ht hχ) z).le⟩ : Bdd fun z => χ z).integrable _)]
    refine Finset.sum_congr rfl fun χ hχ => ?_
    rw [integral_const_mul, Chars.integral_eq (ht hχ)]
  have hbN : ∀ N z, ‖avg (Φ N) (fun γ => P (z + kα α γ)) - ∫ u, P u ∂haarK α‖ ≤ e N := by
    intro N z
    have : avg (Φ N) (fun γ => P (z + kα α γ)) - ∫ u, P u ∂haarK α =
        ∑ χ ∈ t, c χ * χ z * ((avg (Φ N) fun γ => χ (kα α γ)) - if χ = 1 then 1 else 0) := by
      rw [hPint]
      simp only [hPdef, avg, Finset.smul_sum, mul_sub, Finset.sum_sub_distrib]
      congr 1
      · rw [Finset.sum_comm]
        refine Finset.sum_congr rfl fun χ hχ => ?_
        simp only [Chars.map_add (ht hχ), Finset.smul_sum, Finset.mul_sum, Complex.real_smul]
        refine Finset.sum_congr rfl fun γ _ => ?_
        ring
      · refine Finset.sum_congr rfl fun χ hχ => ?_
        split_ifs with h
        · subst h; simp
        · simp
    rw [this]
    refine (norm_sum_le _ _).trans (Finset.sum_le_sum fun χ hχ => ?_)
    rw [norm_mul, norm_mul, Chars.norm_eq (ht hχ), mul_one]
  -- the error part
  have hHint : ∫ u, ‖H u‖ ^ 2 ∂haarK α < ε / 16 := hGP
  have hHN : ∀ N, ∫ z, ‖avg (Φ N) (fun γ => H (z + kα α γ)) - ∫ u, H u ∂haarK α‖ ^ 2 ∂haarK α
      ≤ 4 * ∫ u, ‖H u‖ ^ 2 ∂haarK α := by
    intro N
    have hHk : ∀ γ, Bdd fun z => H (z + kα α γ) := fun γ => hHb.comp (measurable_add_const _)
    have hint1 : ‖∫ u, H u ∂haarK α‖ ^ 2 ≤ ∫ u, ‖H u‖ ^ 2 ∂haarK α := by
      have := norm_integral_mul_conj_sq_le (μ := haarK α) (hHb.memLp 2) ((Bdd.const 1).memLp 2)
      simpa using this
    have hpt : ∀ z, ‖avg (Φ N) (fun γ => H (z + kα α γ)) - ∫ u, H u ∂haarK α‖ ^ 2 ≤
        2 * (avg (Φ N) fun γ => ‖H (z + kα α γ)‖ ^ 2) + 2 * ∫ u, ‖H u‖ ^ 2 ∂haarK α := by
      intro z
      have h1 := norm_avg_sq_le (Φ N) fun γ => H (z + kα α γ)
      have h2 := norm_sub_le (avg (Φ N) fun γ => H (z + kα α γ)) (∫ u, H u ∂haarK α)
      have h3 := pow_le_pow_left₀ (norm_nonneg _) h2 2
      nlinarith [sq_nonneg (‖avg (Φ N) fun γ => H (z + kα α γ)‖ - ‖∫ u, H u ∂haarK α‖)]
    have hb1 : Bdd fun z => avg (Φ N) fun γ => ((‖H (z + kα α γ)‖ ^ 2 : ℝ) : ℂ) :=
      Bdd.avg _ fun γ _ => ⟨Complex.continuous_ofReal.measurable.comp
        (((hHk γ).meas.norm).pow_const 2), by
          obtain ⟨C, hC0, hC⟩ := hHb.exists_bound_nonneg
          exact ⟨C ^ 2, fun z => by
            rw [Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg (by positivity)]
            exact pow_le_pow_left₀ (norm_nonneg _) (hC _) 2⟩⟩
    have hint2 : ∫ z, (avg (Φ N) fun γ => ‖H (z + kα α γ)‖ ^ 2) ∂haarK α =
        ∫ u, ‖H u‖ ^ 2 ∂haarK α := by
      simp only [avg, smul_eq_mul]
      rw [integral_const_mul, integral_finsetSum _ fun γ _ =>
        ((memLp_two_iff_integrable_sq_norm (hHk γ).meas.aestronglyMeasurable).1 ((hHk γ).memLp 2))]
      simp only [integral_haarK_add_real (fun z => ‖H z‖ ^ 2)]
      rw [Finset.sum_const, nsmul_eq_mul, ← mul_assoc, inv_mul_cancel₀ (hΦ.card_pos N).ne', one_mul]
    have hint3 : Integrable (fun z => avg (Φ N) fun γ => ‖H (z + kα α γ)‖ ^ 2) (haarK α) := by
      have := hb1.integrable (μ := haarK α)
      have h' := this.re
      refine h'.congr (Eventually.of_forall fun z => ?_)
      simp only [avg, Complex.real_smul, RCLike.re_to_complex, ← Complex.ofReal_sum,
        ← Complex.ofReal_mul, Complex.ofReal_re, smul_eq_mul]
    calc _ ≤ ∫ z, (2 * (avg (Φ N) fun γ => ‖H (z + kα α γ)‖ ^ 2) + 2 * ∫ u, ‖H u‖ ^ 2 ∂haarK α)
          ∂haarK α :=
          integral_mono_of_nonneg (Eventually.of_forall fun z => by positivity)
            ((hint3.const_mul 2).add (integrable_const _)) (Eventually.of_forall hpt)
      _ = 4 * ∫ u, ‖H u‖ ^ 2 ∂haarK α := by
          rw [integral_add (hint3.const_mul 2) (integrable_const _), integral_const_mul, hint2]
          simp; ring
  have hevent : ∀ᶠ N in atTop, 2 * e N ^ 2 ≤ ε / 2 := by
    have h2 : Tendsto (fun N => 2 * e N ^ 2) atTop (𝓝 0) := by simpa using (he.pow 2).const_mul 2
    exact h2.eventually (ge_mem_nhds (by positivity))
  filter_upwards [hevent] with N hN
  have hsplit : ∀ z, avg (Φ N) (fun γ => G (z + kα α γ)) - ∫ u, G u ∂haarK α =
      (avg (Φ N) (fun γ => H (z + kα α γ)) - ∫ u, H u ∂haarK α) +
        (avg (Φ N) (fun γ => P (z + kα α γ)) - ∫ u, P u ∂haarK α) := by
    intro z
    have hGint : ∫ u, G u ∂haarK α = ∫ u, H u ∂haarK α + ∫ u, P u ∂haarK α := by
      rw [← integral_add hHb.integrable hPb.integrable]
      congr 1; funext u; simp [hHdef]
    rw [hGint]
    have : (fun γ => G (z + kα α γ)) = fun γ => H (z + kα α γ) + P (z + kα α γ) := by
      funext γ; simp [hHdef]
    rw [this, avg_add']
    ring
  have hmeasH : ∀ N, Bdd fun z => avg (Φ N) (fun γ => H (z + kα α γ)) - ∫ u, H u ∂haarK α :=
    fun N => (Bdd.avg _ fun γ _ => hHb.comp (measurable_add_const _)).sub (Bdd.const _)
  have hmeasP : ∀ N, Bdd fun z => avg (Φ N) (fun γ => P (z + kα α γ)) - ∫ u, P u ∂haarK α :=
    fun N => (Bdd.avg _ fun γ _ => hPb.comp (measurable_add_const _)).sub (Bdd.const _)
  have := integral_norm_add_sq_le (μ := haarK α) ((hmeasH N).memLp 2) ((hmeasP N).memLp 2)
  simp only [← hsplit] at this
  have hP2 : ∫ z, ‖avg (Φ N) (fun γ => P (z + kα α γ)) - ∫ u, P u ∂haarK α‖ ^ 2 ∂haarK α ≤
      e N ^ 2 := by
    calc _ ≤ ∫ _z, e N ^ 2 ∂haarK α :=
          integral_mono_of_nonneg (Eventually.of_forall fun _ => by positivity)
            (integrable_const _) (Eventually.of_forall fun z =>
              pow_le_pow_left₀ (norm_nonneg _) (hbN N z) 2)
      _ = e N ^ 2 := by simp
  have := hHN N
  linarith

end Approx

end Kmrr25.ThmK


==> anc/lean/Kmrr25/ThmKKron.lean <==
import Kmrr25.ThmKDisint

/-!
# Theorem K: the Kronecker factor and weak mixing

Paper, Lemma \ref{K:lem:kron}(c) and its consequences, in the form used later:

* `IsKroneckerMap.weakMixing_sub_tilde`: for a Kronecker map `κ` of `μ` and bounded `f`, the
  function `f - 𝔼(f | κ) = f - f̃ ∘ κ` is weakly mixing (this uses the classical input
  `WienerKoopman` and the eigenfunction property of `κ`);
* `WeakMixing.tilde_ae_eq_zero`: conversely, a weakly mixing function has `𝔼(v | κ) = 0` for
  every rotation factor `κ` (the characters of `K` composed with `κ` are eigenfunctions, and
  trigonometric polynomials are dense in `L²(m_K)`);
* `WeakMixing.comp`: weak mixing passes to pull-backs under factor maps.

We also record that compact metrizable spaces are Polish, so that disintegrations exist.
-/

open Filter Topology Finset MeasureTheory ProbabilityTheory
open scoped Classical ComplexConjugate

noncomputable section

namespace Kmrr25.ThmK

universe u

/-- A compact metrizable space is Polish. -/
instance (priority := 50) polishSpace_of_compact_metrizable {Y : Type*} [TopologicalSpace Y]
    [CompactSpace Y] [TopologicalSpace.MetrizableSpace Y] : PolishSpace Y := by
  let _ := TopologicalSpace.metrizableSpaceMetric Y
  have : CompleteSpace Y := complete_of_compact
  infer_instance

section Kron

variable {Γ : Type*} [AddCommGroup Γ] {α : Γ →+ Torus}
variable {Y : Type*} [MeasurableSpace Y] [AddAction Γ Y]
variable {μ : Measure Y} {κ : Y → KG α}

/-- Characters of `K` composed with a rotation factor are eigenfunctions. -/
lemma IsRotFactor.isEigenfunction_char (h : IsRotFactor μ α κ) {χ : C(KG α, ℂ)}
    (hχ : χ ∈ Chars α) : IsEigenfunction (Γ := Γ) μ (fun y => χ (κ y)) :=
  ⟨fun γ => χ (kα α γ), fun γ => (h.ae_equivariant γ).mono fun y hy => by
    simp only [hy, Chars.map_add hχ, mul_comm]⟩

variable [StandardBorelSpace Y] [Nonempty Y] [IsProbabilityMeasure μ]

lemma tilde_sub {F G : Y → ℂ} (hF : Bdd F) (hG : Bdd G) (z : KG α) :
    tilde μ κ (fun y => F y - G y) z = tilde μ κ F z - tilde μ κ G z :=
  integral_sub hF.integrable hG.integrable

lemma IsRotFactor.tilde_comp_tilde (h : IsRotFactor μ α κ) {F : Y → ℂ} :
    tilde μ κ (fun y => tilde μ κ F (κ y)) =ᵐ[haarK α] tilde μ κ F := by
  filter_upwards [h.ae_ae_fiber] with z hz
  unfold tilde
  rw [integral_congr_ae (hz.mono fun y hy => by rw [hy])]
  simp

/-- The function `f - f̃ ∘ κ` has vanishing conditional expectation. -/
lemma IsRotFactor.tilde_sub_tilde (h : IsRotFactor μ α κ) {F : Y → ℂ} (hF : Bdd F) :
    tilde μ κ (fun y => F y - tilde μ κ F (κ y)) =ᵐ[haarK α] 0 := by
  filter_upwards [h.tilde_comp_tilde (F := F)] with z hz
  rw [tilde_sub (G := fun y => tilde μ κ F (κ y)) hF (hF.tilde.comp h.measurable), hz, sub_self]
  rfl

/-- Paper, Lemma \ref{K:lem:kron}(c), the direction used: for a Kronecker map `κ`, the function
`f - 𝔼(f | κ)` is orthogonal to all eigenfunctions, hence weakly mixing. -/
theorem IsKroneckerMap.weakMixing_sub_tilde {Γ Y : Type u} [AddCommGroup Γ] [Countable Γ]
    [TopologicalSpace Y] [CompactSpace Y] [TopologicalSpace.MetrizableSpace Y] [MeasurableSpace Y]
    [BorelSpace Y] [AddAction Γ Y] [ContinuousConstVAdd Γ Y] [Nonempty Y] {α : Γ →+ Torus}
    {μ : Measure Y} [IsProbabilityMeasure μ] [VAddInvariantMeasure Γ Y μ] {κ : Y → KG α}
    (hW : WienerKoopman.{u}) (h : IsKroneckerMap μ α κ) {F : Y → ℂ} (hF : Bdd F) :
    WeakMixing Γ μ (fun y => F y - tilde μ κ F (κ y)) := by
  have hv : Bdd fun y => F y - tilde μ κ F (κ y) := hF.sub (hF.tilde.comp h.measurable)
  have horth : ∀ g : Y → ℂ, MemLp g 2 μ → IsEigenfunction (Γ := Γ) μ g →
      ∫ y, (F y - tilde μ κ F (κ y)) * conj (g y) ∂μ = 0 := by
    intro g hg he
    obtain ⟨G, hGm, hgG⟩ := h.eigen g hg he
    have hGl2 : MemLp G 2 (haarK α) := by
      rw [← h.map_eq]
      exact (memLp_map_measure_iff hGm.aestronglyMeasurable h.measurable.aemeasurable).2
        (hg.ae_eq hgG)
    have hGint : Integrable (fun z => conj (G z)) (haarK α) :=
      (hGl2.integrable one_le_two).norm.mono'
        (Complex.continuous_conj.comp_aestronglyMeasurable hGm.aestronglyMeasurable)
        (Eventually.of_forall fun z => by simp)
    rw [integral_congr_ae (hgG.mono fun y hy => by rw [hy])]
    have := h.toRotFactor.integral_comp_mul_tilde (G := fun z => conj (G z))
      (Complex.continuous_conj.measurable.comp hGm) hGint hv
    simp only [Function.comp]
    rw [show (fun y => (F y - tilde μ κ F (κ y)) * conj (G (κ y))) =
        fun y => conj (G (κ y)) * (F y - tilde μ κ F (κ y)) from funext fun y => mul_comm _ _, this]
    refine integral_eq_zero_of_ae ?_
    filter_upwards [h.toRotFactor.tilde_sub_tilde hF] with z hz
    simp [hz]
  intro Θ hΘ
  exact hW Γ Y μ (fun y => F y - tilde μ κ F (κ y)) (hv.memLp 2) horth Θ hΘ

variable [MeasurableConstVAdd Γ Y] [VAddInvariantMeasure Γ Y μ]

/-- A weakly mixing function has vanishing conditional expectation onto any rotation factor
(paper, Lemma \ref{K:lem:kron}(c), the converse direction). -/
theorem WeakMixing.tilde_ae_eq_zero [Countable Γ] {v : Y → ℂ} (hv : Bdd v)
    (hwm : WeakMixing Γ μ v) (h : IsRotFactor μ α κ) : tilde μ κ v =ᵐ[haarK α] 0 := by
  have hwb : Bdd (tilde μ κ v) := hv.tilde
  -- `w` is orthogonal to every character
  have horth : ∀ χ ∈ Chars α, ∫ z, conj (χ z) * tilde μ κ v z ∂haarK α = 0 := by
    intro χ hχ
    have hχb : Bdd fun z : KG α => χ z := ⟨χ.continuous.measurable, 1,
      fun z => (Chars.norm_eq hχ z).le⟩
    have h1 := hwm.orthogonal_eigen hv ((hχb.comp h.measurable).memLp 2)
      (h.isEigenfunction_char hχ)
    have h2 := h.integral_comp_mul_tilde (G := fun z => conj (χ z))
      (Complex.continuous_conj.measurable.comp χ.continuous.measurable) hχb.conj'.integrable hv
    rw [← h2, ← h1]
    congr 1; funext y; rw [mul_comm]; rfl
  -- hence orthogonal to every trigonometric polynomial
  have horthP : ∀ P, IsTrig α P → ∫ z, conj (P z) * tilde μ κ v z ∂haarK α = 0 := by
    rintro _ ⟨t, c, ht, rfl⟩
    have hb : ∀ χ ∈ t, Bdd fun z => conj (c χ * χ z) * tilde μ κ v z := fun χ hχ =>
      ((Bdd.const (c χ)).mul ⟨χ.continuous.measurable, 1,
        fun z => (Chars.norm_eq (ht hχ) z).le⟩).conj'.mul hwb
    simp only [map_sum, Finset.sum_mul]
    rw [integral_finsetSum _ fun χ hχ => (hb χ hχ).integrable]
    refine Finset.sum_eq_zero fun χ hχ => ?_
    simp only [map_mul, mul_assoc]
    rw [integral_const_mul, horth χ (ht hχ), mul_zero]
  -- conclude by density
  have hA : ∫ z, ‖tilde μ κ v z‖ ^ 2 ∂haarK α = 0 := by
    set A := ∫ z, ‖tilde μ κ v z‖ ^ 2 ∂haarK α
    have hA0 : 0 ≤ A := integral_nonneg fun z => by positivity
    have key : ∀ ε > 0, A ^ 2 ≤ ε * A := by
      intro ε hε
      obtain ⟨P, hP, hwP⟩ := exists_trig_l2_approx hwb hε
      have e1 : ((A : ℝ) : ℂ) = ∫ z, conj (tilde μ κ v z - P z) * tilde μ κ v z ∂haarK α := by
        rw [← integral_complex_ofReal]
        have : (fun z => ((‖tilde μ κ v z‖ ^ 2 : ℝ) : ℂ)) =
            fun z => conj (tilde μ κ v z - P z) * tilde μ κ v z + conj (P z) * tilde μ κ v z := by
          funext z; rw [Complex.ofReal_pow, ← Complex.mul_conj', map_sub]; ring
        rw [this, integral_add ((hwb.sub hP.bdd).conj'.mul hwb).integrable
          (hP.bdd.conj'.mul hwb).integrable, horthP P hP, add_zero]
      have hcs := norm_integral_mul_conj_sq_le (μ := haarK α) (hwb.memLp 2)
        ((hwb.sub hP.bdd).memLp 2)
      have : ∫ z, tilde μ κ v z * conj (tilde μ κ v z - P z) ∂haarK α = ((A : ℝ) : ℂ) := by
        rw [e1]; congr 1; funext z; ring
      rw [this, Complex.norm_real, Real.norm_eq_abs, sq_abs] at hcs
      calc A ^ 2 ≤ A * ∫ z, ‖tilde μ κ v z - P z‖ ^ 2 ∂haarK α := hcs
        _ ≤ A * ε := mul_le_mul_of_nonneg_left hwP.le hA0
        _ = ε * A := mul_comm _ _
    by_contra hne
    have hpos : 0 < A := lt_of_le_of_ne hA0 (Ne.symm hne)
    have := key (A / 2) (half_pos hpos)
    nlinarith
  have hint2 : Integrable (fun z => ‖tilde μ κ v z‖ ^ 2) (haarK α) :=
    (memLp_two_iff_integrable_sq_norm hwb.meas.aestronglyMeasurable).1 (hwb.memLp 2)
  filter_upwards [(integral_eq_zero_iff_of_nonneg (fun z => by positivity) hint2).1 hA] with z hz
  simpa using hz

end Kron

/-! ## Weak mixing and factor maps -/

section Factor

variable {Γ : Type*} [AddCommGroup Γ]
variable {Y Z : Type*} [MeasurableSpace Y] [MeasurableSpace Z] [AddAction Γ Y] [AddAction Γ Z]
  [MeasurableConstVAdd Γ Y] [MeasurableConstVAdd Γ Z]

omit [MeasurableConstVAdd Γ Y] in
lemma corr_comp {μ : Measure Y} {P : Y → Z} (hP : Measurable P)
    (hPe : ∀ (γ : Γ) y, P (γ +ᵥ y) = γ +ᵥ P y) {v : Z → ℂ} (hv : Measurable v) (β : Γ) :
    corr μ (fun y => v (P y)) β = corr (μ.map P) v β := by
  rw [corr, corr, integral_map hP.aemeasurable]
  · simp [hPe]
  · exact ((hv.comp (measurable_const_vadd β)).mul (Complex.continuous_conj.measurable.comp hv))
      |>.aestronglyMeasurable

lemma WeakMixing.comp {μ : Measure Y} {P : Y → Z} (hP : Measurable P)
    (hPe : ∀ (γ : Γ) y, P (γ +ᵥ y) = γ +ᵥ P y) {v : Z → ℂ} (hv : Measurable v)
    (hwm : WeakMixing Γ (μ.map P) v) : WeakMixing Γ μ (fun y => v (P y)) := by
  intro Θ hΘ
  simpa only [corr_comp hP hPe hv] using hwm Θ hΘ

end Factor

end Kmrr25.ThmK


==> anc/lean/Kmrr25/ThmKL2.lean <==
import Kmrr25.ThmKGeneric

/-!
# Theorem K: correlations, double averages and weak mixing

Elementary Hilbert-space facts used in Section \ref{K:sec:main}, phrased for functions:

* `norm_integral_mul_conj_sq_le`: the Cauchy–Schwarz inequality in `L²`;
* `integral_normSq_sum`: `∫ |∑ a_γ v∘T^γ|² = ∑_{γ,δ} a_γ ā_δ ⟨v∘T^{γ-δ}, v⟩`;
* `tendsto_double_avg`: if `𝔼_{β ∈ Θ_M} |c(β)| → 0` along *every* Følner sequence, then the
  double averages `𝔼_{γ,δ ∈ Φ_N} |c(γ - δ)|` tend to `0` (translates of Følner sequences are
  Følner);
* consequences for a *weakly mixing* function `v` (one whose self-correlations have vanishing
  Cesàro averages along every Følner sequence): weighted averages of `v ∘ T^γ` tend to `0` in
  `L²` (`WeakMixing.tendsto_l2_avg`), the correlations with any bounded `g` have vanishing
  Cesàro averages (paper, Lemma \ref{K:lem:wiener}(d)), and `v` is orthogonal to every
  eigenfunction (`WeakMixing.orthogonal_eigen`).
-/

open Filter Topology Finset MeasureTheory
open scoped Classical ComplexConjugate

noncomputable section

namespace Kmrr25.ThmK

open Q516

/-! ## Bounded measurable functions -/

/-- A bounded measurable complex function. -/
structure Bdd {Y : Type*} [MeasurableSpace Y] (f : Y → ℂ) : Prop where
  meas : Measurable f
  bound : ∃ C, ∀ y, ‖f y‖ ≤ C

namespace Bdd

variable {Y : Type*} [MeasurableSpace Y] {f g : Y → ℂ}

lemma exists_bound_nonneg (hf : Bdd f) : ∃ C, 0 ≤ C ∧ ∀ y, ‖f y‖ ≤ C := by
  obtain ⟨C, hC⟩ := hf.bound
  exact ⟨max C 0, le_max_right _ _, fun y => (hC y).trans (le_max_left _ _)⟩

lemma add (hf : Bdd f) (hg : Bdd g) : Bdd (fun y => f y + g y) := by
  obtain ⟨C, hC⟩ := hf.bound
  obtain ⟨D, hD⟩ := hg.bound
  exact ⟨hf.meas.add hg.meas, C + D, fun y => (norm_add_le _ _).trans (add_le_add (hC y) (hD y))⟩

lemma sub (hf : Bdd f) (hg : Bdd g) : Bdd (fun y => f y - g y) := by
  obtain ⟨C, hC⟩ := hf.bound
  obtain ⟨D, hD⟩ := hg.bound
  exact ⟨hf.meas.sub hg.meas, C + D, fun y => (norm_sub_le _ _).trans (add_le_add (hC y) (hD y))⟩

lemma mul (hf : Bdd f) (hg : Bdd g) : Bdd (fun y => f y * g y) := by
  obtain ⟨C, hC0, hC⟩ := hf.exists_bound_nonneg
  obtain ⟨D, hD⟩ := hg.bound
  refine ⟨hf.meas.mul hg.meas, C * D, fun y => ?_⟩
  rw [norm_mul]
  exact mul_le_mul (hC y) (hD y) (norm_nonneg _) hC0

lemma const_mul (hf : Bdd f) (c : ℂ) : Bdd (fun y => c * f y) := by
  obtain ⟨C, hC⟩ := hf.bound
  refine ⟨hf.meas.const_mul c, ‖c‖ * C, fun y => ?_⟩
  rw [norm_mul]
  exact mul_le_mul_of_nonneg_left (hC y) (norm_nonneg _)

lemma conj' (hf : Bdd f) : Bdd (fun y => conj (f y)) := by
  obtain ⟨C, hC⟩ := hf.bound
  exact ⟨Complex.continuous_conj.measurable.comp hf.meas, C, fun y => by simpa using hC y⟩

lemma const (c : ℂ) : Bdd (fun _ : Y => c) := ⟨measurable_const, ‖c‖, fun _ => le_rfl⟩

lemma comp {Z : Type*} [MeasurableSpace Z] {f : Z → ℂ} (hf : Bdd f) {P : Y → Z}
    (hP : Measurable P) : Bdd (f ∘ P) :=
  ⟨hf.meas.comp hP, by obtain ⟨C, hC⟩ := hf.bound; exact ⟨C, fun y => hC (P y)⟩⟩

lemma indicator {s : Set Y} (hs : MeasurableSet s) : Bdd (s.indicator fun _ => (1 : ℂ)) :=
  ⟨measurable_const.indicator hs, 1, fun y => by
    by_cases h : y ∈ s <;> simp [h]⟩

lemma sum {ι : Type*} (F : Finset ι) {f : ι → Y → ℂ} (hf : ∀ i ∈ F, Bdd (f i)) :
    Bdd (fun y => ∑ i ∈ F, f i y) := by
  induction F using Finset.induction_on with
  | empty => simpa using const (Y := Y) 0
  | insert a F ha ih =>
    simp only [Finset.sum_insert ha]
    exact (hf a (Finset.mem_insert_self _ _)).add (ih fun i hi => hf i (Finset.mem_insert_of_mem hi))

lemma smul_real (hf : Bdd f) (c : ℝ) : Bdd (fun y => c • f y) := by
  simpa [Complex.real_smul] using hf.const_mul (c : ℂ)

lemma avg {ι : Type*} (F : Finset ι) {f : ι → Y → ℂ} (hf : ∀ i ∈ F, Bdd (f i)) :
    Bdd (fun y => ThmK.avg F fun i => f i y) := by
  simp only [ThmK.avg]
  exact (sum F hf).smul_real _

variable {μ : Measure Y}

lemma integrable [IsFiniteMeasure μ] (hf : Bdd f) : Integrable f μ := by
  obtain ⟨C, hC⟩ := hf.bound
  exact Integrable.of_bound hf.meas.aestronglyMeasurable C (Eventually.of_forall hC)

lemma memLp [IsFiniteMeasure μ] (hf : Bdd f) (p : ENNReal) : MemLp f p μ := by
  obtain ⟨C, hC⟩ := hf.bound
  exact MemLp.of_bound hf.meas.aestronglyMeasurable C (Eventually.of_forall hC)

lemma norm_integral_le [IsProbabilityMeasure μ] {C : ℝ} (hC : ∀ y, ‖f y‖ ≤ C) :
    ‖∫ y, f y ∂μ‖ ≤ C := by
  have := norm_integral_le_of_norm_le_const (μ := μ) (f := f) (C := C)
    (Eventually.of_forall hC)
  simpa using this

end Bdd

lemma avg_ofReal {ι : Type*} (F : Finset ι) (f : ι → ℝ) :
    (avg F fun i => ((f i : ℝ) : ℂ)) = ((avg F f : ℝ) : ℂ) := by
  simp [avg, Complex.ofReal_sum]

/-! ## Cauchy–Schwarz -/

section CS

variable {Y : Type*} [MeasurableSpace Y] {μ : Measure Y}

/-- Real Cauchy–Schwarz inequality for integrals. -/
lemma integral_mul_sq_le {F G : Y → ℝ} (hF : Integrable (fun y => F y ^ 2) μ)
    (hG : Integrable (fun y => G y ^ 2) μ) (hFG : Integrable (fun y => F y * G y) μ) :
    (∫ y, F y * G y ∂μ) ^ 2 ≤ (∫ y, F y ^ 2 ∂μ) * ∫ y, G y ^ 2 ∂μ := by
  have h : ∀ t : ℝ, 0 ≤ (∫ y, G y ^ 2 ∂μ) * (t * t) + (-2 * ∫ y, F y * G y ∂μ) * t +
      ∫ y, F y ^ 2 ∂μ := by
    intro t
    have hint : ∫ y, (F y - t * G y) ^ 2 ∂μ = (∫ y, G y ^ 2 ∂μ) * (t * t) +
        (-2 * ∫ y, F y * G y ∂μ) * t + ∫ y, F y ^ 2 ∂μ := by
      have : (fun y => (F y - t * G y) ^ 2) =
          fun y => F y ^ 2 + (-(2 * t) * (F y * G y) + t ^ 2 * G y ^ 2) := by
        funext y; ring
      have h2 : Integrable (fun y => -(2 * t) * (F y * G y) + t ^ 2 * G y ^ 2) μ :=
        (hFG.const_mul _).add (hG.const_mul _)
      rw [this, integral_add hF h2,
        integral_add (hFG.const_mul _) (hG.const_mul _), integral_const_mul, integral_const_mul]
      ring
    rw [← hint]
    exact integral_nonneg fun y => sq_nonneg _
  have := discrim_le_zero h
  rw [discrim] at this
  nlinarith

/-- Pointwise bound making products of `L²` functions integrable. -/
lemma integrable_norm_mul_norm {f g : Y → ℂ} (hf : MemLp f 2 μ) (hg : MemLp g 2 μ) :
    Integrable (fun y => ‖f y‖ * ‖g y‖) μ := by
  have hf2 := (memLp_two_iff_integrable_sq_norm hf.1).1 hf
  have hg2 := (memLp_two_iff_integrable_sq_norm hg.1).1 hg
  refine Integrable.mono' ((hf2.add hg2).div_const 2)
    (hf.1.norm.mul hg.1.norm) (Eventually.of_forall fun y => ?_)
  rw [Real.norm_eq_abs, abs_of_nonneg (by positivity)]
  show ‖f y‖ * ‖g y‖ ≤ (‖f y‖ ^ 2 + ‖g y‖ ^ 2) / 2
  nlinarith [sq_nonneg (‖f y‖ - ‖g y‖)]

lemma integrable_mul_conj {f g : Y → ℂ} (hf : MemLp f 2 μ) (hg : MemLp g 2 μ) :
    Integrable (fun y => f y * conj (g y)) μ := by
  refine (integrable_norm_mul_norm hf hg).mono' (hf.1.mul hg.1.star) ?_
  exact Eventually.of_forall fun y => by simp

/-- Cauchy–Schwarz in `L²(μ)`: `|⟨f, g⟩|² ≤ ‖f‖₂² ‖g‖₂²`. -/
lemma norm_integral_mul_conj_sq_le {f g : Y → ℂ} (hf : MemLp f 2 μ) (hg : MemLp g 2 μ) :
    ‖∫ y, f y * conj (g y) ∂μ‖ ^ 2 ≤ (∫ y, ‖f y‖ ^ 2 ∂μ) * ∫ y, ‖g y‖ ^ 2 ∂μ := by
  have h1 : ‖∫ y, f y * conj (g y) ∂μ‖ ≤ ∫ y, ‖f y‖ * ‖g y‖ ∂μ := by
    refine (norm_integral_le_integral_norm _).trans (le_of_eq ?_)
    congr 1; funext y; simp
  have h2 := integral_mul_sq_le (μ := μ) (F := fun y => ‖f y‖) (G := fun y => ‖g y‖)
    ((memLp_two_iff_integrable_sq_norm hf.1).1 hf) ((memLp_two_iff_integrable_sq_norm hg.1).1 hg)
    (integrable_norm_mul_norm hf hg)
  calc ‖∫ y, f y * conj (g y) ∂μ‖ ^ 2 ≤ (∫ y, ‖f y‖ * ‖g y‖ ∂μ) ^ 2 :=
        pow_le_pow_left₀ (norm_nonneg _) h1 2
    _ ≤ _ := h2

/-- `∫ |f + g|² ≤ 2 ∫ |f|² + 2 ∫ |g|²`. -/
lemma integral_norm_add_sq_le {f g : Y → ℂ} (hf : MemLp f 2 μ) (hg : MemLp g 2 μ) :
    ∫ y, ‖f y + g y‖ ^ 2 ∂μ ≤ 2 * ∫ y, ‖f y‖ ^ 2 ∂μ + 2 * ∫ y, ‖g y‖ ^ 2 ∂μ := by
  have hf2 := (memLp_two_iff_integrable_sq_norm hf.1).1 hf
  have hg2 := (memLp_two_iff_integrable_sq_norm hg.1).1 hg
  rw [← integral_const_mul, ← integral_const_mul, ← integral_add (hf2.const_mul _)
    (hg2.const_mul _)]
  refine integral_mono_of_nonneg (Eventually.of_forall fun y => by positivity)
    ((hf2.const_mul _).add (hg2.const_mul _)) (Eventually.of_forall fun y => ?_)
  have := norm_add_le (f y) (g y)
  nlinarith [sq_nonneg (‖f y‖ - ‖g y‖), norm_nonneg (f y + g y)]

end CS

/-! ## Correlations -/

section Corr

variable {Γ : Type*} [AddCommGroup Γ]
variable {Y : Type*} [MeasurableSpace Y] [AddAction Γ Y] [MeasurableConstVAdd Γ Y]

/-- The correlation `⟨v ∘ T^β, v⟩_μ`. -/
def corr (μ : Measure Y) (v : Y → ℂ) (β : Γ) : ℂ := ∫ y, v (β +ᵥ y) * conj (v y) ∂μ

variable {μ : Measure Y} [VAddInvariantMeasure Γ Y μ]

lemma integral_vadd (F : Y → ℂ) (c : Γ) : ∫ y, F (c +ᵥ y) ∂μ = ∫ y, F y ∂μ :=
  integral_vadd_eq_self F

lemma integral_shift_mul_conj (v : Y → ℂ) (γ δ : Γ) :
    ∫ y, v (γ +ᵥ y) * conj (v (δ +ᵥ y)) ∂μ = corr μ v (γ - δ) := by
  rw [corr, ← integral_vadd (μ := μ) _ (-δ)]
  congr 1; funext y
  simp only [vadd_vadd, sub_eq_add_neg, add_neg_cancel, zero_vadd]

/-- `∫ |∑_{γ∈F} a_γ v(T^γ y)|² dμ = ∑_{γ,δ ∈ F} a_γ ā_δ ⟨v∘T^{γ-δ}, v⟩`. -/
lemma integral_normSq_sum [IsFiniteMeasure μ] {v : Y → ℂ} (hv : Bdd v) (F : Finset Γ)
    (a : Γ → ℂ) :
    ((∫ y, ‖∑ γ ∈ F, a γ * v (γ +ᵥ y)‖ ^ 2 ∂μ : ℝ) : ℂ) =
      ∑ γ ∈ F, ∑ δ ∈ F, a γ * conj (a δ) * corr μ v (γ - δ) := by
  have hb : ∀ γ : Γ, Bdd fun y => v (γ +ᵥ y) := fun γ => hv.comp (measurable_const_vadd γ)
  rw [← integral_complex_ofReal]
  have : (fun y => ((‖∑ γ ∈ F, a γ * v (γ +ᵥ y)‖ ^ 2 : ℝ) : ℂ)) =
      fun y => ∑ γ ∈ F, ∑ δ ∈ F, a γ * conj (a δ) * (v (γ +ᵥ y) * conj (v (δ +ᵥ y))) := by
    funext y
    rw [Complex.ofReal_pow, ← Complex.mul_conj', map_sum, Finset.sum_mul_sum]
    refine Finset.sum_congr rfl fun γ _ => Finset.sum_congr rfl fun δ _ => ?_
    simp only [map_mul]; ring
  rw [this, integral_finsetSum]
  · refine Finset.sum_congr rfl fun γ _ => ?_
    rw [integral_finsetSum]
    · refine Finset.sum_congr rfl fun δ _ => ?_
      rw [integral_const_mul, integral_shift_mul_conj]
    · intro δ _
      exact (((hb γ).mul (hb δ).conj').integrable).const_mul _
  · intro γ _
    refine integrable_finsetSum _ fun δ _ => ?_
    exact (((hb γ).mul (hb δ).conj').integrable).const_mul _

lemma norm_corr_le [IsProbabilityMeasure μ] {v : Y → ℂ} {C : ℝ} (hv : ∀ y, ‖v y‖ ≤ C) (β : Γ) :
    ‖corr μ v β‖ ≤ C ^ 2 := by
  have : ∀ y, ‖v (β +ᵥ y) * conj (v y)‖ ≤ C ^ 2 := fun y => by
    rw [norm_mul, Complex.norm_conj, sq]
    exact mul_le_mul (hv _) (hv _) (norm_nonneg _) ((norm_nonneg (v y)).trans (hv y))
  exact Bdd.norm_integral_le (μ := μ) this

end Corr

/-! ## Double averages -/

section DoubleAvg

variable {Γ : Type*} [AddCommGroup Γ]

lemma avg_comm {ι : Type*} (F : Finset ι) (g : ι → ι → ℝ) :
    (avg F fun i => avg F fun j => g i j) = avg F fun j => avg F fun i => g i j := by
  simp only [avg, smul_eq_mul, ← Finset.mul_sum]
  rw [Finset.sum_comm]

lemma avg_comp_sub (F : Finset Γ) (f : Γ → ℝ) (δ : Γ) :
    (avg F fun γ => f (γ - δ)) = avg (F.image (· + (-δ))) f := by
  simp only [avg]
  rw [Finset.sum_image fun x _ y _ h => add_right_cancel h,
    Finset.card_image_of_injective _ (add_left_injective _)]
  simp [sub_eq_add_neg]

/-- If `𝔼_{β∈Θ_M} c(β) → 0` along every Følner sequence (with `c ≥ 0`), then the double averages
`𝔼_{γ,δ ∈ Φ_N} c(γ - δ)` tend to `0` along every Følner sequence. -/
theorem tendsto_double_avg {c : Γ → ℝ} (hc0 : ∀ β, 0 ≤ c β)
    (hc : ∀ Θ : ℕ → Finset Γ, IsFolner Θ → Tendsto (fun M => avg (Θ M) c) atTop (𝓝 0))
    {Φ : ℕ → Finset Γ} (hΦ : IsFolner Φ) :
    Tendsto (fun N => avg (Φ N) fun γ => avg (Φ N) fun δ => c (γ - δ)) atTop (𝓝 0) := by
  have hmax : ∀ N, ∃ δ ∈ Φ N, ∀ δ' ∈ Φ N,
      (avg (Φ N) fun γ => c (γ - δ')) ≤ avg (Φ N) fun γ => c (γ - δ) :=
    fun N => Finset.exists_max_image _ _ (hΦ.1 N)
  choose δ hδ hδmax using hmax
  have ht := hc _ (hΦ.translate fun N => -δ N)
  refine squeeze_zero (fun N => avg_real_nonneg fun γ _ => avg_real_nonneg fun δ _ => hc0 _)
    (fun N => ?_) ht
  rw [avg_comm, ← avg_comp_sub]
  calc (avg (Φ N) fun δ' => avg (Φ N) fun γ => c (γ - δ'))
      ≤ avg (Φ N) fun _ => avg (Φ N) fun γ => c (γ - δ N) := avg_real_mono fun δ' h => hδmax N δ' h
    _ = _ := avg_const (hΦ.1 N) _

end DoubleAvg

/-! ## Weak mixing -/

section WeakMixing

variable (Γ : Type*) [AddCommGroup Γ]
variable {Y : Type*} [MeasurableSpace Y] [AddAction Γ Y] [MeasurableConstVAdd Γ Y]

/-- `v` is *weakly mixing* for `μ`: its self-correlations have vanishing Cesàro averages along
every Følner sequence. (By `WienerKoopman`, this holds for every `v` orthogonal to all
eigenfunctions.) -/
def WeakMixing (μ : Measure Y) (v : Y → ℂ) : Prop :=
  ∀ Θ : ℕ → Finset Γ, IsFolner Θ →
    Tendsto (fun M => avg (Θ M) fun β => ‖corr (Γ := Γ) μ v β‖) atTop (𝓝 0)

variable {Γ} {μ : Measure Y} [IsProbabilityMeasure μ] [VAddInvariantMeasure Γ Y μ]

lemma integral_norm_avg_sq (F : Finset Γ) (f : Γ → Y → ℂ) :
    (∫ y, ‖avg F (fun γ => f γ y)‖ ^ 2 ∂μ) =
      ((#F : ℝ)⁻¹) ^ 2 * ∫ y, ‖∑ γ ∈ F, f γ y‖ ^ 2 ∂μ := by
  rw [← integral_const_mul]
  congr 1; funext y
  rw [avg, norm_smul, mul_pow, Real.norm_eq_abs, abs_inv, Nat.abs_cast]

/-- Weighted Følner averages of translates of a weakly mixing function tend to `0` in `L²`. -/
theorem WeakMixing.tendsto_l2_avg {v : Y → ℂ} (hv : Bdd v) (hwm : WeakMixing Γ μ v)
    {Φ : ℕ → Finset Γ} (hΦ : IsFolner Φ) (a : ℕ → Γ → ℂ) (ha : ∀ N γ, ‖a N γ‖ ≤ 1) :
    Tendsto (fun N => ∫ y, ‖avg (Φ N) (fun γ => a N γ * v (γ +ᵥ y))‖ ^ 2 ∂μ) atTop (𝓝 0) := by
  have hd := tendsto_double_avg (c := fun β => ‖corr (Γ := Γ) μ v β‖) (fun _ => norm_nonneg _)
    hwm hΦ
  refine squeeze_zero (fun N => integral_nonneg fun y => by positivity) (fun N => ?_) hd
  rw [integral_norm_avg_sq]
  have hc := hΦ.card_pos N
  have key := integral_normSq_sum (μ := μ) hv (Φ N) (a N)
  have h1 : (∫ y, ‖∑ γ ∈ Φ N, a N γ * v (γ +ᵥ y)‖ ^ 2 ∂μ) ≤
      ∑ γ ∈ Φ N, ∑ δ ∈ Φ N, ‖corr (Γ := Γ) μ v (γ - δ)‖ := by
    have h0 : 0 ≤ ∫ y, ‖∑ γ ∈ Φ N, a N γ * v (γ +ᵥ y)‖ ^ 2 ∂μ :=
      integral_nonneg fun y => by positivity
    calc (∫ y, ‖∑ γ ∈ Φ N, a N γ * v (γ +ᵥ y)‖ ^ 2 ∂μ)
        = ‖((∫ y, ‖∑ γ ∈ Φ N, a N γ * v (γ +ᵥ y)‖ ^ 2 ∂μ : ℝ) : ℂ)‖ := by
          rw [Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg h0]
      _ = ‖∑ γ ∈ Φ N, ∑ δ ∈ Φ N, a N γ * conj (a N δ) * corr μ v (γ - δ)‖ := by rw [key]
      _ ≤ ∑ γ ∈ Φ N, ∑ δ ∈ Φ N, ‖a N γ * conj (a N δ) * corr μ v (γ - δ)‖ :=
          (norm_sum_le _ _).trans (Finset.sum_le_sum fun γ _ => norm_sum_le _ _)
      _ ≤ _ := by
          refine Finset.sum_le_sum fun γ _ => Finset.sum_le_sum fun δ _ => ?_
          rw [norm_mul, norm_mul, Complex.norm_conj]
          have := ha N γ; have := ha N δ
          have h3 : ‖a N γ‖ * ‖a N δ‖ ≤ 1 := by nlinarith [norm_nonneg (a N γ), norm_nonneg (a N δ)]
          nlinarith [norm_nonneg (corr (Γ := Γ) μ v (γ - δ)), norm_nonneg (a N γ),
            norm_nonneg (a N δ)]
  calc ((#(Φ N) : ℝ)⁻¹) ^ 2 * ∫ y, ‖∑ γ ∈ Φ N, a N γ * v (γ +ᵥ y)‖ ^ 2 ∂μ
      ≤ ((#(Φ N) : ℝ)⁻¹) ^ 2 * ∑ γ ∈ Φ N, ∑ δ ∈ Φ N, ‖corr (Γ := Γ) μ v (γ - δ)‖ :=
        mul_le_mul_of_nonneg_left h1 (by positivity)
    _ = _ := by
        simp only [avg, smul_eq_mul, Finset.mul_sum]
        refine Finset.sum_congr rfl fun γ _ => Finset.sum_congr rfl fun δ _ => ?_
        ring

/-- The phase `z̄ / |z|` (equal to `0` at `z = 0`), so that `phase z * z = |z|`. -/
def phase (z : ℂ) : ℂ := conj z / (‖z‖ : ℂ)

lemma norm_phase_le (z : ℂ) : ‖phase z‖ ≤ 1 := by
  rcases eq_or_ne z 0 with rfl | hz
  · simp [phase]
  · rw [phase, norm_div, Complex.norm_conj, Complex.norm_real, Real.norm_eq_abs,
      abs_of_nonneg (norm_nonneg _), div_self (norm_ne_zero_iff.2 hz)]

lemma phase_mul_self (z : ℂ) : phase z * z = (‖z‖ : ℂ) := by
  rcases eq_or_ne z 0 with rfl | hz
  · simp [phase]
  · have : (‖z‖ : ℂ) ≠ 0 := by exact_mod_cast norm_ne_zero_iff.2 hz
    rw [phase, div_mul_eq_mul_div, mul_comm, Complex.mul_conj', div_eq_iff this]
    push_cast; ring

/-- The integral `∫ (𝔼_γ a_γ v∘T^γ) ḡ` is the average of the weighted correlations. -/
lemma integral_avg_mul_conj {v g : Y → ℂ} (hv : Bdd v) (hg : Bdd g) (F : Finset Γ) (a : Γ → ℂ) :
    ∫ y, avg F (fun γ => a γ * v (γ +ᵥ y)) * conj (g y) ∂μ =
      avg F fun γ => a γ * ∫ y, v (γ +ᵥ y) * conj (g y) ∂μ := by
  simp only [avg, Finset.smul_sum, Finset.sum_mul]
  rw [integral_finsetSum]
  · refine Finset.sum_congr rfl fun γ _ => ?_
    have : (fun y => (#F : ℝ)⁻¹ • (a γ * v (γ +ᵥ y)) * conj (g y)) =
        fun y => ((#F : ℝ)⁻¹ * a γ : ℂ) * (v (γ +ᵥ y) * conj (g y)) := by
      funext y; simp only [Complex.real_smul]; ring
    rw [this, integral_const_mul, Complex.real_smul]
    push_cast
    ring
  · intro γ _
    have : Bdd fun y => (#F : ℝ)⁻¹ • (a γ * v (γ +ᵥ y)) * conj (g y) :=
      (((hv.comp (measurable_const_vadd γ)).const_mul (a γ)).smul_real _).mul hg.conj'
    exact this.integrable

/-- Paper, Lemma \ref{K:lem:wiener}(d): correlations of a weakly mixing function with any bounded
function have vanishing Cesàro averages. -/
theorem WeakMixing.tendsto_avg_norm_inner {v : Y → ℂ} (hv : Bdd v) (hwm : WeakMixing Γ μ v)
    {g : Y → ℂ} (hg : Bdd g) {Θ : ℕ → Finset Γ} (hΘ : IsFolner Θ) :
    Tendsto (fun M => avg (Θ M) fun β => ‖∫ y, v (β +ᵥ y) * conj (g y) ∂μ‖) atTop (𝓝 0) := by
  set z : Γ → ℂ := fun β => ∫ y, v (β +ᵥ y) * conj (g y) ∂μ
  have hl2 := hwm.tendsto_l2_avg hv hΘ (fun _ β => phase (z β)) fun _ _ => norm_phase_le _
  obtain ⟨C, hC0, hC⟩ := hg.exists_bound_nonneg
  have hgl2 : ∫ y, ‖g y‖ ^ 2 ∂μ ≤ C ^ 2 := by
    calc ∫ y, ‖g y‖ ^ 2 ∂μ ≤ ∫ _y, C ^ 2 ∂μ :=
          integral_mono_of_nonneg (Eventually.of_forall fun y => by positivity)
            (integrable_const _) (Eventually.of_forall fun y => pow_le_pow_left₀ (norm_nonneg _) (hC y) 2)
      _ = C ^ 2 := by simp
  -- squared averages are bounded by `‖𝔼 a v∘T‖₂² ‖g‖₂²`
  have hsq : ∀ M, (avg (Θ M) fun β => ‖z β‖) ^ 2 ≤
      C ^ 2 * ∫ y, ‖avg (Θ M) (fun γ => phase (z γ) * v (γ +ᵥ y))‖ ^ 2 ∂μ := by
    intro M
    have h1 : ((avg (Θ M) fun β => ‖z β‖ : ℝ) : ℂ) =
        ∫ y, avg (Θ M) (fun γ => phase (z γ) * v (γ +ᵥ y)) * conj (g y) ∂μ := by
      rw [integral_avg_mul_conj hv hg]
      have : (fun γ => phase (z γ) * ∫ y, v (γ +ᵥ y) * conj (g y) ∂μ) =
          fun γ => ((‖z γ‖ : ℝ) : ℂ) := funext fun γ => phase_mul_self (z γ)
      rw [this, avg_ofReal]
    have hmem : MemLp (fun y => avg (Θ M) (fun γ => phase (z γ) * v (γ +ᵥ y))) 2 μ :=
      (Bdd.avg (Θ M) fun γ _ => (hv.comp (measurable_const_vadd γ)).const_mul _).memLp 2
    have h2 := norm_integral_mul_conj_sq_le hmem (hg.memLp 2)
    rw [← h1, Complex.norm_real, Real.norm_eq_abs, sq_abs] at h2
    calc _ ≤ _ := h2
      _ ≤ (∫ y, ‖avg (Θ M) (fun γ => phase (z γ) * v (γ +ᵥ y))‖ ^ 2 ∂μ) * C ^ 2 :=
          mul_le_mul_of_nonneg_left hgl2 (integral_nonneg fun y => by positivity)
      _ = _ := mul_comm _ _
  have hlim : Tendsto (fun M => (avg (Θ M) fun β => ‖z β‖) ^ 2) atTop (𝓝 0) := by
    have := hl2.const_mul (C ^ 2)
    rw [mul_zero] at this
    exact squeeze_zero (fun M => sq_nonneg _) hsq this
  have hnn : ∀ M, 0 ≤ avg (Θ M) fun β => ‖z β‖ := fun M => avg_real_nonneg fun β _ => norm_nonneg _
  have := (Real.continuous_sqrt.tendsto 0).comp hlim
  simp only [Function.comp, Real.sqrt_zero] at this
  refine this.congr fun M => ?_
  simp only [Function.comp_apply]
  rw [Real.sqrt_sq (hnn M)]

/-- A weakly mixing bounded function is orthogonal to every `L²` eigenfunction. -/
theorem WeakMixing.orthogonal_eigen [Countable Γ] {v : Y → ℂ} (hv : Bdd v)
    (hwm : WeakMixing Γ μ v) {h : Y → ℂ} (hh : MemLp h 2 μ) (he : IsEigenfunction (Γ := Γ) μ h) :
    ∫ y, v y * conj (h y) ∂μ = 0 := by
  obtain ⟨ψ, hψ⟩ := he
  set A := ∫ y, ‖h y‖ ^ 2 ∂μ
  have hA0 : 0 ≤ A := integral_nonneg fun y => by positivity
  rcases hA0.eq_or_lt with hA | hA
  · -- `h = 0` a.e.
    have hh2 := (memLp_two_iff_integrable_sq_norm hh.1).1 hh
    have h0 : (fun y => ‖h y‖ ^ 2) =ᵐ[μ] 0 :=
      (integral_eq_zero_iff_of_nonneg (fun y => by positivity) hh2).1 hA.symm
    rw [integral_eq_zero_of_ae]
    filter_upwards [h0] with y hy
    have : h y = 0 := by simpa using hy
    simp [this]
  -- `|ψ γ| = 1`
  have hψ1 : ∀ γ, ‖ψ γ‖ = 1 := by
    intro γ
    have h1 : ∫ y, ‖h (γ +ᵥ y)‖ ^ 2 ∂μ = A := integral_vadd_eq_self (fun y => ‖h y‖ ^ 2)
    have h2 : ∫ y, ‖h (γ +ᵥ y)‖ ^ 2 ∂μ = ‖ψ γ‖ ^ 2 * A := by
      rw [← integral_const_mul]
      refine integral_congr_ae ((hψ γ).mono fun y hy => ?_)
      simp only [hy, norm_mul, mul_pow]
    have : ‖ψ γ‖ ^ 2 = 1 := by
      have := h1.symm.trans h2
      field_simp at this
      linarith
    have h0 := norm_nonneg (ψ γ)
    refine le_antisymm ?_ ?_ <;> nlinarith
  have hb : ∀ γ : Γ, Bdd fun y => v (γ +ᵥ y) := fun γ => hv.comp (measurable_const_vadd γ)
  have hI : ∀ γ, ∫ y, v (γ +ᵥ y) * conj (h y) ∂μ = ψ γ * ∫ y, v y * conj (h y) ∂μ := by
    intro γ
    have e1 : ∫ y, v y * conj (h y) ∂μ = conj (ψ γ) * ∫ y, v (γ +ᵥ y) * conj (h y) ∂μ := by
      rw [← integral_vadd_eq_self (μ := μ) (fun y => v y * conj (h y)) (g := γ),
        ← integral_const_mul]
      refine integral_congr_ae ((hψ γ).mono fun y hy => ?_)
      simp only [hy, map_mul]; ring
    rw [e1, ← mul_assoc, Complex.mul_conj', hψ1]; simp
  obtain ⟨Φ, hΦ⟩ := Q516.exists_folner (G := Γ)
  have hl2 := hwm.tendsto_l2_avg hv hΦ (fun _ γ => conj (ψ γ)) fun _ γ => by
    rw [Complex.norm_conj, hψ1]
  have hbound : ∀ N, ‖∫ y, v y * conj (h y) ∂μ‖ ^ 2 ≤
      (∫ y, ‖avg (Φ N) (fun γ => conj (ψ γ) * v (γ +ᵥ y))‖ ^ 2 ∂μ) * A := by
    intro N
    have hmem : MemLp (fun y => avg (Φ N) (fun γ => conj (ψ γ) * v (γ +ᵥ y))) 2 μ :=
      (Bdd.avg (Φ N) fun γ _ => (hb γ).const_mul _).memLp 2
    have e2 : ∫ y, avg (Φ N) (fun γ => conj (ψ γ) * v (γ +ᵥ y)) * conj (h y) ∂μ =
        ∫ y, v y * conj (h y) ∂μ := by
      simp only [avg, Finset.smul_sum, Finset.sum_mul]
      rw [integral_finsetSum]
      · have : ∀ γ ∈ Φ N, ∫ y, (#(Φ N) : ℝ)⁻¹ • (conj (ψ γ) * v (γ +ᵥ y)) * conj (h y) ∂μ =
            (#(Φ N) : ℝ)⁻¹ • ∫ y, v y * conj (h y) ∂μ := by
          intro γ _
          have : (fun y => (#(Φ N) : ℝ)⁻¹ • (conj (ψ γ) * v (γ +ᵥ y)) * conj (h y)) =
              fun y => ((#(Φ N) : ℝ)⁻¹ * conj (ψ γ) : ℂ) * (v (γ +ᵥ y) * conj (h y)) := by
            funext y; simp only [Complex.real_smul]; ring
          rw [this, integral_const_mul, hI, Complex.real_smul, ← mul_assoc, mul_assoc _ _ (ψ γ),
            mul_comm (conj (ψ γ)), Complex.mul_conj', hψ1]
          simp
        rw [Finset.sum_congr rfl this, Finset.sum_const, ← Nat.cast_smul_eq_nsmul ℝ, smul_smul,
          mul_inv_cancel₀ (hΦ.card_pos N).ne', one_smul]
      · intro γ _
        exact integrable_mul_conj (((hb γ).const_mul _).smul_real _ |>.memLp 2) hh
    have := norm_integral_mul_conj_sq_le hmem hh
    rwa [e2] at this
  have hlim : Tendsto (fun N => (∫ y, ‖avg (Φ N) (fun γ => conj (ψ γ) * v (γ +ᵥ y))‖ ^ 2 ∂μ) * A)
      atTop (𝓝 0) := by simpa using hl2.mul_const A
  have h5 : ‖∫ y, v y * conj (h y) ∂μ‖ ^ 2 ≤ 0 := ge_of_tendsto hlim (Eventually.of_forall hbound)
  have : ‖∫ y, v y * conj (h y) ∂μ‖ = 0 := by
    nlinarith [norm_nonneg (∫ y, v y * conj (h y) ∂μ)]
  exact norm_eq_zero.1 this

end WeakMixing

end Kmrr25.ThmK


==> anc/lean/Kmrr25/ThmKPairs.lean <==
import Kmrr25.ThmKErgJ

/-!
# Theorem K: generic pairs

Paper, Lemma \ref{K:lem:pairs}. Let `π : Y → K` be a *continuous*, everywhere equivariant
Kronecker map for `λ`, and let `y₀` be generic for `λ` along `Φ`. Then along a subsequence of `Φ`,
for `λ`-a.e. `y` the pair `(y₀, y)` is generic for `J_{π y - π y₀}`.

The proof follows the paper, with one change: the spectral theorem for `g` is replaced by the
decomposition `g = g̃ ∘ π + g^⊥`; the weakly mixing part `g^⊥` is handled by
`WeakMixing.tendsto_l2_avg`, and the Kronecker part by harmonic analysis on `K`
(trigonometric approximation, Parseval) together with the van der Corput estimate
(`vdc_estimate`) for the weights `γ ↦ f''(T^γ y₀)`.
-/

open Filter Topology Finset MeasureTheory ProbabilityTheory
open scoped Classical ComplexConjugate

noncomputable section

namespace Kmrr25.ThmK

open Q516

universe u

/-! ## The van der Corput estimate -/

section VdC

variable {Γ : Type*} [AddCommGroup Γ]

lemma avg_mul_conj_avg {ι : Type*} (H : Finset ι) (a : ι → ℂ) :
    (avg H a) * conj (avg H a) = avg H fun h => avg H fun h' => a h * conj (a h') := by
  simp only [avg, Complex.real_smul, map_mul, Complex.conj_ofReal, map_sum, Finset.mul_sum,
    Finset.sum_mul]
  rw [Finset.sum_comm]
  refine Finset.sum_congr rfl fun h _ => Finset.sum_congr rfl fun h' _ => ?_
  ring

/-- The van der Corput estimate, uniform in the character `ψ`:
`|𝔼_{Φ_N} u ψ|² ≤ 𝔼_{h,h' ∈ H} |𝔼_{γ ∈ Φ_N} u(γ+h) ū(γ+h')| + e`, where the error
`e = 2Bε + ε²`, `ε = 2B ∑_{h∈H} |Φ_N ∖ (h + Φ_N)| / |Φ_N|`, does not depend on `ψ`. -/
lemma vdc_estimate (F H : Finset Γ) (hF : F.Nonempty) (hH : H.Nonempty) (u ψ : Γ → ℂ) {B : ℝ}
    (hB : ∀ γ, ‖u γ‖ ≤ B) (hψ : ∀ a b, ψ (a + b) = ψ a * ψ b) (hψ1 : ∀ a, ‖ψ a‖ = 1) :
    ‖avg F fun γ => u γ * ψ γ‖ ^ 2 ≤
      (avg H fun h => avg H fun h' => ‖avg F fun γ => u (γ + h) * conj (u (γ + h'))‖) +
        (2 * B * (2 * B * ∑ h ∈ H, (#(F \ F.image (h + ·)) : ℝ) / #F) +
          (2 * B * ∑ h ∈ H, (#(F \ F.image (h + ·)) : ℝ) / #F) ^ 2) := by
  have hB0 : 0 ≤ B := (norm_nonneg _).trans (hB 0)
  set v : Γ → ℂ := fun γ => u γ * ψ γ with hv
  have hvB : ∀ γ, ‖v γ‖ ≤ B := fun γ => by rw [hv, norm_mul, hψ1, mul_one]; exact hB γ
  set e : ℝ := 2 * B * ∑ h ∈ H, (#(F \ F.image (h + ·)) : ℝ) / #F with he
  -- shifting by `h ∈ H`
  set A : ℂ := avg F fun γ => avg H fun h => v (γ + h) with hA
  have hshift : ‖avg F v - A‖ ≤ e := by
    have e1 : A = avg H fun h => avg F fun γ => v (h + γ) := by
      simp only [hA, avg, Finset.smul_sum]
      rw [Finset.sum_comm]
      simp only [smul_smul, mul_comm (#F : ℝ)⁻¹, add_comm]
    have e2 : avg F v = avg H fun _ => avg F v := (avg_const hH _).symm
    rw [e1, e2, ← avg_sub']
    refine (norm_avg_le_avg_norm _ _).trans ?_
    have hHc : (0 : ℝ) < #H := by exact_mod_cast hH.card_pos
    calc (avg H fun h => ‖avg F v - avg F fun γ => v (h + γ)‖)
        ≤ avg H fun h => 2 * B * ((#(F \ F.image (h + ·)) : ℝ) / #F) :=
          avg_real_mono fun h _ => by
            rw [norm_sub_rev]; exact norm_avg_shift_sub_le F hF v hvB h
      _ ≤ e := by
          simp only [avg, smul_eq_mul, he, ← Finset.mul_sum]
          rw [← mul_assoc, mul_comm _ (2 * B), mul_assoc]
          refine mul_le_mul_of_nonneg_left ?_ (by positivity)
          have hs : 0 ≤ ∑ h ∈ H, (#(F \ F.image (h + ·)) : ℝ) / #F :=
            Finset.sum_nonneg fun _ _ => by positivity
          calc (#H : ℝ)⁻¹ * ∑ h ∈ H, (#(F \ F.image (h + ·)) : ℝ) / #F
              ≤ 1 * ∑ h ∈ H, (#(F \ F.image (h + ·)) : ℝ) / #F :=
                mul_le_mul_of_nonneg_right (inv_le_one_of_one_le₀ (by exact_mod_cast hH.card_pos))
                  hs
            _ = _ := one_mul _
  -- Jensen and the expansion of the square
  have hAsq : ‖A‖ ^ 2 ≤ avg H fun h => avg H fun h' =>
      ‖avg F fun γ => u (γ + h) * conj (u (γ + h'))‖ := by
    refine (norm_avg_sq_le F _).trans ?_
    have hexp : ∀ γ, ‖avg H fun h => v (γ + h)‖ ^ 2 =
        (avg H fun h => avg H fun h' => v (γ + h) * conj (v (γ + h'))).re := by
      intro γ
      rw [← Complex.ofReal_re (‖avg H fun h => v (γ + h)‖ ^ 2), Complex.ofReal_pow,
        ← Complex.mul_conj', avg_mul_conj_avg]
    simp only [hexp]
    have hre : ∀ (G : Γ → ℂ), (avg F fun γ => (G γ).re) = (avg F G).re := fun G => by
      simp [avg, Complex.re_sum]
    rw [hre]
    have hswap : (avg F fun γ => avg H fun h => avg H fun h' => v (γ + h) * conj (v (γ + h'))) =
        avg H fun h => avg H fun h' => ψ h * conj (ψ h') *
          avg F fun γ => u (γ + h) * conj (u (γ + h')) := by
      simp only [avg, Finset.smul_sum, Finset.mul_sum]
      rw [Finset.sum_comm]
      refine Finset.sum_congr rfl fun h _ => ?_
      rw [Finset.sum_comm]
      refine Finset.sum_congr rfl fun h' _ => Finset.sum_congr rfl fun γ _ => ?_
      simp only [hv, hψ, map_mul]
      have : ψ γ * conj (ψ γ) = 1 := by rw [Complex.mul_conj', hψ1]; simp
      simp only [Complex.real_smul]
      linear_combination (↑(#F : ℝ)⁻¹ * ↑(#H : ℝ)⁻¹ * ↑(#H : ℝ)⁻¹ * u (γ + h) *
        conj (u (γ + h')) * ψ h * conj (ψ h')) * this
    rw [hswap]
    refine (Complex.re_le_norm _).trans ?_
    refine (norm_avg_le_avg_norm _ _).trans (avg_real_mono fun h _ => ?_)
    refine (norm_avg_le_avg_norm _ _).trans (avg_real_mono fun h' _ => ?_)
    rw [norm_mul, norm_mul, Complex.norm_conj, hψ1, hψ1, one_mul, one_mul]
  -- combine
  have hAB : ‖A‖ ≤ B := by
    refine norm_avg_le _ (fun γ _ => ?_) hB0
    exact norm_avg_le _ (fun h _ => hvB _) hB0
  have h1 : ‖avg F v‖ ≤ ‖A‖ + e := by
    have := norm_sub_norm_le (avg F v) A
    linarith
  have he0 : 0 ≤ e := by
    simp only [he]; exact mul_nonneg (by positivity) (Finset.sum_nonneg fun _ _ => by positivity)
  calc ‖avg F v‖ ^ 2 ≤ (‖A‖ + e) ^ 2 := pow_le_pow_left₀ (norm_nonneg _) h1 2
    _ = ‖A‖ ^ 2 + 2 * ‖A‖ * e + e ^ 2 := by ring
    _ ≤ _ := by nlinarith [norm_nonneg A]

end VdC

/-! ## Weighted averages on `K` -/

section Weighted

variable {Γ : Type*} [AddCommGroup Γ] {α : Γ →+ Torus}

lemma integral_avg_comp_add {φ : KG α → ℝ} (hφ : Integrable φ (haarK α)) {F : Finset Γ}
    (hF : F.Nonempty) : ∫ z, avg F (fun γ => φ (z + kα α γ)) ∂haarK α = ∫ z, φ z ∂haarK α := by
  simp only [avg, smul_eq_mul]
  rw [integral_const_mul, integral_finsetSum _ fun γ _ => hφ.comp_add_right _]
  simp only [integral_haarK_add_real φ]
  rw [Finset.sum_const, nsmul_eq_mul, ← mul_assoc,
    inv_mul_cancel₀ (by exact_mod_cast hF.card_pos.ne'), one_mul]

/-- `∫ |𝔼_F w(γ) H(z + α γ)|² dm(z) ≤ B² ∫ |H|²` for weights `|w| ≤ B`. -/
lemma integral_norm_weighted_avg_sq_le {H : KG α → ℂ} (hH : Bdd H) (F : Finset Γ) (w : Γ → ℂ)
    {B : ℝ} (hB : ∀ γ, ‖w γ‖ ≤ B) :
    ∫ z, ‖avg F (fun γ => w γ * H (z + kα α γ))‖ ^ 2 ∂haarK α ≤
      B ^ 2 * ∫ z, ‖H z‖ ^ 2 ∂haarK α := by
  have hB0 : 0 ≤ B := (norm_nonneg _).trans (hB 0)
  have hH2 : Integrable (fun z => ‖H z‖ ^ 2) (haarK α) :=
    (memLp_two_iff_integrable_sq_norm hH.meas.aestronglyMeasurable).1 (hH.memLp 2)
  rcases F.eq_empty_or_nonempty with rfl | hF
  · simp only [avg, Finset.sum_empty, smul_zero, norm_zero]
    norm_num
    exact mul_nonneg (by positivity) (integral_nonneg fun z => by positivity)
  have hint : Integrable (fun z => avg F fun γ => B ^ 2 * ‖H (z + kα α γ)‖ ^ 2) (haarK α) := by
    simp only [avg, smul_eq_mul]
    exact (integrable_finsetSum _ fun γ _ => (hH2.comp_add_right _).const_mul _).const_mul _
  calc ∫ z, ‖avg F (fun γ => w γ * H (z + kα α γ))‖ ^ 2 ∂haarK α
      ≤ ∫ z, (avg F fun γ => B ^ 2 * ‖H (z + kα α γ)‖ ^ 2) ∂haarK α := by
        refine integral_mono_of_nonneg (Eventually.of_forall fun z => by positivity) hint
          (Eventually.of_forall fun z => ?_)
        refine (norm_avg_sq_le F _).trans (avg_real_mono fun γ _ => ?_)
        rw [norm_mul, mul_pow]
        exact mul_le_mul_of_nonneg_right (pow_le_pow_left₀ (norm_nonneg _) (hB γ) 2)
          (by positivity)
    _ = B ^ 2 * ∫ z, ‖H z‖ ^ 2 ∂haarK α := by
        rw [integral_avg_comp_add (hH2.const_mul (B ^ 2)) hF, integral_const_mul]

/-- Parseval bound: if all character averages `|𝔼_F w(γ) χ(α γ)|²` are `≤ M`, then
`∫ |𝔼_F w(γ) G(z + α γ)|² dm(z) ≤ 4 M ∫ |G|²`. -/
theorem integral_weighted_avg_le {G : KG α → ℂ} (hG : Bdd G) (F : Finset Γ) (w : Γ → ℂ) {B : ℝ}
    (hB : ∀ γ, ‖w γ‖ ≤ B) {M : ℝ} (hM0 : 0 ≤ M)
    (hM : ∀ χ ∈ Chars α, ‖avg F (fun γ => w γ * χ (kα α γ))‖ ^ 2 ≤ M) :
    ∫ z, ‖avg F (fun γ => w γ * G (z + kα α γ))‖ ^ 2 ∂haarK α ≤
      4 * M * ∫ z, ‖G z‖ ^ 2 ∂haarK α := by
  have hB0 : 0 ≤ B := (norm_nonneg _).trans (hB 0)
  refine le_of_forall_pos_le_add fun ε hε => ?_
  set δ : ℝ := ε / (2 * B ^ 2 + 4 * M + 1) with hδ
  have hδ0 : 0 < δ := by positivity
  obtain ⟨Q, ⟨t, b, ht, rfl⟩, hGQ⟩ := exists_trig_l2_approx hG hδ0
  have hQb : Bdd fun z => ∑ χ ∈ t, b χ * χ z := IsTrig.bdd α ⟨t, b, ht, rfl⟩
  have hGQb : Bdd fun z => G z - ∑ χ ∈ t, b χ * χ z := hG.sub hQb
  have hχb : ∀ χ ∈ t, Bdd fun z : KG α => χ z := fun χ hχ =>
    ⟨χ.continuous.measurable, 1, fun z => (Chars.norm_eq (ht hχ) z).le⟩
  -- split `G = (G - Q) + Q`
  have hsplit : ∀ z, avg F (fun γ => w γ * G (z + kα α γ)) =
      avg F (fun γ => w γ * (G (z + kα α γ) - ∑ χ ∈ t, b χ * χ (z + kα α γ))) +
        ∑ χ ∈ t, (b χ * avg F (fun γ => w γ * χ (kα α γ))) * χ z := by
    intro z
    have : (fun γ => w γ * G (z + kα α γ)) = fun γ =>
        w γ * (G (z + kα α γ) - ∑ χ ∈ t, b χ * χ (z + kα α γ)) +
          w γ * ∑ χ ∈ t, b χ * χ (z + kα α γ) := by funext γ; ring
    rw [this, avg_add']
    congr 1
    simp only [avg, Finset.mul_sum, Finset.smul_sum, Finset.sum_mul, Complex.real_smul]
    rw [Finset.sum_comm]
    refine Finset.sum_congr rfl fun χ hχ => Finset.sum_congr rfl fun γ _ => ?_
    rw [Chars.map_add (ht hχ)]
    ring
  have hm1 : Bdd fun z => avg F (fun γ => w γ * (G (z + kα α γ) - ∑ χ ∈ t, b χ * χ (z + kα α γ))) :=
    Bdd.avg F fun γ _ => (Bdd.const (w γ)).mul (hGQb.comp (measurable_add_const _))
  have hm2 : Bdd fun z => ∑ χ ∈ t, (b χ * avg F (fun γ => w γ * χ (kα α γ))) * χ z :=
    Bdd.sum t fun χ hχ => (Bdd.const _).mul (hχb χ hχ)
  have h1 := integral_norm_add_sq_le (μ := haarK α) (hm1.memLp 2) (hm2.memLp 2)
  simp only [← hsplit] at h1
  have h2 := integral_norm_weighted_avg_sq_le hGQb F w hB
  have h3 : ∫ z, ‖∑ χ ∈ t, (b χ * avg F (fun γ => w γ * χ (kα α γ))) * χ z‖ ^ 2 ∂haarK α ≤
      M * ∫ z, ‖∑ χ ∈ t, b χ * χ z‖ ^ 2 ∂haarK α := by
    rw [integral_norm_sum_chars_sq ht, integral_norm_sum_chars_sq ht, Finset.mul_sum]
    refine Finset.sum_le_sum fun χ hχ => ?_
    rw [norm_mul, mul_pow, mul_comm M]
    exact mul_le_mul_of_nonneg_left (hM χ (ht hχ)) (by positivity)
  have h4 : ∫ z, ‖∑ χ ∈ t, b χ * χ z‖ ^ 2 ∂haarK α ≤
      2 * ∫ z, ‖G z‖ ^ 2 ∂haarK α + 2 * δ := by
    have := integral_norm_add_sq_le (μ := haarK α) (hG.memLp 2) ((hGQb.memLp 2).neg)
    have e2 : (∫ y, ‖G y + -(G y - ∑ χ ∈ t, b χ * χ y)‖ ^ 2 ∂haarK α) =
        ∫ z, ‖∑ χ ∈ t, b χ * χ z‖ ^ 2 ∂haarK α := by
      congr 1; funext y; congr 2; ring
    simp only [Pi.neg_apply, norm_neg] at this
    rw [e2] at this
    linarith [hGQ.le]
  have hGQ' : ∫ z, ‖G z - ∑ χ ∈ t, b χ * χ z‖ ^ 2 ∂haarK α ≤ δ := hGQ.le
  have hfin : 2 * B ^ 2 * δ + 4 * M * δ ≤ ε := by
    rw [hδ, ← add_mul, mul_div_assoc', div_le_iff₀ (by positivity)]
    nlinarith
  nlinarith [mul_le_mul_of_nonneg_left hGQ' (sq_nonneg B)]

/-- The trigonometric part: for a trigonometric polynomial `P`, the averages
`𝔼_γ P(x₀ + α γ) G(z + α γ)` converge in `L²(m_K)` to `∫ P(v) G(v + z - x₀) dm(v)`. -/
theorem tendsto_trig_weighted {P : KG α → ℂ} (hP : IsTrig α P) {G : KG α → ℂ} (hG : Bdd G)
    (x0 : KG α) {Φ : ℕ → Finset Γ} (hΦ : IsFolner Φ) :
    Tendsto (fun N => ∫ z, ‖avg (Φ N) (fun γ => P (x0 + kα α γ) * G (z + kα α γ)) -
      ∫ v, P v * G (v + (z - x0)) ∂haarK α‖ ^ 2 ∂haarK α) atTop (𝓝 0) := by
  obtain ⟨t, c, ht, rfl⟩ := hP
  have hχb : ∀ χ ∈ t, Bdd fun z : KG α => χ z := fun χ hχ =>
    ⟨χ.continuous.measurable, 1, fun z => (Chars.norm_eq (ht hχ) z).le⟩
  set D : C(KG α, ℂ) → ℕ → KG α → ℂ := fun χ N z =>
    avg (Φ N) (fun γ => χ (z + kα α γ) * G (z + kα α γ)) - ∫ u, χ u * G u ∂haarK α with hD
  have hDl : ∀ χ ∈ t, Tendsto (fun N => ∫ z, ‖D χ N z‖ ^ 2 ∂haarK α) atTop (𝓝 0) := fun χ hχ =>
    tendsto_rotation_avg_l2 ((hχb χ hχ).mul hG) hΦ
  have hDb : ∀ χ ∈ t, ∀ N, Bdd (D χ N) := fun χ hχ N =>
    (Bdd.avg _ fun γ _ => ((hχb χ hχ).mul hG).comp (measurable_add_const _)).sub (Bdd.const _)
  -- the pointwise identity
  have hid : ∀ N z, avg (Φ N) (fun γ => (∑ χ ∈ t, c χ * χ (x0 + kα α γ)) * G (z + kα α γ)) -
      ∫ v, (∑ χ ∈ t, c χ * χ v) * G (v + (z - x0)) ∂haarK α =
      ∑ χ ∈ t, c χ * χ x0 * conj (χ z) * D χ N z := by
    intro N z
    have e1 : ∀ χ ∈ t, ∀ γ, χ (x0 + kα α γ) * G (z + kα α γ) =
        χ x0 * conj (χ z) * (χ (z + kα α γ) * G (z + kα α γ)) := by
      intro χ hχ γ
      rw [Chars.map_add (ht hχ) x0, Chars.map_add (ht hχ) z]
      have := Chars.mul_conj_self (ht hχ) z
      linear_combination (χ x0 * χ (kα α γ) * G (z + kα α γ)) * this.symm
    have e2 : ∀ χ ∈ t, ∫ v, χ v * G (v + (z - x0)) ∂haarK α =
        χ x0 * conj (χ z) * ∫ u, χ u * G u ∂haarK α := by
      intro χ hχ
      rw [← integral_haarK_add (fun v => χ v * G (v + (z - x0))) (x0 - z), ← integral_const_mul]
      congr 1; funext v
      rw [show v + (x0 - z) + (z - x0) = v by abel, Chars.map_add (ht hχ) v (x0 - z),
        sub_eq_add_neg x0 z, Chars.map_add (ht hχ) x0 (-z), ← Chars.conj_eq_inv (ht hχ)]
      ring
    have hint : ∀ χ ∈ t, Integrable (fun v => c χ * χ v * G (v + (z - x0))) (haarK α) :=
      fun χ hχ => (((Bdd.const (c χ)).mul (hχb χ hχ)).mul
        (hG.comp (measurable_add_const _))).integrable
    simp only [Finset.sum_mul]
    rw [integral_finsetSum _ hint]
    simp only [avg, Finset.smul_sum]
    rw [Finset.sum_comm, ← Finset.sum_sub_distrib]
    refine Finset.sum_congr rfl fun χ hχ => ?_
    have e3 : ∫ v, c χ * χ v * G (v + (z - x0)) ∂haarK α =
        c χ * (χ x0 * conj (χ z) * ∫ u, χ u * G u ∂haarK α) := by
      rw [← e2 χ hχ, ← integral_const_mul]; congr 1; funext v; ring
    rw [e3, hD]
    simp only [avg, Finset.smul_sum, mul_sub, Finset.mul_sum]
    congr 1
    · refine Finset.sum_congr rfl fun γ _ => ?_
      rw [mul_assoc (c χ), e1 χ hχ γ]
      simp only [Complex.real_smul]
      ring
    · ring
  -- the bound
  have hbound : ∀ N, ∫ z, ‖∑ χ ∈ t, c χ * χ x0 * conj (χ z) * D χ N z‖ ^ 2 ∂haarK α ≤
      #t * ∑ χ ∈ t, ‖c χ‖ ^ 2 * ∫ z, ‖D χ N z‖ ^ 2 ∂haarK α := by
    intro N
    have hint : ∀ χ ∈ t, Integrable (fun z => ‖D χ N z‖ ^ 2) (haarK α) := fun χ hχ =>
      (memLp_two_iff_integrable_sq_norm (hDb χ hχ N).meas.aestronglyMeasurable).1
        ((hDb χ hχ N).memLp 2)
    calc _ ≤ ∫ z, (#t : ℝ) * ∑ χ ∈ t, ‖c χ‖ ^ 2 * ‖D χ N z‖ ^ 2 ∂haarK α := by
          refine integral_mono_of_nonneg (Eventually.of_forall fun z => by positivity)
            ((integrable_finsetSum _ fun χ hχ => (hint χ hχ).const_mul _).const_mul _)
            (Eventually.of_forall fun z => ?_)
          have h1 := norm_sum_le t fun χ => c χ * χ x0 * conj (χ z) * D χ N z
          have h2 := sq_sum_le_card_mul_sum_sq (s := t)
            (f := fun χ => ‖c χ * χ x0 * conj (χ z) * D χ N z‖)
          have h3 : ∀ χ ∈ t, ‖c χ * χ x0 * conj (χ z) * D χ N z‖ ^ 2 = ‖c χ‖ ^ 2 * ‖D χ N z‖ ^ 2 :=
            fun χ hχ => by
              rw [norm_mul, norm_mul, norm_mul, Complex.norm_conj, Chars.norm_eq (ht hχ),
                Chars.norm_eq (ht hχ)]; ring
          rw [Finset.sum_congr rfl h3] at h2
          calc _ ≤ (∑ χ ∈ t, ‖c χ * χ x0 * conj (χ z) * D χ N z‖) ^ 2 :=
                pow_le_pow_left₀ (norm_nonneg _) h1 2
            _ ≤ _ := h2
      _ = _ := by
          rw [integral_const_mul, integral_finsetSum _ fun χ hχ => (hint χ hχ).const_mul _]
          simp only [integral_const_mul]
  have hlim : Tendsto (fun N => (#t : ℝ) * ∑ χ ∈ t, ‖c χ‖ ^ 2 * ∫ z, ‖D χ N z‖ ^ 2 ∂haarK α)
      atTop (𝓝 0) := by
    have := (tendsto_finsetSum t fun χ hχ => (hDl χ hχ).const_mul (‖c χ‖ ^ 2)).const_mul
      (#t : ℝ)
    simpa using this
  refine squeeze_zero (fun N => integral_nonneg fun z => by positivity) (fun N => ?_) hlim
  simp only [hid]
  exact hbound N

end Weighted

/-! ## Correlations of perturbed functions and the van der Corput bound along an orbit -/

section Perturb

variable {Γ : Type*} [AddCommGroup Γ]
variable {Y : Type*} [MeasurableSpace Y] [AddAction Γ Y] [MeasurableConstVAdd Γ Y]
variable {μ : Measure Y} [IsProbabilityMeasure μ] [VAddInvariantMeasure Γ Y μ]

lemma norm_integral_mul_conj_le {f g : Y → ℂ} (hf : MemLp f 2 μ) (hg : MemLp g 2 μ) :
    ‖∫ y, f y * conj (g y) ∂μ‖ ≤
      Real.sqrt (∫ y, ‖f y‖ ^ 2 ∂μ) * Real.sqrt (∫ y, ‖g y‖ ^ 2 ∂μ) := by
  rw [← Real.sqrt_mul (integral_nonneg fun y => by positivity)]
  exact Real.le_sqrt_of_sq_le (norm_integral_mul_conj_sq_le hf hg)

/-- Correlations depend continuously on the function in `L²`. -/
lemma norm_corr_sub_le {a b : Y → ℂ} (ha : Bdd a) (hb : Bdd b) (δ : Γ) :
    ‖corr μ a δ - corr μ b δ‖ ≤ Real.sqrt (∫ y, ‖a y - b y‖ ^ 2 ∂μ) *
      (Real.sqrt (∫ y, ‖a y‖ ^ 2 ∂μ) + Real.sqrt (∫ y, ‖b y‖ ^ 2 ∂μ)) := by
  have hc : Bdd fun y => a y - b y := ha.sub hb
  have hcδ : Bdd fun y => a (δ +ᵥ y) - b (δ +ᵥ y) := hc.comp (measurable_const_vadd δ)
  have hbδ : Bdd fun y => b (δ +ᵥ y) := hb.comp (measurable_const_vadd δ)
  have i1 : Integrable (fun y => (a (δ +ᵥ y) - b (δ +ᵥ y)) * conj (a y)) μ :=
    (hcδ.mul ha.conj').integrable
  have i2 : Integrable (fun y => b (δ +ᵥ y) * conj (a y - b y)) μ := (hbδ.mul hc.conj').integrable
  have i3 : Integrable (fun y => a (δ +ᵥ y) * conj (a y)) μ :=
    ((ha.comp (measurable_const_vadd δ)).mul ha.conj').integrable
  have i4 : Integrable (fun y => b (δ +ᵥ y) * conj (b y)) μ := (hbδ.mul hb.conj').integrable
  have e : corr μ a δ - corr μ b δ =
      ∫ y, (a (δ +ᵥ y) - b (δ +ᵥ y)) * conj (a y) ∂μ + ∫ y, b (δ +ᵥ y) * conj (a y - b y) ∂μ := by
    simp only [corr]
    rw [← integral_add i1 i2, ← integral_sub i3 i4]
    congr 1; funext y; simp only [map_sub]; ring
  have hshift : ∀ {c : Y → ℂ}, Bdd c → ∫ y, ‖c (δ +ᵥ y)‖ ^ 2 ∂μ = ∫ y, ‖c y‖ ^ 2 ∂μ :=
    fun _ => integral_vadd_eq_self (fun y => ‖_‖ ^ 2)
  rw [e]
  refine (norm_add_le _ _).trans ?_
  have h1 := norm_integral_mul_conj_le (μ := μ) (hcδ.memLp 2) (ha.memLp 2)
  have h2 := norm_integral_mul_conj_le (μ := μ) (hbδ.memLp 2) (hc.memLp 2)
  rw [hshift hc] at h1
  rw [hshift hb] at h2
  nlinarith [Real.sqrt_nonneg (∫ y, ‖a y - b y‖ ^ 2 ∂μ), Real.sqrt_nonneg (∫ y, ‖a y‖ ^ 2 ∂μ),
    Real.sqrt_nonneg (∫ y, ‖b y‖ ^ 2 ∂μ)]

end Perturb

section VdCOrbit

variable {Γ : Type*} [AddCommGroup Γ] [Countable Γ]
variable {Y : Type*} [TopologicalSpace Y] [CompactSpace Y] [MeasurableSpace Y] [BorelSpace Y]
  [AddAction Γ Y] [ContinuousConstVAdd Γ Y]
variable {μ : Measure Y} [IsProbabilityMeasure μ] [VAddInvariantMeasure Γ Y μ]

/-- Along a generic orbit, character-twisted averages of `F''(T^γ y₀)` are eventually small,
uniformly in the character, provided `F''` has correlations within `ε₁` of a weakly mixing
function. -/
theorem eventually_twisted_avg_le {Φ : ℕ → Finset Γ} (hΦ : IsFolner Φ) {y0 : Y}
    (hy0 : IsGeneric μ Φ y0) (F'' : C(Y, ℂ)) {W : Y → ℂ} (hWb : Bdd W) (hwm : WeakMixing Γ μ W)
    {ε₁ : ℝ} (hε₁ : ∀ δ : Γ, ‖corr μ F'' δ - corr μ W δ‖ ≤ ε₁) {η : ℝ} (hη : 0 < η) :
    ∀ᶠ N in atTop, ∀ ψ : Γ → ℂ, (∀ a b, ψ (a + b) = ψ a * ψ b) → (∀ a, ‖ψ a‖ = 1) →
      ‖avg (Φ N) (fun γ => F'' (γ +ᵥ y0) * ψ γ)‖ ^ 2 ≤ ε₁ + η := by
  obtain ⟨Θ, hΘ⟩ := Q516.exists_folner (G := Γ)
  have hd := tendsto_double_avg (c := fun β => ‖corr (Γ := Γ) μ W β‖) (fun _ => norm_nonneg _)
    hwm hΘ
  obtain ⟨M, hM⟩ := (hd.eventually (gt_mem_nhds (show (0 : ℝ) < η / 3 by positivity))).exists
  set H := Θ M
  have hH : H.Nonempty := hΘ.1 M
  set B := ‖F''‖
  have hB : ∀ y, ‖F'' y‖ ≤ B := fun y => F''.norm_coe_le_norm y
  -- convergence of the inner averages
  have hinner : ∀ h h' : Γ, Tendsto (fun N => avg (Φ N) fun γ =>
      F'' ((γ + h) +ᵥ y0) * conj (F'' ((γ + h') +ᵥ y0))) atTop (𝓝 (corr μ F'' (h - h'))) := by
    intro h h'
    let φ : C(Y, ℂ) := ⟨fun y => F'' (h +ᵥ y) * conj (F'' (h' +ᵥ y)),
      (F''.continuous.comp (continuous_const_vadd h)).mul
        (Complex.continuous_conj.comp (F''.continuous.comp (continuous_const_vadd h')))⟩
    have := hy0.tendsto_complex φ
    rw [show ∫ x, φ x ∂μ = corr μ F'' (h - h') from integral_shift_mul_conj (μ := μ) F'' h h']
      at this
    refine this.congr fun N => ?_
    congr 1; funext γ
    simp only [φ, ContinuousMap.coe_mk, vadd_vadd, add_comm h, add_comm h']
  set V : ℕ → ℝ := fun N => avg H fun h => avg H fun h' =>
    ‖avg (Φ N) fun γ => F'' ((γ + h) +ᵥ y0) * conj (F'' ((γ + h') +ᵥ y0))‖ with hV
  have hVlim : Tendsto V atTop (𝓝 (avg H fun h => avg H fun h' => ‖corr μ F'' (h - h')‖)) := by
    simp only [hV, avg]
    refine tendsto_const_nhds.smul (tendsto_finsetSum _ fun h _ =>
      tendsto_const_nhds.smul (tendsto_finsetSum _ fun h' _ => (hinner h h').norm))
  have hVbound : (avg H fun h => avg H fun h' => ‖corr μ F'' (h - h')‖) < ε₁ + η / 3 := by
    calc (avg H fun h => avg H fun h' => ‖corr μ F'' (h - h')‖)
        ≤ avg H fun h => avg H fun h' => ‖corr (Γ := Γ) μ W (h - h')‖ + ε₁ :=
          avg_real_mono fun h _ => avg_real_mono fun h' _ => by
            have := hε₁ (h - h')
            have := norm_sub_norm_le (corr μ F'' (h - h')) (corr μ W (h - h'))
            linarith
      _ = (avg H fun h => avg H fun h' => ‖corr (Γ := Γ) μ W (h - h')‖) + ε₁ := by
          simp only [avg_add', avg_const hH]
      _ < ε₁ + η / 3 := by linarith
  set e : ℕ → ℝ := fun N => 2 * B * (2 * B * ∑ h ∈ H, (#(Φ N \ (Φ N).image (h + ·)) : ℝ) / #(Φ N)) +
    (2 * B * ∑ h ∈ H, (#(Φ N \ (Φ N).image (h + ·)) : ℝ) / #(Φ N)) ^ 2 with he
  have helim : Tendsto e atTop (𝓝 0) := by
    have h0 : Tendsto (fun N => ∑ h ∈ H, (#(Φ N \ (Φ N).image (h + ·)) : ℝ) / #(Φ N)) atTop
        (𝓝 0) := by
      simpa using tendsto_finsetSum H fun h _ => hΦ.tendsto_defect h
    have := ((h0.const_mul (2 * B)).const_mul (2 * B)).add ((h0.const_mul (2 * B)).pow 2)
    rw [show (0 : ℝ) = 2 * B * (2 * B * 0) + (2 * B * 0) ^ 2 by ring]
    exact this
  filter_upwards [hVlim.eventually (gt_mem_nhds hVbound),
    helim.eventually (gt_mem_nhds (show (0 : ℝ) < 2 * η / 3 by positivity))] with N hN1 hN2
  intro ψ hψ hψ1
  have := vdc_estimate (Φ N) H (hΦ.1 N) hH (fun γ => F'' (γ +ᵥ y0)) ψ (fun γ => hB _) hψ hψ1
  simp only at this
  have hVN : (avg H fun h => avg H fun h' =>
      ‖avg (Φ N) fun γ => F'' ((γ + h) +ᵥ y0) * conj (F'' ((γ + h') +ᵥ y0))‖) = V N := rfl
  rw [hVN] at this
  linarith

end VdCOrbit

/-! ## The Kronecker part of the generic-pairs lemma -/

section KronPart

lemma integral_add3 {X : Type*} [MeasurableSpace X] {μ : Measure X} {f₁ f₂ f₃ : X → ℝ}
    (h₁ : Integrable f₁ μ) (h₂ : Integrable f₂ μ) (h₃ : Integrable f₃ μ) :
    ∫ x, (f₁ x + f₂ x + f₃ x) ∂μ = ∫ x, f₁ x ∂μ + ∫ x, f₂ x ∂μ + ∫ x, f₃ x ∂μ := by
  rw [integral_add (f := fun x => f₁ x + f₂ x) (h₁.add h₂) h₃, integral_add h₁ h₂]

lemma norm_add3_sq_le {E : Type*} [NormedAddCommGroup E] (a b c : E) :
    ‖a + b + c‖ ^ 2 ≤ 3 * (‖a‖ ^ 2 + ‖b‖ ^ 2 + ‖c‖ ^ 2) := by
  have h1 : ‖a + b + c‖ ≤ ‖a‖ + ‖b‖ + ‖c‖ := norm_add₃_le
  have h2 := pow_le_pow_left₀ (norm_nonneg _) h1 2
  nlinarith [sq_nonneg (‖a‖ - ‖b‖), sq_nonneg (‖a‖ - ‖c‖), sq_nonneg (‖b‖ - ‖c‖)]

lemma Bdd.integral_translate {Γ : Type*} [AddCommGroup Γ] {α : Γ →+ Torus} {F G : KG α → ℂ}
    (hF : Bdd F) (hG : Bdd G) (x0 : KG α) :
    Bdd fun z => ∫ v, F v * G (v + (z - x0)) ∂haarK α := by
  obtain ⟨CF, hCF0, hCF⟩ := hF.exists_bound_nonneg
  obtain ⟨CG, hCG0, hCG⟩ := hG.exists_bound_nonneg
  refine ⟨?_, CF * CG, fun z => Bdd.norm_integral_le fun v => ?_⟩
  · have : StronglyMeasurable fun q : KG α × KG α => F q.2 * G (q.2 + (q.1 - x0)) :=
      ((hF.meas.comp measurable_snd).mul (hG.meas.comp (measurable_snd.add
        (measurable_fst.sub_const _)))).stronglyMeasurable
    exact (this.integral_prod_right' (ν := haarK α)).measurable
  · rw [norm_mul]; exact mul_le_mul (hCF _) (hCG _) (norm_nonneg _) hCF0

/-- For a continuous Kronecker map `π` and a generic point `y₀`, the averages
`𝔼_γ f(T^γ y₀) G(z + α γ)` converge in `L²(m_K)` to `∫ f̃(v) G(v + z - π y₀) dm(v)`. -/
theorem tendsto_weighted_l2 {Γ Y : Type u} [AddCommGroup Γ] [Countable Γ] {α : Γ →+ Torus}
    [TopologicalSpace Y] [CompactSpace Y] [TopologicalSpace.MetrizableSpace Y]
    [MeasurableSpace Y] [BorelSpace Y] [AddAction Γ Y] [ContinuousConstVAdd Γ Y] [Nonempty Y]
    {μ : Measure Y} [IsProbabilityMeasure μ] [VAddInvariantMeasure Γ Y μ] {π : Y → KG α}
    (hW : WienerKoopman.{u}) (hπc : Continuous π) (hπe : ∀ (γ : Γ) y, π (γ +ᵥ y) = π y + kα α γ)
    (hπ : IsKroneckerMap μ α π) {Φ : ℕ → Finset Γ} (hΦ : IsFolner Φ) {y0 : Y}
    (hy0 : IsGeneric μ Φ y0) (f : C(Y, ℂ)) {G : KG α → ℂ} (hG : Bdd G) :
    Tendsto (fun N => ∫ z, ‖avg (Φ N) (fun γ => f (γ +ᵥ y0) * G (z + kα α γ)) -
      ∫ v, tilde μ π f v * G (v + (z - π y0)) ∂haarK α‖ ^ 2 ∂haarK α) atTop (𝓝 0) := by
  have hR := hπ.toRotFactor
  have hfb : Bdd fun y => f y := ⟨f.continuous.measurable, ‖f‖, fun y => f.norm_coe_le_norm y⟩
  set Cf := ‖f‖ with hCf
  have hCf0 : 0 ≤ Cf := norm_nonneg _
  obtain ⟨CG, hCG0, hCG⟩ := hG.exists_bound_nonneg
  have hft : Bdd (tilde μ π f) := hfb.tilde
  have hftC : ∀ v, ‖tilde μ π f v‖ ≤ Cf := fun v =>
    Bdd.norm_integral_le (μ := dis μ π v) fun y => f.norm_coe_le_norm y
  have hIG : ∫ z, ‖G z‖ ^ 2 ∂haarK α ≤ CG ^ 2 := by
    calc ∫ z, ‖G z‖ ^ 2 ∂haarK α ≤ ∫ _z, CG ^ 2 ∂haarK α :=
          integral_mono_of_nonneg (Eventually.of_forall fun z => by positivity)
            (integrable_const _) (Eventually.of_forall fun z =>
              pow_le_pow_left₀ (norm_nonneg _) (hCG z) 2)
      _ = CG ^ 2 := by simp
  refine tendsto_zero_of_forall_eventually_le (fun N => integral_nonneg fun z => by positivity)
    fun ε hε => ?_
  -- choice of `τ`
  set K1 : ℝ := Real.sqrt (8 * Cf ^ 2 + 2) + 2 * Cf with hK1
  have hK10 : 0 ≤ K1 := by positivity
  set τ : ℝ := min 1 (ε / (6 * (4 * K1 + 1) * (CG ^ 2 + 1))) with hτ
  have hτ0 : 0 < τ := lt_min one_pos (by positivity)
  have hτ1 : τ ≤ 1 := min_le_left _ _
  have hτε : τ ≤ ε / (6 * (4 * K1 + 1) * (CG ^ 2 + 1)) := min_le_right _ _
  obtain ⟨P, hP, hfP⟩ := exists_trig_l2_approx hft (show (0 : ℝ) < τ ^ 2 by positivity)
  have hPc := hP.continuous
  have hPb := hP.bdd
  -- the decomposition `f = P ∘ π + f''`
  set f'' : C(Y, ℂ) := f - ⟨fun y => P (π y), hPc.comp hπc⟩ with hf''
  have hf''b : Bdd fun y => f'' y := ⟨f''.continuous.measurable, ‖f''‖,
    fun y => f''.norm_coe_le_norm y⟩
  set fperp : Y → ℂ := fun y => f y - tilde μ π f (π y) with hfperp
  have hfperpb : Bdd fperp := hfb.sub (hft.comp hπ.measurable)
  have hwm : WeakMixing Γ μ fperp := hπ.weakMixing_sub_tilde hW hfb
  -- the correlation perturbation
  have hdiff : ∫ y, ‖f'' y - fperp y‖ ^ 2 ∂μ < τ ^ 2 := by
    have e : ∀ y, f'' y - fperp y = tilde μ π f (π y) - P (π y) := fun y => by
      simp [hf'', hfperp]
    simp only [e]
    have := integral_map (μ := μ) hπ.measurable.aemeasurable
      (((hft.sub hPb).meas.norm.pow_const 2).aestronglyMeasurable)
      (f := fun v => ‖tilde μ π f v - P v‖ ^ 2)
    rw [hπ.map_eq] at this
    rw [← this]
    exact hfP
  have hperp2 : ∫ y, ‖fperp y‖ ^ 2 ∂μ ≤ (2 * Cf) ^ 2 := by
    calc ∫ y, ‖fperp y‖ ^ 2 ∂μ ≤ ∫ _y, (2 * Cf) ^ 2 ∂μ :=
          integral_mono_of_nonneg (Eventually.of_forall fun y => by positivity)
            (integrable_const _) (Eventually.of_forall fun y => by
              refine pow_le_pow_left₀ (norm_nonneg _) ?_ 2
              refine (norm_sub_le _ _).trans ?_
              have := f.norm_coe_le_norm y; have := hftC (π y); linarith)
      _ = (2 * Cf) ^ 2 := by simp
  have hf''2 : ∫ y, ‖f'' y‖ ^ 2 ∂μ ≤ 8 * Cf ^ 2 + 2 := by
    have := integral_norm_add_sq_le (μ := μ) (((hf''b.sub hfperpb)).memLp 2) (hfperpb.memLp 2)
    simp only [sub_add_cancel] at this
    nlinarith
  have hε₁ : ∀ δ : Γ, ‖corr μ f'' δ - corr μ fperp δ‖ ≤ τ * K1 := by
    intro δ
    refine (norm_corr_sub_le hf''b hfperpb δ).trans ?_
    have h1 : Real.sqrt (∫ y, ‖f'' y - fperp y‖ ^ 2 ∂μ) ≤ τ := by
      rw [show τ = Real.sqrt (τ ^ 2) from (Real.sqrt_sq hτ0.le).symm]
      exact Real.sqrt_le_sqrt hdiff.le
    have h2 : Real.sqrt (∫ y, ‖f'' y‖ ^ 2 ∂μ) ≤ Real.sqrt (8 * Cf ^ 2 + 2) :=
      Real.sqrt_le_sqrt hf''2
    have h3 : Real.sqrt (∫ y, ‖fperp y‖ ^ 2 ∂μ) ≤ 2 * Cf := by
      rw [show 2 * Cf = Real.sqrt ((2 * Cf) ^ 2) from (Real.sqrt_sq (by positivity)).symm]
      exact Real.sqrt_le_sqrt hperp2
    calc _ ≤ τ * (Real.sqrt (∫ y, ‖f'' y‖ ^ 2 ∂μ) + Real.sqrt (∫ y, ‖fperp y‖ ^ 2 ∂μ)) :=
          mul_le_mul_of_nonneg_right h1 (by positivity)
      _ ≤ τ * K1 := mul_le_mul_of_nonneg_left (by rw [hK1]; linarith) hτ0.le
  -- the three estimates
  set η : ℝ := ε / (48 * (CG ^ 2 + 1)) with hη
  have hη0 : 0 < η := by positivity
  have hev1 := eventually_twisted_avg_le hΦ hy0 f'' hfperpb hwm hε₁ hη0
  have hev2 := (tendsto_trig_weighted hP hG (π y0) hΦ).eventually
    (ge_mem_nhds (show (0 : ℝ) < ε / 12 by positivity))
  filter_upwards [hev1, hev2] with N hN1 hN2
  -- pointwise decomposition
  have hdec : ∀ z, avg (Φ N) (fun γ => f (γ +ᵥ y0) * G (z + kα α γ)) -
      ∫ v, tilde μ π f v * G (v + (z - π y0)) ∂haarK α =
      (avg (Φ N) (fun γ => P (π y0 + kα α γ) * G (z + kα α γ)) -
        ∫ v, P v * G (v + (z - π y0)) ∂haarK α) +
      avg (Φ N) (fun γ => f'' (γ +ᵥ y0) * G (z + kα α γ)) +
      ((∫ v, P v * G (v + (z - π y0)) ∂haarK α) -
        ∫ v, tilde μ π f v * G (v + (z - π y0)) ∂haarK α) := by
    intro z
    have : (fun γ => f (γ +ᵥ y0) * G (z + kα α γ)) = fun γ =>
        P (π y0 + kα α γ) * G (z + kα α γ) + f'' (γ +ᵥ y0) * G (z + kα α γ) := by
      funext γ
      simp only [hf'', ContinuousMap.sub_apply, ContinuousMap.coe_mk, hπe]
      ring
    rw [this, avg_add']
    ring
  -- bound for the `Λ` difference
  have hΛ : ∀ z, ‖(∫ v, P v * G (v + (z - π y0)) ∂haarK α) -
      ∫ v, tilde μ π f v * G (v + (z - π y0)) ∂haarK α‖ ^ 2 ≤ τ ^ 2 * CG ^ 2 := by
    intro z
    have hGs : Bdd fun v => G (v + (z - π y0)) := hG.comp (measurable_add_const _)
    rw [← integral_sub (hPb.mul hGs).integrable (hft.mul hGs).integrable]
    have e : (fun v => P v * G (v + (z - π y0)) - tilde μ π f v * G (v + (z - π y0))) =
        fun v => (P v - tilde μ π f v) * conj (conj (G (v + (z - π y0)))) := by
      funext v; simp only [Complex.conj_conj]; ring
    rw [e]
    have hcs := norm_integral_mul_conj_sq_le (μ := haarK α) ((hPb.sub hft).memLp 2)
      (hGs.conj'.memLp 2)
    refine hcs.trans ?_
    have e1 : ∫ v, ‖P v - tilde μ π f v‖ ^ 2 ∂haarK α ≤ τ ^ 2 := by
      have : ∫ v, ‖P v - tilde μ π f v‖ ^ 2 ∂haarK α = ∫ v, ‖tilde μ π f v - P v‖ ^ 2 ∂haarK α := by
        congr 1; funext v; rw [norm_sub_rev]
      rw [this]; exact hfP.le
    have e2 : ∫ v, ‖conj (G (v + (z - π y0)))‖ ^ 2 ∂haarK α ≤ CG ^ 2 := by
      simp only [Complex.norm_conj]
      rw [integral_haarK_add_real (fun v => ‖G v‖ ^ 2)]
      exact hIG
    exact mul_le_mul e1 e2 (integral_nonneg fun v => by positivity) (by positivity)
  -- the weakly mixing part via Parseval
  have hwp : ∫ z, ‖avg (Φ N) (fun γ => f'' (γ +ᵥ y0) * G (z + kα α γ))‖ ^ 2 ∂haarK α ≤
      4 * (τ * K1 + η) * CG ^ 2 := by
    have := integral_weighted_avg_le hG (Φ N) (fun γ => f'' (γ +ᵥ y0)) (B := ‖f''‖)
      (fun γ => f''.norm_coe_le_norm _) (M := τ * K1 + η) (by positivity) fun χ hχ =>
        hN1 (fun γ => χ (kα α γ)) (fun a b => by rw [(kα α).map_add, Chars.map_add hχ])
          (fun a => Chars.norm_eq hχ _)
    exact this.trans (mul_le_mul_of_nonneg_left hIG (by positivity))
  -- combine
  have hb1 : Bdd fun z => avg (Φ N) (fun γ => P (π y0 + kα α γ) * G (z + kα α γ)) -
      ∫ v, P v * G (v + (z - π y0)) ∂haarK α :=
    (Bdd.avg _ fun γ _ => (Bdd.const _).mul (hG.comp (measurable_add_const _))).sub
      (hPb.integral_translate hG _)
  have hb2 : Bdd fun z => avg (Φ N) (fun γ => f'' (γ +ᵥ y0) * G (z + kα α γ)) :=
    Bdd.avg _ fun γ _ => (Bdd.const _).mul (hG.comp (measurable_add_const _))
  have hb3 : Bdd fun z => (∫ v, P v * G (v + (z - π y0)) ∂haarK α) -
      ∫ v, tilde μ π f v * G (v + (z - π y0)) ∂haarK α :=
    (hPb.integral_translate hG _).sub (hft.integral_translate hG _)
  have hsq : ∀ {F : KG α → ℂ}, Bdd F → Integrable (fun z => ‖F z‖ ^ 2) (haarK α) := fun hF =>
    (memLp_two_iff_integrable_sq_norm hF.meas.aestronglyMeasurable).1 (hF.memLp 2)
  have h3 : ∫ z, ‖(∫ v, P v * G (v + (z - π y0)) ∂haarK α) -
      ∫ v, tilde μ π f v * G (v + (z - π y0)) ∂haarK α‖ ^ 2 ∂haarK α ≤ τ ^ 2 * CG ^ 2 := by
    calc _ ≤ ∫ _z, τ ^ 2 * CG ^ 2 ∂haarK α :=
          integral_mono_of_nonneg (Eventually.of_forall fun z => by positivity)
            (integrable_const _) (Eventually.of_forall hΛ)
      _ = τ ^ 2 * CG ^ 2 := by simp
  calc ∫ z, ‖avg (Φ N) (fun γ => f (γ +ᵥ y0) * G (z + kα α γ)) -
        ∫ v, tilde μ π f v * G (v + (z - π y0)) ∂haarK α‖ ^ 2 ∂haarK α
      ≤ ∫ z, 3 * (‖avg (Φ N) (fun γ => P (π y0 + kα α γ) * G (z + kα α γ)) -
          ∫ v, P v * G (v + (z - π y0)) ∂haarK α‖ ^ 2 +
          ‖avg (Φ N) (fun γ => f'' (γ +ᵥ y0) * G (z + kα α γ))‖ ^ 2 +
          ‖(∫ v, P v * G (v + (z - π y0)) ∂haarK α) -
            ∫ v, tilde μ π f v * G (v + (z - π y0)) ∂haarK α‖ ^ 2) ∂haarK α := by
        refine integral_mono_of_nonneg (Eventually.of_forall fun z => by positivity)
          ((((hsq hb1).add (hsq hb2)).add (hsq hb3)).const_mul 3)
          (Eventually.of_forall fun z => ?_)
        dsimp only
        rw [hdec z]
        exact norm_add3_sq_le _ _ _
    _ = 3 * ((∫ z, ‖avg (Φ N) (fun γ => P (π y0 + kα α γ) * G (z + kα α γ)) -
          ∫ v, P v * G (v + (z - π y0)) ∂haarK α‖ ^ 2 ∂haarK α) +
        (∫ z, ‖avg (Φ N) (fun γ => f'' (γ +ᵥ y0) * G (z + kα α γ))‖ ^ 2 ∂haarK α) +
        ∫ z, ‖(∫ v, P v * G (v + (z - π y0)) ∂haarK α) -
            ∫ v, tilde μ π f v * G (v + (z - π y0)) ∂haarK α‖ ^ 2 ∂haarK α) := by
        rw [integral_const_mul, integral_add3 (hsq hb1) (hsq hb2) (hsq hb3)]
    _ ≤ 3 * (ε / 12 + 4 * (τ * K1 + η) * CG ^ 2 + τ ^ 2 * CG ^ 2) := by
        gcongr
    _ ≤ ε := by
        have hτ2 : τ ^ 2 ≤ τ := by nlinarith
        have h1 : 12 * η * CG ^ 2 ≤ ε / 4 := by
          rw [hη]
          rw [show 12 * (ε / (48 * (CG ^ 2 + 1))) * CG ^ 2 = ε / 4 * (CG ^ 2 / (CG ^ 2 + 1)) by
            field_simp; ring]
          exact mul_le_of_le_one_right (by positivity)
            ((div_le_one (by positivity)).2 (by linarith))
        have h2 : 3 * τ * (4 * K1 + 1) * CG ^ 2 ≤ ε / 2 := by
          have := mul_le_mul_of_nonneg_left hτε (show (0 : ℝ) ≤ 3 * (4 * K1 + 1) * CG ^ 2 by
            positivity)
          refine le_trans (by nlinarith) (this.trans ?_)
          rw [show 3 * (4 * K1 + 1) * CG ^ 2 * (ε / (6 * (4 * K1 + 1) * (CG ^ 2 + 1))) =
            ε / 2 * (CG ^ 2 / (CG ^ 2 + 1)) by field_simp; ring]
          exact mul_le_of_le_one_right (by positivity)
            ((div_le_one (by positivity)).2 (by linarith))
        nlinarith [sq_nonneg CG]

/-- Paper, proof of Lemma \ref{K:lem:pairs}, equation \eqref{K:eq:L2conv}: for continuous `f` and
bounded `g`, `𝔼_γ f(T^γ y₀) g(T^γ y) → J_{π y - π y₀}(f ⊗ g)` in `L²(λ)`. -/
theorem tendsto_pair_l2 {Γ Y : Type u} [AddCommGroup Γ] [Countable Γ] {α : Γ →+ Torus}
    [TopologicalSpace Y] [CompactSpace Y] [TopologicalSpace.MetrizableSpace Y]
    [MeasurableSpace Y] [BorelSpace Y] [AddAction Γ Y] [ContinuousConstVAdd Γ Y] [Nonempty Y]
    {μ : Measure Y} [IsProbabilityMeasure μ] [VAddInvariantMeasure Γ Y μ] {π : Y → KG α}
    (hW : WienerKoopman.{u}) (hπc : Continuous π) (hπe : ∀ (γ : Γ) y, π (γ +ᵥ y) = π y + kα α γ)
    (hπ : IsKroneckerMap μ α π) {Φ : ℕ → Finset Γ} (hΦ : IsFolner Φ) {y0 : Y}
    (hy0 : IsGeneric μ Φ y0) (f : C(Y, ℂ)) {g : Y → ℂ} (hg : Bdd g) :
    Tendsto (fun N => ∫ y, ‖avg (Φ N) (fun γ => f (γ +ᵥ y0) * g (γ +ᵥ y)) -
      cJ μ π f g (π y - π y0)‖ ^ 2 ∂μ) atTop (𝓝 0) := by
  have hR := hπ.toRotFactor
  set G := tilde μ π g with hGdef
  have hGb : Bdd G := hg.tilde
  have hft : Bdd (tilde μ π f) := (⟨f.continuous.measurable, ‖f‖, fun y => f.norm_coe_le_norm y⟩ :
    Bdd fun y => f y).tilde
  set g₁ : Y → ℂ := fun y => g y - G (π y) with hg₁
  have hg₁b : Bdd g₁ := hg.sub (hGb.comp hπ.measurable)
  have hwm : WeakMixing Γ μ g₁ := hπ.weakMixing_sub_tilde hW hg
  -- the Kronecker part
  have hK := tendsto_weighted_l2 hW hπc hπe hπ hΦ hy0 f hGb
  have hK' : Tendsto (fun N => ∫ y, ‖avg (Φ N) (fun γ => f (γ +ᵥ y0) * G (π y + kα α γ)) -
      cJ μ π f g (π y - π y0)‖ ^ 2 ∂μ) atTop (𝓝 0) := by
    refine hK.congr fun N => ?_
    have hm : Measurable fun z => ‖avg (Φ N) (fun γ => f (γ +ᵥ y0) * G (z + kα α γ)) -
        ∫ v, tilde μ π f v * G (v + (z - π y0)) ∂haarK α‖ ^ 2 :=
      (((Bdd.avg _ fun γ _ => (Bdd.const _).mul (hGb.comp (measurable_add_const _))).sub
        (hft.integral_translate hGb _)).meas.norm.pow_const 2)
    have e := integral_map (μ := μ) hπ.measurable.aemeasurable hm.aestronglyMeasurable
    rw [hπ.map_eq] at e
    rw [e]
    rfl
  -- the weakly mixing part
  set C := ‖f‖ + 1 with hC
  have hC0 : 0 < C := by positivity
  have hwml := hwm.tendsto_l2_avg hg₁b hΦ (fun _ γ => f (γ +ᵥ y0) / C) fun _ γ => by
    rw [norm_div, Complex.norm_real, Real.norm_eq_abs, abs_of_pos hC0, div_le_one hC0]
    have := f.norm_coe_le_norm (γ +ᵥ y0); linarith
  have hwml' : Tendsto (fun N => ∫ y, ‖avg (Φ N) (fun γ => f (γ +ᵥ y0) * g₁ (γ +ᵥ y))‖ ^ 2 ∂μ)
      atTop (𝓝 0) := by
    have := hwml.const_mul (C ^ 2)
    rw [mul_zero] at this
    refine this.congr fun N => ?_
    rw [← integral_const_mul]
    congr 1; funext y
    have e : avg (Φ N) (fun γ => f (γ +ᵥ y0) * g₁ (γ +ᵥ y)) =
        (C : ℂ) * avg (Φ N) (fun γ => f (γ +ᵥ y0) / C * g₁ (γ +ᵥ y)) := by
      simp only [avg, Complex.real_smul, Finset.mul_sum]
      refine Finset.sum_congr rfl fun γ _ => ?_
      have hCne : (C : ℂ) ≠ 0 := by exact_mod_cast hC0.ne'
      field_simp
    rw [e, norm_mul, mul_pow, Complex.norm_real, Real.norm_eq_abs, sq_abs]
  -- combine
  have hsum := (hK'.const_mul 2).add (hwml'.const_mul 2)
  simp only [mul_zero, add_zero] at hsum
  refine squeeze_zero (fun N => integral_nonneg fun y => by positivity) (fun N => ?_) hsum
  have hdec : ∀ y, avg (Φ N) (fun γ => f (γ +ᵥ y0) * g (γ +ᵥ y)) - cJ μ π f g (π y - π y0) =
      (avg (Φ N) (fun γ => f (γ +ᵥ y0) * G (π y + kα α γ)) - cJ μ π f g (π y - π y0)) +
        avg (Φ N) (fun γ => f (γ +ᵥ y0) * g₁ (γ +ᵥ y)) := by
    intro y
    have : (fun γ => f (γ +ᵥ y0) * g (γ +ᵥ y)) = fun γ =>
        f (γ +ᵥ y0) * G (π y + kα α γ) + f (γ +ᵥ y0) * g₁ (γ +ᵥ y) := by
      funext γ; simp only [hg₁, hπe]; ring
    rw [this, avg_add']; ring
  have hb1 : Bdd fun y => avg (Φ N) (fun γ => f (γ +ᵥ y0) * G (π y + kα α γ)) -
      cJ μ π f g (π y - π y0) :=
    (Bdd.avg _ fun γ _ => (Bdd.const _).mul (hGb.comp (hπ.measurable.add_const _))).sub
      ((⟨f.continuous.measurable, ‖f‖, fun y => f.norm_coe_le_norm y⟩ : Bdd fun y => f y).cJ hg
        |>.comp (hπ.measurable.sub_const _))
  have hb2 : Bdd fun y => avg (Φ N) (fun γ => f (γ +ᵥ y0) * g₁ (γ +ᵥ y)) :=
    Bdd.avg _ fun γ _ => (Bdd.const _).mul (hg₁b.comp (measurable_const_vadd γ))
  have := integral_norm_add_sq_le (μ := μ) (hb1.memLp 2) (hb2.memLp 2)
  simp only [← hdec] at this
  exact this

end KronPart

/-! ## A common subsequence with a.e. convergence -/

section Subseq

/-- From countably many sequences converging to `0` in `L²`, extract one subsequence along which
all of them converge to `0` almost everywhere. -/
theorem exists_subseq_ae_tendsto_zero {Y : Type*} [MeasurableSpace Y] {μ : Measure Y}
    (b : ℕ → ℕ → Y → ℂ) (hm : ∀ k N, Measurable (b k N))
    (hint : ∀ k N, Integrable (fun y => ‖b k N y‖ ^ 2) μ)
    (hb : ∀ k, Tendsto (fun N => ∫ y, ‖b k N y‖ ^ 2 ∂μ) atTop (𝓝 0)) :
    ∃ φ : ℕ → ℕ, StrictMono φ ∧ ∀ᵐ y ∂μ, ∀ k, Tendsto (fun j => b k (φ j) y) atTop (𝓝 0) := by
  set c : ℕ → ℕ → ℝ := fun k N => ∫ y, ‖b k N y‖ ^ 2 ∂μ with hc
  have hc0 : ∀ k N, 0 ≤ c k N := fun k N => integral_nonneg fun y => by positivity
  have hN : ∀ j, ∃ N₀, ∀ N ≥ N₀, ∀ k ∈ Finset.range (j + 1), c k N < (1 / 2) ^ j := by
    intro j
    have : ∀ᶠ N in atTop, ∀ k ∈ Finset.range (j + 1), c k N < (1 / 2) ^ j := by
      rw [eventually_all_finset]
      intro k _
      exact (hb k).eventually (gt_mem_nhds (by positivity))
    exact this.exists_forall_of_atTop
  choose N₀ hN₀ using hN
  set φ : ℕ → ℕ := fun j => Nat.rec (N₀ 0) (fun j acc => max (acc + 1) (N₀ (j + 1))) j with hφ
  have hφs : ∀ j, φ (j + 1) = max (φ j + 1) (N₀ (j + 1)) := fun j => rfl
  have hφmono : StrictMono φ := strictMono_nat_of_lt_succ fun j => by
    rw [hφs]; exact lt_of_lt_of_le (Nat.lt_succ_self _) (le_max_left _ _)
  have hφN : ∀ j, N₀ j ≤ φ j := by
    intro j; cases j with
    | zero => exact le_rfl
    | succ j => rw [hφs]; exact le_max_right _ _
  refine ⟨φ, hφmono, ?_⟩
  rw [ae_all_iff]
  intro k
  -- summability of `c k (φ j)`
  have hsum : ∑' j, ENNReal.ofReal (c k (φ j)) ≠ ⊤ := by
    have hle : ∀ j, ENNReal.ofReal (c k (φ j)) ≤
        (if j < k then ENNReal.ofReal (c k (φ j)) else 0) + (2⁻¹ : ENNReal) ^ j := by
      intro j
      split_ifs with hj
      · exact le_self_add
      · rw [zero_add]
        have := hN₀ j (φ j) (hφN j) k (Finset.mem_range.2 (by omega))
        have e : ENNReal.ofReal ((1 / 2 : ℝ) ^ j) = (2⁻¹ : ENNReal) ^ j := by
          rw [ENNReal.ofReal_pow (by norm_num), one_div, ENNReal.ofReal_inv_of_pos two_pos]
          simp
        rw [← e]
        exact ENNReal.ofReal_le_ofReal this.le
    refine ne_top_of_le_ne_top ?_ (ENNReal.tsum_le_tsum hle)
    rw [ENNReal.tsum_add, ENNReal.tsum_geometric]
    refine ENNReal.add_ne_top.2 ⟨?_, ?_⟩
    · rw [tsum_eq_sum (s := Finset.range k) fun j hj => by
        simp only [Finset.mem_range] at hj; simp [hj]]
      exact ENNReal.sum_ne_top.2 fun j _ => by split_ifs <;> simp
    · simp
  have hlint : ∫⁻ y, ∑' j, ENNReal.ofReal (‖b k (φ j) y‖ ^ 2) ∂μ ≠ ⊤ := by
    rw [lintegral_tsum (f := fun j y => ENNReal.ofReal (‖b k (φ j) y‖ ^ 2)) fun j =>
      (ENNReal.measurable_ofReal.comp ((hm k (φ j)).norm.pow_const 2)).aemeasurable]
    convert hsum using 1
    refine tsum_congr fun j => ?_
    rw [hc, ofReal_integral_eq_lintegral_ofReal (hint k (φ j))
      (Eventually.of_forall fun y => by positivity)]
  filter_upwards [ae_lt_top' (Measurable.aemeasurable (Measurable.ennreal_tsum fun j =>
    ENNReal.measurable_ofReal.comp ((hm k (φ j)).norm.pow_const 2))) hlint] with y hy
  have h1 := ENNReal.tendsto_atTop_zero_of_tsum_ne_top hy.ne
  have h2 : Tendsto (fun j => ‖b k (φ j) y‖ ^ 2) atTop (𝓝 0) := by
    have := (ENNReal.tendsto_toReal ENNReal.zero_ne_top).comp h1
    rw [ENNReal.toReal_zero] at this
    refine this.congr fun j => ?_
    simp only [Function.comp]
    exact ENNReal.toReal_ofReal (sq_nonneg _)
  rw [tendsto_zero_iff_norm_tendsto_zero]
  have := (Real.continuous_sqrt.tendsto 0).comp h2
  rw [Real.sqrt_zero] at this
  refine this.congr fun j => ?_
  simp only [Function.comp]
  exact Real.sqrt_sq (norm_nonneg _)

end Subseq

/-! ## From product test functions to genericity -/

section Extend

variable {Γ : Type*} [AddCommGroup Γ]
variable {Y : Type*} [TopologicalSpace Y] [CompactSpace Y] [TopologicalSpace.MetrizableSpace Y]
  [MeasurableSpace Y] [BorelSpace Y] [AddAction Γ Y]

/-- The product test function `(y, y') ↦ f(y) g(y')`. -/
def tensorC (f g : C(Y, ℝ)) : C(Y × Y, ℝ) := f.comp ⟨Prod.fst, continuous_fst⟩ * g.comp ⟨Prod.snd, continuous_snd⟩

@[simp] lemma tensorC_apply (f g : C(Y, ℝ)) (p : Y × Y) : tensorC f g p = f p.1 * g p.2 := rfl

/-- If the averages converge for all product test functions built from a dense set, then the
point is generic. -/
theorem isGeneric_of_dense_prod {ν : Measure (Y × Y)} [IsProbabilityMeasure ν]
    {Ψ : ℕ → Finset Γ} (hΨ : ∀ N, (Ψ N).Nonempty) {x : Y × Y} {D : Set C(Y, ℝ)}
    (hD : Dense D)
    (h : ∀ f ∈ D, ∀ g ∈ D, Tendsto (fun N => avg (Ψ N) fun γ => f (γ +ᵥ x.1) * g (γ +ᵥ x.2))
      atTop (𝓝 (∫ p, f p.1 * g p.2 ∂ν))) :
    IsGeneric ν Ψ x := by
  have hintF : ∀ F : C(Y × Y, ℝ), Integrable (fun p => F p) ν := fun F =>
    F.continuous.integrable_of_hasCompactSupport (HasCompactSupport.of_compactSpace _)
  -- the closed subspace of good test functions
  let S : Submodule ℝ C(Y × Y, ℝ) :=
    { carrier := {F | Tendsto (fun N => avg (Ψ N) fun γ => F (γ +ᵥ x)) atTop (𝓝 (∫ p, F p ∂ν))}
      add_mem' := by
        intro F G hF hG
        simp only [Set.mem_setOf_eq, ContinuousMap.add_apply] at hF hG ⊢
        rw [integral_add (hintF F) (hintF G)]
        exact (hF.add hG).congr fun N => (avg_add' _ _ _).symm
      zero_mem' := by
        simp only [Set.mem_setOf_eq, ContinuousMap.zero_apply, integral_zero]
        exact tendsto_const_nhds.congr fun N => by simp [avg]
      smul_mem' := by
        intro c F hF
        simp only [Set.mem_setOf_eq, ContinuousMap.smul_apply, smul_eq_mul] at hF ⊢
        rw [integral_const_mul]
        exact (hF.const_mul c).congr fun N => by simp [avg, Finset.mul_sum, mul_left_comm] }
  have hSmem : ∀ F, F ∈ S ↔
      Tendsto (fun N => avg (Ψ N) fun γ => F (γ +ᵥ x)) atTop (𝓝 (∫ p, F p ∂ν)) := fun F => Iff.rfl
  -- `S` is closed
  have hSc : IsClosed (S : Set C(Y × Y, ℝ)) := by
    refine isClosed_of_closure_subset fun F hF => ?_
    rw [SetLike.mem_coe, hSmem, Metric.tendsto_atTop]
    intro ε hε
    obtain ⟨G, hG, hFG⟩ := Metric.mem_closure_iff.1 hF (ε / 3) (by positivity)
    obtain ⟨N0, hN0⟩ := Metric.tendsto_atTop.1 ((hSmem G).1 hG) (ε / 3) (by positivity)
    refine ⟨N0, fun N hN => ?_⟩
    have hpt : ∀ p, ‖F p - G p‖ ≤ dist F G := fun p => by
      rw [← dist_eq_norm]; exact ContinuousMap.dist_apply_le_dist p
    have e1 : ‖(avg (Ψ N) fun γ => F (γ +ᵥ x)) - avg (Ψ N) fun γ => G (γ +ᵥ x)‖ ≤ dist F G := by
      rw [← avg_sub']
      exact norm_avg_le _ (fun γ _ => hpt _) dist_nonneg
    have e2 : ‖(∫ p, F p ∂ν) - ∫ p, G p ∂ν‖ ≤ dist F G := by
      rw [← integral_sub (hintF F) (hintF G)]
      have := norm_integral_le_of_norm_le_const (μ := ν) (Eventually.of_forall hpt)
      simpa using this
    have := hN0 N hN
    rw [Real.dist_eq] at this ⊢
    rw [Real.norm_eq_abs] at e1 e2
    have h3 : dist F G < ε / 3 := hFG
    calc |(avg (Ψ N) fun γ => F (γ +ᵥ x)) - ∫ p, F p ∂ν|
        ≤ |(avg (Ψ N) fun γ => F (γ +ᵥ x)) - avg (Ψ N) fun γ => G (γ +ᵥ x)| +
          |(avg (Ψ N) fun γ => G (γ +ᵥ x)) - ∫ p, G p ∂ν| + |(∫ p, F p ∂ν) - ∫ p, G p ∂ν| := by
          have := abs_sub_le ((avg (Ψ N) fun γ => F (γ +ᵥ x)))
            ((avg (Ψ N) fun γ => G (γ +ᵥ x))) (∫ p, F p ∂ν)
          have := abs_sub_le ((avg (Ψ N) fun γ => G (γ +ᵥ x))) (∫ p, G p ∂ν) (∫ p, F p ∂ν)
          rw [abs_sub_comm (∫ p, G p ∂ν)] at this
          linarith
      _ < ε := by linarith
  -- product test functions lie in `S`
  have hT : ∀ f g : C(Y, ℝ), tensorC f g ∈ S := by
    intro f g
    show tensorC f g ∈ (S : Set C(Y × Y, ℝ))
    rw [← hSc.closure_eq, Metric.mem_closure_iff]
    intro ε hε
    set δ : ℝ := min 1 (ε / (2 * (‖f‖ + ‖g‖ + 2))) with hδ
    have hδ0 : 0 < δ := lt_min one_pos (by positivity)
    obtain ⟨d, hdD, hfd⟩ : ∃ d ∈ D, dist f d < δ := by
      obtain ⟨d, hd1, hd2⟩ := Metric.dense_iff.1 hD f δ hδ0
      exact ⟨d, hd2, by rw [dist_comm]; exact hd1⟩
    obtain ⟨e, heD, hge⟩ : ∃ e ∈ D, dist g e < δ := by
      obtain ⟨e, he1, he2⟩ := Metric.dense_iff.1 hD g δ hδ0
      exact ⟨e, he2, by rw [dist_comm]; exact he1⟩
    refine ⟨tensorC d e, ?_, ?_⟩
    · rw [SetLike.mem_coe, hSmem]
      exact (h d hdD e heD).congr fun N => rfl
    · have hδ1 : δ ≤ 1 := min_le_left _ _
      have hδε : δ ≤ ε / (2 * (‖f‖ + ‖g‖ + 2)) := min_le_right _ _
      have he : ‖e‖ ≤ ‖g‖ + 1 := by
        have := norm_sub_norm_le e g
        rw [← dist_eq_norm, dist_comm] at this
        linarith
      have hbound : dist (tensorC f g) (tensorC d e) ≤ ‖f‖ * δ + δ * (‖g‖ + 1) := by
        refine (ContinuousMap.dist_le (by positivity)).2 fun p => ?_
        simp only [tensorC_apply, Real.dist_eq]
        have h1 : |f p.1| ≤ ‖f‖ := by
          rw [← Real.norm_eq_abs]; exact f.norm_coe_le_norm _
        have h2 : |g p.2 - e p.2| ≤ δ := by
          rw [← Real.dist_eq]; exact (ContinuousMap.dist_apply_le_dist _).trans hge.le
        have h3 : |f p.1 - d p.1| ≤ δ := by
          rw [← Real.dist_eq]; exact (ContinuousMap.dist_apply_le_dist _).trans hfd.le
        have h4 : |e p.2| ≤ ‖g‖ + 1 := by
          rw [← Real.norm_eq_abs]; exact (e.norm_coe_le_norm _).trans he
        calc |f p.1 * g p.2 - d p.1 * e p.2| = |f p.1 * (g p.2 - e p.2) + (f p.1 - d p.1) * e p.2| := by
              congr 1; ring
          _ ≤ |f p.1| * |g p.2 - e p.2| + |f p.1 - d p.1| * |e p.2| := by
              rw [← abs_mul, ← abs_mul]; exact abs_add_le _ _
          _ ≤ ‖f‖ * δ + δ * (‖g‖ + 1) := by
              gcongr
      calc dist (tensorC f g) (tensorC d e) ≤ ‖f‖ * δ + δ * (‖g‖ + 1) := hbound
        _ = δ * (‖f‖ + ‖g‖ + 1) := by ring
        _ < ε := by
            calc δ * (‖f‖ + ‖g‖ + 1) ≤ ε / (2 * (‖f‖ + ‖g‖ + 2)) * (‖f‖ + ‖g‖ + 2) :=
                  mul_le_mul hδε (by linarith) (by positivity) (by positivity)
              _ = ε / 2 := by field_simp
              _ < ε := half_lt_self hε
  -- the subalgebra generated by product test functions
  let A : Subalgebra ℝ C(Y × Y, ℝ) :=
    { carrier := Submodule.span ℝ (Set.range fun fg : C(Y, ℝ) × C(Y, ℝ) => tensorC fg.1 fg.2)
      mul_mem' := by
        intro a b ha hb
        have : a * b ∈ Submodule.span ℝ (Set.range fun fg : C(Y, ℝ) × C(Y, ℝ) => tensorC fg.1 fg.2) *
            Submodule.span ℝ (Set.range fun fg : C(Y, ℝ) × C(Y, ℝ) => tensorC fg.1 fg.2) :=
          Submodule.mul_mem_mul ha hb
        rw [Submodule.span_mul_span] at this
        refine Submodule.span_mono ?_ this
        rintro _ ⟨_, ⟨fg, rfl⟩, _, ⟨fg', rfl⟩, rfl⟩
        exact ⟨(fg.1 * fg'.1, fg.2 * fg'.2), by ext p; simp; ring⟩
      one_mem' := Submodule.subset_span ⟨(1, 1), by ext p; simp⟩
      add_mem' := Submodule.add_mem _
      zero_mem' := Submodule.zero_mem _
      algebraMap_mem' := fun r => by
        rw [Algebra.algebraMap_eq_smul_one]
        exact Submodule.smul_mem _ _ (Submodule.subset_span ⟨(1, 1), by ext p; simp⟩) }
  have hAS : (A : Set C(Y × Y, ℝ)) ⊆ S := by
    intro F hF
    have hsp : Submodule.span ℝ (Set.range fun fg : C(Y, ℝ) × C(Y, ℝ) => tensorC fg.1 fg.2) ≤ S :=
      Submodule.span_le.2 (by rintro _ ⟨fg, rfl⟩; exact hT fg.1 fg.2)
    exact hsp hF
  have hsep : A.SeparatesPoints := by
    intro p q hpq
    have hsep1 : ∀ a b : Y, a ≠ b → ∃ f : C(Y, ℝ), f a ≠ f b := by
      intro a b hab
      obtain ⟨f, hf0, hf1, -⟩ := exists_continuous_zero_one_of_isClosed (isClosed_singleton (x := a))
        (isClosed_singleton (x := b)) (Set.disjoint_singleton.2 hab)
      refine ⟨f, ?_⟩
      rw [hf0 rfl, hf1 rfl]; norm_num
    by_cases h1 : p.1 = q.1
    · have h2 : p.2 ≠ q.2 := fun h2 => hpq (Prod.ext h1 h2)
      obtain ⟨g, hg⟩ := hsep1 _ _ h2
      refine ⟨_, ⟨tensorC 1 g, Submodule.subset_span ⟨(1, g), rfl⟩, rfl⟩, ?_⟩
      simpa using hg
    · obtain ⟨f, hf⟩ := hsep1 _ _ h1
      refine ⟨_, ⟨tensorC f 1, Submodule.subset_span ⟨(f, 1), rfl⟩, rfl⟩, ?_⟩
      simpa using hf
  have htop := ContinuousMap.subalgebra_topologicalClosure_eq_top_of_separatesPoints A hsep
  intro F
  have hF : F ∈ A.topologicalClosure := by rw [htop]; trivial
  have : F ∈ closure (S : Set C(Y × Y, ℝ)) := closure_mono hAS hF
  rw [hSc.closure_eq] at this
  exact this

end Extend

/-! ## The generic-pairs lemma -/

/-- The complex-valued version of a real continuous function. -/
def toC {Y : Type*} [TopologicalSpace Y] (f : C(Y, ℝ)) : C(Y, ℂ) :=
  ⟨fun y => (f y : ℂ), Complex.continuous_ofReal.comp f.continuous⟩

/-- The error term in the generic-pairs lemma for the `k`-th pair of test functions. -/
def pairErr {Γ Y : Type*} [AddCommGroup Γ] {α : Γ →+ Torus} [TopologicalSpace Y]
    [MeasurableSpace Y] [StandardBorelSpace Y] [Nonempty Y] [AddAction Γ Y] (μ : Measure Y)
    [IsProbabilityMeasure μ] (π : Y → KG α) (Φ : ℕ → Finset Γ) (y0 : Y)
    (e : ℕ → C(Y, ℝ) × C(Y, ℝ)) (k N : ℕ) (y : Y) : ℂ :=
  avg (Φ N) (fun γ => toC (e k).1 (γ +ᵥ y0) * ((e k).2 (γ +ᵥ y) : ℂ)) -
    cJ μ π (toC (e k).1) (fun y => ((e k).2 y : ℂ)) (π y - π y0)

/-- Paper, Lemma \ref{K:lem:pairs} (generic pairs): if `π` is a continuous, everywhere
equivariant Kronecker map for `λ` and `y₀` is generic for `λ` along `Φ`, then along a subsequence
`Φ ∘ φ`, for `λ`-a.e. `y` the pair `(y₀, y)` is generic for `J_{π y - π y₀}`. -/
theorem generic_pairs {Γ Y : Type u} [AddCommGroup Γ] [Countable Γ] {α : Γ →+ Torus}
    [TopologicalSpace Y] [CompactSpace Y] [TopologicalSpace.MetrizableSpace Y]
    [MeasurableSpace Y] [BorelSpace Y] [AddAction Γ Y] [ContinuousConstVAdd Γ Y] [Nonempty Y]
    {μ : Measure Y} [IsProbabilityMeasure μ] [VAddInvariantMeasure Γ Y μ] {π : Y → KG α}
    (hW : WienerKoopman.{u}) (hπc : Continuous π) (hπe : ∀ (γ : Γ) y, π (γ +ᵥ y) = π y + kα α γ)
    (hπ : IsKroneckerMap μ α π) {Φ : ℕ → Finset Γ} (hΦ : IsFolner Φ) {y0 : Y}
    (hy0 : IsGeneric μ Φ y0) :
    ∃ φ : ℕ → ℕ, StrictMono φ ∧
      ∀ᵐ y ∂μ, IsGeneric (relJ μ π (π y - π y0)) (Φ ∘ φ) (y0, y) := by
  obtain ⟨D, hDc, hDd⟩ := TopologicalSpace.exists_countable_dense C(Y, ℝ)
  have hDne : (D ×ˢ D).Nonempty := by
    obtain ⟨d, hd⟩ := hDd.nonempty
    exact ⟨(d, d), hd, hd⟩
  obtain ⟨e, he⟩ := (hDc.prod hDc).exists_eq_range hDne
  have hgb : ∀ k, Bdd fun y => ((e k).2 y : ℂ) := fun k =>
    ⟨Complex.continuous_ofReal.measurable.comp (e k).2.continuous.measurable, ‖(e k).2‖,
      fun y => by simpa using (e k).2.norm_coe_le_norm y⟩
  have hfb : ∀ k, Bdd fun y => ((e k).1 y : ℂ) := fun k =>
    ⟨Complex.continuous_ofReal.measurable.comp (e k).1.continuous.measurable, ‖(e k).1‖,
      fun y => by simpa using (e k).1.norm_coe_le_norm y⟩
  have hbb : ∀ k N, Bdd (pairErr μ π Φ y0 e k N) := fun k N =>
    (Bdd.avg _ fun γ _ => (Bdd.const _).mul ((hgb k).comp (measurable_const_vadd γ))).sub
      (((hfb k).cJ (hgb k)).comp (hπ.measurable.sub_const _))
  obtain ⟨φ, hφ, hae⟩ := exists_subseq_ae_tendsto_zero (pairErr μ π Φ y0 e)
    (fun k N => (hbb k N).meas)
    (fun k N => (memLp_two_iff_integrable_sq_norm (hbb k N).meas.aestronglyMeasurable).1
      ((hbb k N).memLp 2))
    (fun k => by
      have := tendsto_pair_l2 hW hπc hπe hπ hΦ hy0 (toC (e k).1) (hgb k)
      unfold pairErr
      exact this)
  refine ⟨φ, hφ, hae.mono fun y hy => ?_⟩
  refine isGeneric_of_dense_prod (fun N => hΦ.1 _) hDd fun f hf g hg => ?_
  obtain ⟨k, hk⟩ : ∃ k, e k = (f, g) := by
    have : (f, g) ∈ Set.range e := he ▸ ⟨hf, hg⟩
    exact this
  have hbdR : ∀ h : C(Y, ℝ), Bdd fun y => (h y : ℂ) := fun h =>
    ⟨Complex.continuous_ofReal.measurable.comp h.continuous.measurable, ‖h‖,
      fun y => by simpa using h.norm_coe_le_norm y⟩
  have hlim := hy k
  simp only [pairErr, hk] at hlim
  -- identify the limit
  have hJ : cJ μ π (toC f) (fun y => (g y : ℂ)) (π y - π y0) =
      ((∫ p, f p.1 * g p.2 ∂relJ μ π (π y - π y0) : ℝ) : ℂ) := by
    rw [cJ, ← integral_relJ_mul (f := toC f) (hbdR f) (hbdR g), ← integral_complex_ofReal]
    congr 1; funext p
    simp [toC]
  rw [hJ] at hlim
  have hav : ∀ j, avg (Φ (φ j)) (fun γ => toC f (γ +ᵥ y0) * (g (γ +ᵥ y) : ℂ)) =
      ((avg (Φ (φ j)) fun γ => f (γ +ᵥ y0) * g (γ +ᵥ y) : ℝ) : ℂ) := fun j => by
    rw [← avg_ofReal]; congr 1; funext γ; simp [toC]
  simp only [hav] at hlim
  have hlim' : Tendsto (fun j => (avg (Φ (φ j)) fun γ => f (γ +ᵥ y0) * g (γ +ᵥ y)) -
      ∫ p, f p.1 * g p.2 ∂relJ μ π (π y - π y0)) atTop (𝓝 0) := by
    rw [tendsto_zero_iff_norm_tendsto_zero] at hlim ⊢
    refine hlim.congr fun j => ?_
    rw [← Complex.ofReal_sub, Complex.norm_real]
  have := hlim'.add_const (∫ p, f p.1 * g p.2 ∂relJ μ π (π y - π y0))
  simp only [sub_add_cancel, zero_add] at this
  exact this

end Kmrr25.ThmK


==> anc/lean/Kmrr25/ThmKStep.lean <==
import Kmrr25.ThmKCriterion
import Kmrr25.ThmKCube

/-!
# Theorem K: cube spaces, cube data and the induction step

Paper, Section \ref{K:ssec:criterion} (Definition \ref{K:def:datum}) and
Proposition \ref{K:prop:step}.

* `CubeSp X m = X^{[m]} = (Fin m → Bool) → X` with the diagonal action. The lower and upper
  `i`-faces are realised as the *duplicating* maps `cL i y = y ∘ update · i false` and
  `cU i y = y ∘ update · i true` from `X^{[m]}` to itself; they carry the same information as
  the paper's faces `L_i, U_i : X^{[m]} → X^{[m-1]}` (the coordinates of `cL i y` are the vertices
  of the lower face, each listed twice).
* `merge : X^{[m]} × X^{[m]} → X^{[m+1]}` splits off the last digit; `dup y = merge (y, y)`.
* `CubeDatum` — Definition \ref{K:def:datum}, with (D2) replaced by the only consequence used,
  `(top vertex)_* λ = μ`.
* `CubeDatum.exists_erdosCube` — Proposition \ref{K:prop:criterion}.
* `CubeDatum.succ` — Proposition \ref{K:prop:step}.
-/

open Filter Topology Finset MeasureTheory ProbabilityTheory
open scoped Classical ComplexConjugate

noncomputable section

namespace Kmrr25.ThmK

open Q516

universe u

/-! ## Cube spaces -/

section CubeSp

variable {X : Type*}

/-- The cube space `X^{[m]}`. -/
abbrev CubeSp (X : Type*) (m : ℕ) := (Fin m → Bool) → X

variable {m : ℕ}

/-- The (duplicating) lower `i`-face. -/
def cL (i : Fin m) (y : CubeSp X m) : CubeSp X m := fun ε => y (Function.update ε i false)

/-- The (duplicating) upper `i`-face. -/
def cU (i : Fin m) (y : CubeSp X m) : CubeSp X m := fun ε => y (Function.update ε i true)

/-- The top vertex `y_{1⋯1}`. -/
def topV (y : CubeSp X m) : X := y fun _ => true

/-- The bottom vertex `y_{0⋯0}`. -/
def botV (y : CubeSp X m) : X := y fun _ => false

/-- `X^{[m]} × X^{[m]} → X^{[m+1]}`: the last digit selects the component. -/
def merge (p : CubeSp X m × CubeSp X m) : CubeSp X (m + 1) := fun ε =>
  if ε (Fin.last m) then p.2 (Fin.init ε) else p.1 (Fin.init ε)

/-- `dup y = merge (y, y)`. -/
def dup (y : CubeSp X m) : CubeSp X (m + 1) := merge (y, y)

variable [TopologicalSpace X]

lemma continuous_cL (i : Fin m) : Continuous (cL (X := X) i) :=
  continuous_pi fun _ => continuous_apply _

lemma continuous_cU (i : Fin m) : Continuous (cU (X := X) i) :=
  continuous_pi fun _ => continuous_apply _

lemma continuous_topV : Continuous (topV (X := X) (m := m)) := continuous_apply _

lemma continuous_botV : Continuous (botV (X := X) (m := m)) := continuous_apply _

lemma continuous_merge : Continuous (merge (X := X) (m := m)) := by
  refine continuous_pi fun ε => ?_
  by_cases h : ε (Fin.last m)
  · simp only [merge, h, if_true]; exact (continuous_apply _).comp continuous_snd
  · simp only [merge, h]; exact (continuous_apply _).comp continuous_fst

lemma continuous_dup : Continuous (dup (X := X) (m := m)) :=
  continuous_merge.comp (continuous_id.prodMk continuous_id)

variable {Γ : Type*} [AddCommGroup Γ] [AddAction Γ X]

lemma cL_vadd (i : Fin m) (γ : Γ) (y : CubeSp X m) : cL i (γ +ᵥ y) = γ +ᵥ cL i y := rfl

lemma cU_vadd (i : Fin m) (γ : Γ) (y : CubeSp X m) : cU i (γ +ᵥ y) = γ +ᵥ cU i y := rfl

lemma topV_vadd (γ : Γ) (y : CubeSp X m) : topV (γ +ᵥ y) = γ +ᵥ topV y := rfl

lemma merge_vadd (γ : Γ) (p : CubeSp X m × CubeSp X m) : merge (γ +ᵥ p) = γ +ᵥ merge p := by
  funext ε
  simp only [merge, Pi.vadd_apply, Prod.vadd_fst, Prod.vadd_snd]
  split_ifs <;> rfl

lemma dup_vadd (γ : Γ) (y : CubeSp X m) : dup (γ +ᵥ y) = γ +ᵥ dup y := merge_vadd γ (y, y)

/-! ### Faces of `merge` -/

lemma cL_castSucc_merge (j : Fin m) (p : CubeSp X m × CubeSp X m) :
    cL (Fin.castSucc j) (merge p) = merge (cL j p.1, cL j p.2) := by
  funext ε
  simp only [cL, merge, Function.update_of_ne (Fin.castSucc_ne_last j).symm, Fin.init_update_castSucc]

lemma cU_castSucc_merge (j : Fin m) (p : CubeSp X m × CubeSp X m) :
    cU (Fin.castSucc j) (merge p) = merge (cU j p.1, cU j p.2) := by
  funext ε
  simp only [cU, merge, Function.update_of_ne (Fin.castSucc_ne_last j).symm, Fin.init_update_castSucc]

lemma cL_last_merge (p : CubeSp X m × CubeSp X m) : cL (Fin.last m) (merge p) = dup p.1 := by
  funext ε
  simp only [cL, merge, dup, Function.update_self, Fin.init_update_last, Bool.false_eq_true,
    if_false, ite_self]

lemma cU_last_merge (p : CubeSp X m × CubeSp X m) : cU (Fin.last m) (merge p) = dup p.2 := by
  funext ε
  simp only [cU, merge, dup, Function.update_self, Fin.init_update_last, if_true, ite_self]

lemma botV_merge (p : CubeSp X m × CubeSp X m) : botV (merge p) = botV p.1 := by
  simp only [botV, merge]; rfl

lemma topV_merge (p : CubeSp X m × CubeSp X m) : topV (merge p) = topV p.2 := by
  simp only [topV, merge, if_true]; rfl

/-- Face convergence implies the Erdős cube property. -/
lemma isErdosCube_of_faces {y : CubeSp X m}
    (h : ∀ i : Fin m, ∃ β : ℕ → Γ, Function.Injective β ∧
      Tendsto (fun n => β n +ᵥ cL i y) atTop (𝓝 (cU i y))) :
    IsErdosCube (Γ := Γ) y := by
  intro i
  obtain ⟨β, hβ, hlim⟩ := h i
  refine ⟨β, hβ, fun ε hε => ?_⟩
  have := (tendsto_pi_nhds.1 hlim) ε
  simp only [cL, cU, Pi.vadd_apply] at this
  rwa [Function.update_eq_self_iff.2 hε.symm] at this

end CubeSp

lemma dist_cU_le {X : Type*} [MetricSpace X] {m : ℕ} (i : Fin m) (x y : CubeSp X m) :
    dist (cU i x) (cU i y) ≤ dist x y :=
  (dist_pi_le_iff dist_nonneg).2 fun ε => dist_le_pi_dist x y (Function.update ε i true)

/-! ## Cube data and the cube criterion -/

section Datum

variable {Γ X : Type u} [AddCommGroup Γ] [Countable Γ] [Infinite Γ]
variable [MetricSpace X] [CompactSpace X] [MeasurableSpace X] [BorelSpace X] [AddAction Γ X]
  [ContinuousConstVAdd Γ X]

/-- Paper, Definition \ref{K:def:datum}: an `m`-dimensional cube datum `(w, λ, Ψ)` for the
system `(X, μ)` and the point `a`. Condition (D2) is replaced by `(top vertex)_* λ = μ`, which is
the only consequence of (D2) used in the proof. -/
structure CubeDatum (Γ : Type u) [AddCommGroup Γ] [AddAction Γ X] (μX : Measure X) (a : X)
    (m : ℕ) (w : CubeSp X m) (lam : Measure (CubeSp X m)) (Ψ : ℕ → Finset Γ) : Prop where
  prob : IsProbabilityMeasure lam
  erg : ErgodicVAdd Γ (CubeSp X m) lam
  folner : IsFolner Ψ
  gen : IsGeneric lam Ψ w
  bot : botV w = a
  top : lam.map topV = μX
  face : ∀ i : Fin m, lam.map (cL i) = lam.map (cU i)
  supp : ∀ i : Fin m, cU i w ∈ (lam.map (cU i)).support

/-- Paper, Proposition \ref{K:prop:criterion} (cube criterion): an `m`-dimensional cube datum
yields an `(m+1)`-dimensional Erdős cube with bottom vertex `a` and top vertex in `E`. -/
theorem CubeDatum.exists_erdosCube (hG : GenericPointsExist.{u}) (hK : DiscreteSpectrumThm.{u})
    (hW : WienerKoopman.{u}) {μX : Measure X} {a : X} {m : ℕ} {w : CubeSp X m}
    {lam : Measure (CubeSp X m)} {Ψ : ℕ → Finset Γ} (hd : CubeDatum Γ μX a m w lam Ψ)
    {E : Set X} (hEo : IsOpen E) (hE : 0 < μX E) :
    ∃ y : CubeSp X (m + 1), IsErdosCube (Γ := Γ) y ∧ botV y = a ∧ topV y ∈ E := by
  have := hd.prob
  have := hd.erg
  have hV0o : IsOpen (topV ⁻¹' E : Set (CubeSp X m)) := hEo.preimage continuous_topV
  have hV0 : 0 < lam (topV ⁻¹' E) := by
    rw [← Measure.map_apply continuous_topV.measurable hEo.measurableSet, hd.top]; exact hE
  obtain ⟨x, hxV0, ⟨β, hβ, hlim⟩, hfaces⟩ := cube_criterion hG hK hW hd.folner hd.gen
    (fun i => cL i) (fun i => cU i) (fun i => continuous_cL i) (fun i => continuous_cU i)
    (fun i γ y => cL_vadd i γ y) (fun i γ y => cU_vadd i γ y) (fun i => dist_cU_le i)
    hd.face hd.supp hV0o hV0
  refine ⟨merge (w, x), isErdosCube_of_faces fun i => ?_, by rw [botV_merge]; exact hd.bot,
    by rw [topV_merge]; exact hxV0⟩
  induction i using Fin.lastCases with
  | last =>
    refine ⟨β, hβ, ?_⟩
    rw [cL_last_merge, cU_last_merge]
    have := (continuous_dup.tendsto x).comp hlim
    refine this.congr fun n => ?_
    simp only [Function.comp, dup_vadd]
  | cast j =>
    obtain ⟨β', hβ', h1, h2⟩ := hfaces j
    refine ⟨β', hβ', ?_⟩
    rw [cL_castSucc_merge, cU_castSucc_merge]
    have := (continuous_merge.tendsto (cU j w, cU j x)).comp (h1.prodMk_nhds h2)
    refine this.congr fun n => ?_
    simp only [Function.comp, ← merge_vadd]
    rfl

end Datum

/-! ## The graph measure of a Kronecker map -/

section GraphKron

variable {Γ : Type*} [AddCommGroup Γ] {α : Γ →+ Torus}
variable {Y : Type*} [MeasurableSpace Y] [AddAction Γ Y] [MeasurableConstVAdd Γ Y]
variable {μ : Measure Y} {κ : Y → KG α}

omit [MeasurableConstVAdd Γ Y] in
lemma graphMeasure_map_fst (hκ : Measurable κ) : (graphMeasure μ κ).map Prod.fst = μ := by
  rw [graphMeasure, Measure.map_map measurable_fst (measurable_id'.prodMk hκ)]
  exact Measure.map_id

omit [MeasurableConstVAdd Γ Y] in
lemma graphMeasure_map_snd (hκ : Measurable κ) : (graphMeasure μ κ).map Prod.snd = μ.map κ := by
  rw [graphMeasure, Measure.map_map measurable_snd (measurable_id'.prodMk hκ)]
  rfl

omit [MeasurableConstVAdd Γ Y] in
lemma ae_graphMeasure (hκ : Measurable κ) : ∀ᵐ p ∂graphMeasure μ κ, p.2 = κ p.1 := by
  have hmeas : MeasurableSet {p : Y × KG α | p.2 = κ p.1} :=
    measurableSet_eq_fun measurable_snd (hκ.comp measurable_fst)
  rw [graphMeasure, ae_map_iff (measurable_id'.prodMk hκ).aemeasurable hmeas]
  exact Eventually.of_forall fun y => rfl

/-- The second projection is a (continuous, everywhere equivariant) Kronecker map for the
graph measure of a Kronecker map. -/
theorem IsKroneckerMap.graph [IsProbabilityMeasure μ] (hκ : IsKroneckerMap μ α κ) :
    IsKroneckerMap (graphMeasure μ κ) α Prod.snd := by
  have hκm := hκ.measurable
  have hg : Measurable fun y => (y, κ y) := measurable_id'.prodMk hκm
  refine ⟨measurable_snd, by rw [graphMeasure_map_snd hκm, hκ.map_eq],
    fun γ => Eventually.of_forall fun p => by simp [Prod.vadd_def, vadd_kg, add_comm], ?_⟩
  intro h hh he
  obtain ⟨ψ, hψ⟩ := he
  -- a measurable version of `h`
  set h' := hh.1.mk h with hh'
  have hh'm : Measurable h' := hh.1.stronglyMeasurable_mk.measurable
  have hhh' : h =ᵐ[graphMeasure μ κ] h' := hh.1.ae_eq_mk
  -- pull back to `μ`
  have hpull : MemLp (fun y => h (y, κ y)) 2 μ := by
    have := (memLp_map_measure_iff hh.1 hg.aemeasurable).1 hh
    exact this
  have heig : IsEigenfunction (Γ := Γ) μ (fun y => h (y, κ y)) := by
    refine ⟨ψ, fun γ => ?_⟩
    have h1 : ∀ᵐ y ∂μ, h (γ +ᵥ (y, κ y)) = ψ γ * h (y, κ y) :=
      ae_of_ae_map hg.aemeasurable (hψ γ)
    filter_upwards [h1, hκ.ae_equivariant γ] with y hy1 hy2
    have : (γ +ᵥ y, κ (γ +ᵥ y)) = γ +ᵥ (y, κ y) := by
      simp [Prod.vadd_def, hy2, vadd_kg, add_comm]
    simp only [this, hy1]
  obtain ⟨g, hgm, hgg⟩ := hκ.eigen _ hpull heig
  refine ⟨g, hgm, ?_⟩
  have h2 : ∀ᵐ y ∂μ, h' (y, κ y) = g (κ y) := by
    have := ae_of_ae_map hg.aemeasurable hhh'
    filter_upwards [this, hgg] with y hy1 hy2
    rw [← hy1]; exact hy2
  have hmeas : MeasurableSet {p : Y × KG α | h' p = g p.2} :=
    measurableSet_eq_fun hh'm (hgm.comp measurable_snd)
  have h3 : ∀ᵐ p ∂graphMeasure μ κ, h' p = g p.2 := by
    rw [graphMeasure, ae_map_iff hg.aemeasurable hmeas]
    exact h2
  filter_upwards [hhh', h3] with p hp1 hp2
  rw [hp1, hp2]; rfl

end GraphKron

/-! ## The induction step -/

section Step

variable {Γ Y : Type u} [AddCommGroup Γ] [Countable Γ]
variable [MetricSpace Y] [CompactSpace Y] [MeasurableSpace Y] [BorelSpace Y] [AddAction Γ Y]
  [ContinuousConstVAdd Γ Y] [Nonempty Y]

/-- Steps 1 and 2 of the proof of Proposition \ref{K:prop:step}: re-basing, generic pairs, and
projection to `Y × Y`. -/
theorem exists_rebased_pairs (hG : GenericPointsExist.{u}) (hW : WienerKoopman.{u})
    {lam : Measure Y} [IsProbabilityMeasure lam] [ErgodicVAdd Γ Y lam] {Ψ : ℕ → Finset Γ}
    {w : Y} (hw : IsGeneric lam Ψ w) {α : Γ →+ Torus} {κ : Y → KG α}
    (hκ : IsKroneckerMap lam α κ) :
    ∃ (d : KG α) (Ψ' : ℕ → Finset Γ) (φ : ℕ → ℕ), IsFolner Ψ' ∧ StrictMono φ ∧
      IsGeneric (graphMeasure lam κ) Ψ' (w, d) ∧
      ∀ᵐ x ∂lam, IsGeneric (relJ lam κ (κ x - d)) (Ψ' ∘ φ) (w, x) := by
  obtain ⟨d, Ψ', hΨ', hgen⟩ := rebase hG hw.support_subset hκ.measurable hκ.ae_equivariant
  have herg : ErgodicVAdd Γ (Y × KG α) (graphMeasure lam κ) :=
    graphMeasure_ergodic hκ.measurable hκ.ae_equivariant
  have : IsProbabilityMeasure (graphMeasure lam κ) :=
    isProbabilityMeasure_graphMeasure hκ.measurable
  have : VAddInvariantMeasure Γ (Y × KG α) (graphMeasure lam κ) := herg.toVAddInvariantMeasure
  have hπe : ∀ (γ : Γ) (q : Y × KG α), (γ +ᵥ q).2 = q.2 + kα α γ := fun γ q => by
    simp [Prod.vadd_def, vadd_kg, add_comm]
  obtain ⟨φ, hφ, hae⟩ := generic_pairs hW continuous_snd hπe hκ.graph hΨ' hgen
  refine ⟨d, Ψ', φ, hΨ', hφ, hgen, ?_⟩
  have hg : Measurable fun y => (y, κ y) := measurable_id'.prodMk hκ.measurable
  have hae' := ae_of_ae_map hg.aemeasurable hae
  -- the factor map `fst`
  have hP : IsFactorMap (Γ := Γ) (graphMeasure lam κ) lam Prod.fst :=
    ⟨measurable_fst, fun γ q => rfl, graphMeasure_map_fst hκ.measurable⟩
  have hc : ∀ᵐ q ∂graphMeasure lam κ, κ q.1 = id q.2 + 0 :=
    (ae_graphMeasure hκ.measurable).mono fun q hq => by simp [hq]
  have : BorelSpace ((Y × KG α) × (Y × KG α)) := Prod.borelSpace
  filter_upwards [hae'] with x hx
  have := hx.map (continuous_fst.prodMap continuous_fst) (fun γ q => rfl)
  rw [hP.map_relJ hW hκ.graph.toRotFactor hκ isFactorHom_id hc] at this
  simpa using this

/-- Step 4 of the proof of Proposition \ref{K:prop:step}, direction `i ≤ m`: for `λ`-a.e. `x`,
`(U_i w, U_i x)` lies in the support of `J^{ν_i}_{χ̄_i(κ x - d)}`. -/
theorem face_support (hK : DiscreteSpectrumThm.{u}) {lam : Measure Y} [IsProbabilityMeasure lam]
    [ErgodicVAdd Γ Y lam] {α : Γ →+ Torus} {κ : Y → KG α} (hκ : IsRotFactor lam α κ)
    {Ψ' : ℕ → Finset Γ} {w : Y} {d : KG α} (hgen : IsGeneric (graphMeasure lam κ) Ψ' (w, d))
    {U : Y → Y} (hUc : Continuous U) (hUe : ∀ (γ : Γ) y, U (γ +ᵥ y) = γ +ᵥ U y)
    (hsupp : U w ∈ (lam.map U).support) [IsProbabilityMeasure (lam.map U)] {αj : Γ →+ Torus}
    {ι : Y → KG αj}
    (hι : IsRotFactor (lam.map U) αj ι) {χ : KG α → KG αj} (hχ : IsFactorHom α αj χ) {c : KG αj}
    (hcU : ∀ᵐ x ∂lam, ι (U x) = χ (κ x) + c) :
    ∀ᵐ x ∂lam, (U w, U x) ∈ (relJ (lam.map U) ι (χ (κ x - d))).support := by
  have : ErgodicVAdd Γ Y (lam.map U) := ErgodicVAdd.map hUc.measurable hUe
  set θ := χ d + c with hθ
  set Φj : Y × KG α → Y × KG αj := fun q => (U q.1, χ q.2 + c) with hΦj
  have hΦc : Continuous Φj := (hUc.comp continuous_fst).prodMk
    ((hχ.continuous.comp continuous_snd).add continuous_const)
  have hΦe : ∀ (γ : Γ) q, Φj (γ +ᵥ q) = γ +ᵥ Φj q := fun γ q => by
    simp only [hΦj, Prod.vadd_def, vadd_kg, hUe, hχ.map_add, hχ.comp_eq, add_assoc]
  have hmapΦ : (graphMeasure lam κ).map Φj = graphMeasure (lam.map U) ι := by
    rw [graphMeasure, graphMeasure, Measure.map_map hΦc.measurable
      (measurable_id'.prodMk hκ.measurable), Measure.map_map
      (measurable_id'.prodMk hι.measurable) hUc.measurable]
    refine Measure.map_congr (hcU.mono fun x hx => ?_)
    simp [hΦj, hx]
  have hgenj : IsGeneric (graphMeasure (lam.map U) ι) Ψ' (U w, θ) := by
    have := hgen.map hΦc hΦe; rwa [hmapΦ] at this
  have hmem := mem_support_graph_of_isGeneric hι.measurable hι.ae_equivariant hgenj hsupp
  have hPS := hι.ae_mem_support_relJ hmem
  have hg : Measurable fun x => (U x, ι (U x)) := hUc.measurable.prodMk (hι.measurable.comp
    hUc.measurable)
  have hgraph : graphMeasure (lam.map U) ι = lam.map fun x => (U x, ι (U x)) := by
    rw [graphMeasure, Measure.map_map (measurable_id'.prodMk hι.measurable) hUc.measurable]
    rfl
  rw [hgraph] at hPS
  have hPS' := ae_of_ae_map hg.aemeasurable hPS
  filter_upwards [hPS', hcU] with x hx1 hx2
  have : ι (U x) - θ = χ (κ x - d) := by
    rw [hx2, hθ, hχ.map_sub]; abel
  simpa [this] using hx1

end Step

section StepMain

variable {Γ X : Type u} [AddCommGroup Γ] [Countable Γ]
variable [MetricSpace X] [CompactSpace X] [MeasurableSpace X] [BorelSpace X] [AddAction Γ X]
  [ContinuousConstVAdd Γ X]

/-- Paper, Proposition \ref{K:prop:step} (induction step): an `m`-dimensional cube datum gives an
`(m+1)`-dimensional cube datum. -/
theorem CubeDatum.succ (hG : GenericPointsExist.{u}) (hK : DiscreteSpectrumThm.{u})
    (hW : WienerKoopman.{u}) {μX : Measure X} {a : X} {m : ℕ} {w : CubeSp X m}
    {lam : Measure (CubeSp X m)} {Ψ : ℕ → Finset Γ} (hd : CubeDatum Γ μX a m w lam Ψ) :
    ∃ (w' : CubeSp X (m + 1)) (lam' : Measure (CubeSp X (m + 1))) (Ψ' : ℕ → Finset Γ),
      CubeDatum Γ μX a (m + 1) w' lam' Ψ' := by
  have := hd.prob
  have := hd.erg
  have : Nonempty (CubeSp X m) := ⟨w⟩
  obtain ⟨α, κ, hκ⟩ := hK Γ (CubeSp X m) lam
  have hκR := hκ.toRotFactor
  -- the faces and their Kronecker data
  have hνprob : ∀ i : Fin m, IsProbabilityMeasure (lam.map (cU i)) := fun i =>
    Measure.isProbabilityMeasure_map (continuous_cU i).measurable.aemeasurable
  have hνerg : ∀ i : Fin m, ErgodicVAdd Γ (CubeSp X m) (lam.map (cU i)) := fun i =>
    ErgodicVAdd.map (continuous_cU i).measurable (cU_vadd i)
  have hKi : ∀ i : Fin m, ∃ (αi : Γ →+ Torus) (ιi : CubeSp X m → KG αi),
      IsKroneckerMap (lam.map (cU i)) αi ιi := fun i => by
    have := hνprob i; have := hνerg i; exact hK Γ _ _
  choose αi ιi hιi using hKi
  have hUf : ∀ i : Fin m, IsFactorMap (Γ := Γ) lam (lam.map (cU i)) (cU i) := fun i =>
    ⟨(continuous_cU i).measurable, cU_vadd i, rfl⟩
  have hLf : ∀ i : Fin m, IsFactorMap (Γ := Γ) lam (lam.map (cU i)) (cL i) := fun i =>
    ⟨(continuous_cL i).measurable, cL_vadd i, hd.face i⟩
  have hχex : ∀ i : Fin m, ∃ χ, IsFactorHom α (αi i) χ := fun i =>
    (hUf i).exists_isFactorHom hκ (hιi i).toRotFactor
  choose χi hχi using hχex
  have hcUex : ∀ i : Fin m, ∃ c, ∀ᵐ x ∂lam, ιi i (cU i x) = χi i (κ x) + c := fun i =>
    (hUf i).exists_affine hκR (hιi i).toRotFactor (hχi i)
  choose cUi hcUi using hcUex
  have hcLex : ∀ i : Fin m, ∃ c, ∀ᵐ x ∂lam, ιi i (cL i x) = χi i (κ x) + c := fun i =>
    (hLf i).exists_affine hκR (hιi i).toRotFactor (hχi i)
  choose cLi hcLi using hcLex
  -- Steps 1 and 2: re-basing and generic pairs
  obtain ⟨d, Ψ', φ, hΨ', hφ, hgen, hpairs⟩ := exists_rebased_pairs hG hW hd.gen hκ
  -- ergodicity of `J_{κ x - d}`
  have hJerg := hκ.ae_ergodic_relJ hW
  have hmaps : lam.map (fun x => κ x - d) = haarK α := by
    rw [show (fun x => κ x - d) = (fun z => z + -d) ∘ κ by funext x; simp [sub_eq_add_neg],
      ← Measure.map_map (measurable_add_const _) hκ.measurable, hκ.map_eq, map_haarK_add]
  rw [← hmaps] at hJerg
  have hJerg' := ae_of_ae_map (hκ.measurable.sub_const d).aemeasurable hJerg
  -- supports
  have hsuppx : ∀ᵐ x ∂lam, x ∈ lam.support := Measure.support_mem_ae
  have hfaces : ∀ᵐ x ∂lam, ∀ i : Fin m,
      (cU i w, cU i x) ∈ (relJ (lam.map (cU i)) (ιi i) (χi i (κ x - d))).support := by
    rw [ae_all_iff]
    intro i
    have := hνprob i
    exact face_support hK hκR hgen (continuous_cU i) (cU_vadd i) (hd.supp i)
      (hιi i).toRotFactor (hχi i) (hcUi i)
  -- choice of `x`
  obtain ⟨x, hx1, hx2, hx3, hx4⟩ := (hpairs.and (hJerg'.and (hsuppx.and hfaces))).exists
  set sx := κ x - d with hsx
  set J := relJ lam κ sx with hJ
  have : ErgodicVAdd Γ (CubeSp X m × CubeSp X m) J := hx2
  have hmm : Measurable (merge (X := X) (m := m)) := continuous_merge.measurable
  -- the face measures of `J.map merge`
  have hfaceL : ∀ j : Fin m, (J.map merge).map (cL (Fin.castSucc j)) =
      (relJ (lam.map (cU j)) (ιi j) (χi j sx)).map merge := by
    intro j
    have := hνprob j
    rw [Measure.map_map (continuous_cL _).measurable hmm,
      show cL (Fin.castSucc j) ∘ merge = merge ∘ Prod.map (cL j) (cL j) from
        funext fun p => cL_castSucc_merge j p,
      ← Measure.map_map hmm ((continuous_cL j).measurable.prodMap (continuous_cL j).measurable),
      (hLf j).map_relJ hW hκR (hιi j) (hχi j) (hcLi j) sx]
  have hfaceU : ∀ j : Fin m, (J.map merge).map (cU (Fin.castSucc j)) =
      (relJ (lam.map (cU j)) (ιi j) (χi j sx)).map merge := by
    intro j
    have := hνprob j
    rw [Measure.map_map (continuous_cU _).measurable hmm,
      show cU (Fin.castSucc j) ∘ merge = merge ∘ Prod.map (cU j) (cU j) from
        funext fun p => cU_castSucc_merge j p,
      ← Measure.map_map hmm ((continuous_cU j).measurable.prodMap (continuous_cU j).measurable),
      (hUf j).map_relJ hW hκR (hιi j) (hχi j) (hcUi j) sx]
  have hfaceLlast : (J.map merge).map (cL (Fin.last m)) = lam.map dup := by
    rw [Measure.map_map (continuous_cL _).measurable hmm,
      show cL (Fin.last m) ∘ merge = dup ∘ Prod.fst from funext fun p => cL_last_merge p,
      ← Measure.map_map continuous_dup.measurable measurable_fst, hκR.relJ_map_fst]
  have hfaceUlast : (J.map merge).map (cU (Fin.last m)) = lam.map dup := by
    rw [Measure.map_map (continuous_cU _).measurable hmm,
      show cU (Fin.last m) ∘ merge = dup ∘ Prod.snd from funext fun p => cU_last_merge p,
      ← Measure.map_map continuous_dup.measurable measurable_snd, hκR.relJ_map_snd]
  refine ⟨merge (w, x), J.map merge, Ψ' ∘ φ, ?_⟩
  refine ⟨Measure.isProbabilityMeasure_map hmm.aemeasurable, ErgodicVAdd.map hmm merge_vadd,
    hΨ'.comp hφ, hx1.map continuous_merge merge_vadd, by rw [botV_merge]; exact hd.bot, ?_, ?_, ?_⟩
  · rw [Measure.map_map continuous_topV.measurable hmm,
      show topV ∘ merge = topV ∘ Prod.snd from funext fun p => topV_merge p,
      ← Measure.map_map continuous_topV.measurable measurable_snd, hκR.relJ_map_snd]
    exact hd.top
  · intro i
    induction i using Fin.lastCases with
    | last => rw [hfaceLlast, hfaceUlast]
    | cast j => rw [hfaceL j, hfaceU j]
  · intro i
    induction i using Fin.lastCases with
    | last =>
      rw [hfaceUlast, cU_last_merge]
      exact image_support_subset_support_map continuous_dup ⟨x, hx3, rfl⟩
    | cast j =>
      rw [hfaceU j, cU_castSucc_merge]
      exact image_support_subset_support_map continuous_merge ⟨_, hx4 j, rfl⟩

end StepMain

end Kmrr25.ThmK


==> anc/lean/Kmrr25/ThmKSupport.lean <==
import Kmrr25.ThmKFactor

/-!
# Theorem K: re-basing and the support lemmas

Paper, Section \ref{K:ssec:support}: Lemma \ref{K:lem:rebase} (re-basing),
Lemma \ref{K:lem:stab} (support of the graph measure), Lemma \ref{K:lem:phase}
(phase returns) and Lemma \ref{K:lem:PS} (pointwise support).

`Γ` acts on the Kronecker group `K = KG α` by `γ +ᵥ k = α γ + k`, and diagonally on products
`Y × K`. For a measure `λ` on `Y` and a measurable `κ : Y → K`, `graphMeasure λ κ` is
`(id, κ)_* λ` on `Y × K`.
-/

open Filter Topology Finset MeasureTheory ProbabilityTheory
open scoped Classical ComplexConjugate

noncomputable section

namespace Kmrr25.ThmK

open Q516

universe u

/-! ## The rotation action on `K` -/

section Rotation

variable {Γ : Type*} [AddCommGroup Γ] (α : Γ →+ Torus)

/-- The rotation action `γ +ᵥ k = α γ + k` of `Γ` on `K`. -/
instance instAddActionKG : AddAction Γ (KG α) := AddAction.compHom (KG α) (kα α)

variable {α}

lemma vadd_kg (γ : Γ) (k : KG α) : γ +ᵥ k = kα α γ + k := rfl

instance : ContinuousConstVAdd Γ (KG α) :=
  ⟨fun γ => by simp only [vadd_kg]; exact continuous_const.add continuous_id⟩

instance : MeasurableConstVAdd Γ (KG α) := ⟨fun γ => (continuous_const_vadd γ).measurable⟩

end Rotation

/-- The diagonal action on a product of measurable actions is measurable. -/
instance prodMeasurableConstVAdd {Γ A B : Type*} [MeasurableSpace A] [MeasurableSpace B]
    [VAdd Γ A] [VAdd Γ B] [MeasurableConstVAdd Γ A] [MeasurableConstVAdd Γ B] :
    MeasurableConstVAdd Γ (A × B) :=
  ⟨fun γ => ((measurable_const_vadd γ).comp measurable_fst).prodMk
    ((measurable_const_vadd γ).comp measurable_snd)⟩

/-! ## Graph measures -/

section Graph

variable {Γ : Type*} [AddCommGroup Γ] {α : Γ →+ Torus}
variable {Y : Type*} [MeasurableSpace Y] [AddAction Γ Y] [MeasurableConstVAdd Γ Y]

/-- The graph measure `(id, κ)_* λ` on `Y × K`. -/
def graphMeasure (μ : Measure Y) (κ : Y → KG α) : Measure (Y × KG α) := μ.map fun y => (y, κ y)

omit [AddAction Γ Y] [MeasurableConstVAdd Γ Y] in
instance (μ : Measure Y) [IsProbabilityMeasure μ] (κ : Y → KG α) [Fact (Measurable κ)] :
    IsProbabilityMeasure (graphMeasure μ κ) :=
  Measure.isProbabilityMeasure_map (measurable_id'.prodMk Fact.out).aemeasurable

omit [AddAction Γ Y] [MeasurableConstVAdd Γ Y] in
lemma isProbabilityMeasure_graphMeasure {μ : Measure Y} [IsProbabilityMeasure μ] {κ : Y → KG α}
    (hκ : Measurable κ) : IsProbabilityMeasure (graphMeasure μ κ) :=
  Measure.isProbabilityMeasure_map (measurable_id'.prodMk hκ).aemeasurable

omit [MeasurableConstVAdd Γ Y] in
/-- A factor of an ergodic measure under an a.e. equivariant measurable map is ergodic. -/
lemma ErgodicVAdd.map_ae {Z : Type*} [MeasurableSpace Z] [AddAction Γ Z] [MeasurableConstVAdd Γ Z]
    {μ : Measure Y} [ErgodicVAdd Γ Y μ] {P : Y → Z} (hP : Measurable P)
    (hPe : ∀ γ : Γ, ∀ᵐ x ∂μ, P (γ +ᵥ x) = γ +ᵥ P x) : ErgodicVAdd Γ Z (μ.map P) where
  measure_preimage_vadd γ s hs := by
    rw [Measure.map_apply hP (hs.preimage (measurable_const_vadd γ)), Measure.map_apply hP hs]
    have h1 : P ⁻¹' ((γ +ᵥ ·) ⁻¹' s) =ᵐ[μ] (γ +ᵥ ·) ⁻¹' (P ⁻¹' s) :=
      (hPe γ).mono fun x hx => by
        show (γ +ᵥ P x ∈ s) = (P (γ +ᵥ x) ∈ s)
        rw [hx]
    rw [measure_congr h1]
    exact VAddInvariantMeasure.measure_preimage_vadd (μ := μ) γ (hP hs)
  aeconst_of_forall_preimage_vadd_ae_eq {s} hs hinv := by
    have h := ErgodicVAdd.aeconst_of_forall_preimage_vadd_ae_eq (G := Γ) (μ := μ) (hP hs)
      fun γ => by
        have h2 : ((γ +ᵥ ·) ⁻¹' s) ∘ P =ᵐ[μ] s ∘ P := ae_eq_comp hP.aemeasurable (hinv γ)
        refine EventuallyEq.trans ((hPe γ).mono fun x hx => ?_) h2
        show (P (γ +ᵥ x) ∈ s) = (γ +ᵥ P x ∈ s)
        rw [hx]
    rw [eventuallyConst_set] at h ⊢
    rcases h with h | h
    · exact Or.inl ((ae_map_iff hP.aemeasurable hs).2 h)
    · exact Or.inr ((ae_map_iff hP.aemeasurable hs.compl).2 h)

omit [MeasurableConstVAdd Γ Y] in
lemma ae_graph_equivariant {μ : Measure Y} {κ : Y → KG α}
    (hκe : ∀ γ : Γ, ∀ᵐ y ∂μ, κ (γ +ᵥ y) = κ y + kα α γ) (γ : Γ) :
    ∀ᵐ y ∂μ, (fun y => (y, κ y)) (γ +ᵥ y) = γ +ᵥ (fun y => (y, κ y)) y := by
  filter_upwards [hκe γ] with y hy
  simp [Prod.vadd_def, hy, vadd_kg, add_comm]

lemma graphMeasure_ergodic {μ : Measure Y} [ErgodicVAdd Γ Y μ] {κ : Y → KG α}
    (hκ : Measurable κ) (hκe : ∀ γ : Γ, ∀ᵐ y ∂μ, κ (γ +ᵥ y) = κ y + kα α γ) :
    ErgodicVAdd Γ (Y × KG α) (graphMeasure μ κ) :=
  ErgodicVAdd.map_ae (measurable_id'.prodMk hκ) (ae_graph_equivariant hκe)

end Graph

/-! ## Re-basing -/

section Rebase

lemma avg_image_add {Γ E : Type*} [AddCommGroup Γ] [NormedAddCommGroup E] [NormedSpace ℝ E]
    (F : Finset Γ) (f : Γ → E) (c : Γ) :
    avg (F.image (· + c)) f = avg F fun γ => f (γ + c) := by
  simp only [avg]
  rw [Finset.sum_image fun x _ y _ h => add_right_cancel h,
    Finset.card_image_of_injective _ (add_left_injective _)]

/-- Paper, Lemma \ref{K:lem:rebase} (re-basing): if `w` has dense orbit in a closed set carrying
the ergodic measure `λ`, and `κ : W → K` is a.e. equivariant, then for some `d ∈ K` and some Følner
sequence `Ψ`, the decorated point `(w, d)` is generic for the graph measure `(id, κ)_* λ`. -/
theorem rebase {Γ W : Type u} [AddCommGroup Γ] [Countable Γ] [MetricSpace W] [CompactSpace W]
    [MeasurableSpace W] [BorelSpace W] [AddAction Γ W] [ContinuousConstVAdd Γ W]
    (hG : GenericPointsExist.{u}) {μ : Measure W} [IsProbabilityMeasure μ] [ErgodicVAdd Γ W μ]
    {w : W} (hw : μ.support ⊆ closure (Set.range fun γ : Γ => γ +ᵥ w)) {α : Γ →+ Torus}
    {κ : W → KG α} (hκ : Measurable κ) (hκe : ∀ γ : Γ, ∀ᵐ y ∂μ, κ (γ +ᵥ y) = κ y + kα α γ) :
    ∃ d : KG α, ∃ Ψ : ℕ → Finset Γ, IsFolner Ψ ∧ IsGeneric (graphMeasure μ κ) Ψ (w, d) := by
  obtain ⟨Φ, hΦ⟩ := Q516.exists_folner (G := Γ)
  have := graphMeasure_ergodic hκ hκe
  have := isProbabilityMeasure_graphMeasure (μ := μ) hκ
  obtain ⟨φ, hφ, hgen⟩ := hG Γ (W × KG α) (graphMeasure μ κ) Φ hΦ
  set C := closure (Set.range fun γ : Γ => γ +ᵥ w)
  have hC : ∀ᵐ p ∂graphMeasure μ κ, p.1 ∈ C := by
    rw [graphMeasure, ae_map_iff (measurable_id'.prodMk hκ).aemeasurable
      (isClosed_closure.measurableSet.preimage measurable_fst)]
    exact Filter.mem_of_superset Measure.support_mem_ae hw
  obtain ⟨⟨x1, z1⟩, hgen1, hx1⟩ := (hgen.and hC).exists
  -- approximate the orbit of `x1` by the orbit of `w`
  have happrox : ∀ N, ∃ h : Γ, ∀ γ ∈ Φ (φ N), dist (γ +ᵥ (h +ᵥ w)) (γ +ᵥ x1) < 1 / (N + 1) := by
    intro N
    set U := {x : W | ∀ γ ∈ Φ (φ N), dist (γ +ᵥ x) (γ +ᵥ x1) < 1 / (N + 1)}
    have hUo : IsOpen U := by
      have : U = ⋂ γ ∈ Φ (φ N), {x : W | dist (γ +ᵥ x) (γ +ᵥ x1) < 1 / (N + 1)} := by
        ext x; simp [U]
      rw [this]
      exact isOpen_biInter_finset fun γ _ =>
        isOpen_lt ((continuous_const_vadd γ).dist continuous_const) continuous_const
    have hx1U : x1 ∈ U := fun γ _ => by simp; positivity
    obtain ⟨_, hy, h, rfl⟩ := mem_closure_iff.1 hx1 U hUo hx1U
    exact ⟨h, hy⟩
  choose h hh using happrox
  obtain ⟨u, ψ, hψ, hu⟩ := CompactSpace.tendsto_subseq (fun N => kα α (h N))
  refine ⟨z1 - u, fun j => (Φ (φ (ψ j))).image (· + h (ψ j)), ?_, ?_⟩
  · exact (hΦ.comp (hφ.comp hψ)).translate (fun j => h (ψ j))
  intro F
  have hb : Tendsto (fun j => avg (Φ (φ (ψ j))) fun γ => F (γ +ᵥ (x1, z1))) atTop
      (𝓝 (∫ x, F x ∂graphMeasure μ κ)) := (hgen1 F).comp hψ.tendsto_atTop
  -- uniform continuity of `F`
  have hFu : UniformContinuous F := CompactSpace.uniformContinuous_of_continuous F.continuous
  have hdiff : Tendsto (fun j => (avg ((Φ (φ (ψ j))).image (· + h (ψ j))) fun γ =>
      F (γ +ᵥ (w, z1 - u))) - avg (Φ (φ (ψ j))) fun γ => F (γ +ᵥ (x1, z1))) atTop (𝓝 0) := by
    rw [Metric.tendsto_atTop]
    intro ε hε
    have hT := hFu (Metric.dist_mem_uniformity (half_pos hε))
    rw [uniformity_prod_eq_prod] at hT
    obtain ⟨V1, hV1, V2, hV2, hV⟩ := Filter.mem_prod_iff.1 (Filter.mem_map.1 hT)
    obtain ⟨δ, hδ, hδV⟩ := Metric.mem_uniformity_dist.1 hV1
    rw [uniformity_eq_comap_nhds_zero (KG α), mem_comap] at hV2
    obtain ⟨U, hU, hUV⟩ := hV2
    have hev1 : ∀ᶠ j in atTop, 1 / ((ψ j : ℝ) + 1) < δ := by
      have : Tendsto (fun j => 1 / ((ψ j : ℝ) + 1)) atTop (𝓝 0) :=
        tendsto_one_div_add_atTop_nhds_zero_nat.comp hψ.tendsto_atTop
      exact this.eventually (gt_mem_nhds hδ)
    have hev2 : ∀ᶠ j in atTop, kα α (h (ψ j)) - u ∈ U := by
      have : Tendsto (fun j => kα α (h (ψ j)) - u) atTop (𝓝 0) := by
        simpa using hu.sub_const u
      exact this.eventually hU
    obtain ⟨J, hJ⟩ := (hev1.and hev2).exists_forall_of_atTop
    refine ⟨J, fun j hj => ?_⟩
    obtain ⟨h1, h2⟩ := hJ j hj
    rw [avg_image_add, dist_zero_right, ← avg_sub']
    refine (norm_avg_le _ (B := ε / 2) (fun γ hγ => ?_) (by positivity)).trans_lt (half_lt_self hε)
    have hpair : ((γ +ᵥ (x1, z1)), ((γ + h (ψ j)) +ᵥ (w, z1 - u))) ∈
        (fun p : (W × KG α) × (W × KG α) => ((p.1.1, p.2.1), (p.1.2, p.2.2))) ⁻¹'
          (V1 ×ˢ V2) := by
      refine ⟨hδV ?_, hUV ?_⟩
      · simp only [Prod.vadd_def, Prod.fst]
        rw [add_vadd, dist_comm]
        exact (hh (ψ j) γ hγ).trans h1
      · simp only [Prod.vadd_def, Set.mem_preimage, vadd_kg, map_add]
        convert h2 using 1
        abel
    have := hV hpair
    simp only [Set.mem_setOf_eq] at this
    rw [Real.norm_eq_abs, ← Real.dist_eq, dist_comm]
    exact this.le
  have := hb.add hdiff
  simp only [add_sub_cancel, add_zero] at this
  exact this

end Rebase

/-! ## The stabiliser argument -/

section Stab

variable {Γ : Type*} [AddCommGroup Γ] {α : Γ →+ Torus}
variable {Z : Type*} [TopologicalSpace Z] [CompactSpace Z] [TopologicalSpace.MetrizableSpace Z]
  [MeasurableSpace Z] [BorelSpace Z] [AddAction Γ Z] [ContinuousConstVAdd Γ Z]

/-- The support of an invariant measure is invariant. -/
lemma vadd_mem_support {X : Type*} [TopologicalSpace X] [MeasurableSpace X] [BorelSpace X]
    [AddAction Γ X] [ContinuousConstVAdd Γ X] {ρ : Measure X} [VAddInvariantMeasure Γ X ρ]
    {x : X} (hx : x ∈ ρ.support) (γ : Γ) : γ +ᵥ x ∈ ρ.support := by
  have := image_support_subset_support_map (ν := ρ) (continuous_const_vadd γ) ⟨x, hx, rfl⟩
  rwa [(measurePreserving_vadd γ ρ).map_eq] at this

/-- Paper, Lemma \ref{K:lem:stab}: if `(p, θ)` is generic for the graph measure `ρ = (id, ι)_* ν`
and `p ∈ supp ν`, then `(p, θ) ∈ supp ρ`. -/
theorem mem_support_graph_of_isGeneric {ν : Measure Z} [IsProbabilityMeasure ν]
    [ErgodicVAdd Γ Z ν] {ι : Z → KG α} (hι : Measurable ι)
    (hιe : ∀ γ : Γ, ∀ᵐ z ∂ν, ι (γ +ᵥ z) = ι z + kα α γ) {Ψ : ℕ → Finset Γ} {p : Z}
    {θ : KG α} (hgen : IsGeneric (graphMeasure ν ι) Ψ (p, θ)) (hp : p ∈ ν.support) :
    (p, θ) ∈ (graphMeasure ν ι).support := by
  set ρ := graphMeasure ν ι with hρ
  have herg : ErgodicVAdd Γ (Z × KG α) ρ := graphMeasure_ergodic hι hιe
  have : IsProbabilityMeasure ρ := isProbabilityMeasure_graphMeasure hι
  set Sg := ρ.support with hSgdef
  have hSgc : IsClosed Sg := Measure.isClosed_support
  -- a point of `Σ` above `p`
  have hproj : ν.support ⊆ Prod.fst '' Sg := by
    have hcl : IsClosed (Prod.fst '' Sg) :=
      (hSgc.isCompact.image continuous_fst).isClosed
    refine Measure.support_subset_of_isClosed hcl ?_
    have hmap : ρ.map Prod.fst = ν := by
      rw [hρ, graphMeasure, Measure.map_map measurable_fst (measurable_id'.prodMk hι)]
      exact Measure.map_id
    rw [← hmap]
    refine (ae_map_iff measurable_fst.aemeasurable hcl.measurableSet).2 ?_
    exact Filter.mem_of_superset Measure.support_mem_ae fun x hx => ⟨x, hx, rfl⟩
  obtain ⟨⟨p', θ0⟩, hθ0, rfl⟩ := hproj hp
  set ζ := θ - θ0 with hζ
  set S : KG α → Z × KG α → Z × KG α := fun u x => (x.1, x.2 + u) with hS
  have hScont : Continuous fun q : KG α × (Z × KG α) => S q.1 q.2 :=
    (continuous_snd.fst).prodMk (continuous_snd.snd.add continuous_fst)
  have hSvadd : ∀ (u : KG α) (γ : Γ) x, γ +ᵥ S u x = S u (γ +ᵥ x) := by
    intro u γ x
    simp only [hS, Prod.vadd_def, vadd_kg]
    ext <;> simp [add_assoc]
  -- `S_ζ Σ` is closed, invariant, and contains the orbit of `(p, θ)`
  set Sgz := S ζ '' Sg
  have hSgzc : IsClosed Sgz := by
    have : Sgz = (Homeomorph.prodCongr (Homeomorph.refl Z) (Homeomorph.addRight ζ)) '' Sg := rfl
    rw [this]
    exact (Homeomorph.isClosed_image _).2 hSgc
  have hmem : (p', θ) ∈ Sgz := ⟨(p', θ0), hθ0, by simp [hS, hζ]⟩
  have horbit : closure (Set.range fun γ : Γ => γ +ᵥ (p', θ)) ⊆ Sgz := by
    refine closure_minimal ?_ hSgzc
    rintro _ ⟨γ, rfl⟩
    obtain ⟨x, hx, hxe⟩ := hmem
    exact ⟨γ +ᵥ x, vadd_mem_support hx γ, by rw [← hSvadd, hxe]⟩
  have hsub : ∀ x ∈ Sg, S (-ζ) x ∈ Sg := by
    intro x hx
    obtain ⟨y, hy, hyx⟩ := horbit (hgen.support_subset hx)
    rw [← hyx]
    simpa [hS] using hy
  have hiter : ∀ n : ℕ, ∀ x ∈ Sg, S (-(n • ζ)) x ∈ Sg := by
    intro n
    induction n with
    | zero => intro x hx; simpa [hS] using hx
    | succ n ih =>
      intro x hx
      have := hsub _ (ih x hx)
      have e : -((n + 1) • ζ) = -(n • ζ) + -ζ := by rw [succ_nsmul, neg_add]
      simp only [hS] at this ⊢
      rw [e, ← add_assoc]
      exact this
  -- compactness: `-(q_l ζ) → ζ` with `q_l ≥ 1`
  obtain ⟨ζs, φ, hφ, hlim⟩ := CompactSpace.tendsto_subseq (fun n : ℕ => n • ζ)
  set q : ℕ → ℕ := fun l => φ (2 * l + 2) - φ (2 * l) - 1 with hq
  have hq1 : ∀ l, φ (2 * l + 2) = φ (2 * l) + q l + 1 := by
    intro l
    have h1 : φ (2 * l) < φ (2 * l + 1) := hφ (by omega)
    have h2 : φ (2 * l + 1) < φ (2 * l + 2) := hφ (by omega)
    simp only [hq]; omega
  have hconv : Tendsto (fun l => -(q l • ζ)) atTop (𝓝 ζ) := by
    have h2 : Tendsto (fun l => φ (2 * l + 2) • ζ - φ (2 * l) • ζ) atTop (𝓝 (ζs - ζs)) := by
      refine (hlim.comp ?_).sub (hlim.comp ?_)
      · exact tendsto_atTop_mono (fun l => show l ≤ 2 * l + 2 by omega) tendsto_id
      · exact tendsto_atTop_mono (fun l => show l ≤ 2 * l by omega) tendsto_id
    rw [sub_self] at h2
    have h3 : (fun l => -(q l • ζ)) = fun l => ζ - (φ (2 * l + 2) • ζ - φ (2 * l) • ζ) := by
      funext l
      rw [hq1 l, add_smul, add_smul, one_smul]
      abel
    rw [h3]
    simpa using (tendsto_const_nhds (x := ζ)).sub h2
  have hlimS : Tendsto (fun l => S (-(q l • ζ)) (p', θ0)) atTop (𝓝 (S ζ (p', θ0))) :=
    (hScont.tendsto (ζ, (p', θ0))).comp (hconv.prodMk_nhds tendsto_const_nhds)
  have := hSgc.mem_of_tendsto hlimS (Eventually.of_forall fun l => hiter _ _ hθ0)
  simpa [hS, hζ] using this

end Stab

/-! ## Phase returns -/

section Phase

/-- Paper, Lemma \ref{K:lem:phase}(a): `ι ∘ U = ι ∘ L + r` a.e. -/
theorem phase_const {Γ W Z : Type*} [AddCommGroup Γ] [MeasurableSpace W] [MeasurableSpace Z]
    [AddAction Γ W] [AddAction Γ Z] [MeasurableConstVAdd Γ W] {α : Γ →+ Torus}
    {μ : Measure W} [ErgodicVAdd Γ W μ] {ν : Measure Z} {L U : W → Z}
    (hL : IsFactorMap (Γ := Γ) μ ν L) (hU : IsFactorMap (Γ := Γ) μ ν U) {ι : Z → KG α}
    (hι : IsRotFactor ν α ι) : ∃ r, ∀ᵐ x ∂μ, ι (U x) = ι (L x) + r := by
  have hg : Measurable fun x => ι (U x) - ι (L x) :=
    (hι.measurable.comp hU.measurable).sub (hι.measurable.comp hL.measurable)
  obtain ⟨r, hr⟩ := ErgodicVAdd.ae_eq_const (Γ := Γ) hg fun γ => by
    filter_upwards [hU.ae_equivariant_comp hι γ, hL.ae_equivariant_comp hι γ] with y h1 h2
    simp only [h1, h2]
    abel
  exact ⟨r, hr.mono fun y hy => by
    have hy' : ι (U y) - ι (L y) = r := hy
    rw [← hy']; abel⟩

/-- Paper, Lemma \ref{K:lem:phase}(b): if `U w ∈ supp ν`, then for all neighbourhoods `V` of
`U w` and `O` of `0 ∈ K`, the phase returns `{γ : T^γ L(w) ∈ V, α γ ∈ r + O}` have positive lower
density along some Følner sequence. -/
theorem phase_returns {Γ W Z : Type u} [AddCommGroup Γ] [Countable Γ] [MetricSpace W]
    [CompactSpace W] [MeasurableSpace W] [BorelSpace W] [AddAction Γ W] [ContinuousConstVAdd Γ W]
    [TopologicalSpace Z] [CompactSpace Z] [TopologicalSpace.MetrizableSpace Z] [MeasurableSpace Z]
    [BorelSpace Z] [AddAction Γ Z] [ContinuousConstVAdd Γ Z]
    (hG : GenericPointsExist.{u}) {μ : Measure W} [IsProbabilityMeasure μ] [ErgodicVAdd Γ W μ]
    {Ψ : ℕ → Finset Γ} {w : W} (hw : IsGeneric μ Ψ w) {ν : Measure Z} [IsProbabilityMeasure ν]
    [ErgodicVAdd Γ Z ν] {L U : W → Z} (hLc : Continuous L) (hUc : Continuous U)
    (hL : IsFactorMap (Γ := Γ) μ ν L) (hU : IsFactorMap (Γ := Γ) μ ν U) {α : Γ →+ Torus}
    {ι : Z → KG α} (hι : IsRotFactor ν α ι) {r : KG α} (hr : ∀ᵐ x ∂μ, ι (U x) = ι (L x) + r)
    (hUw : U w ∈ ν.support) {V : Set Z} (hV : IsOpen V) (hwV : U w ∈ V) {O : Set (KG α)}
    (hO : IsOpen O) (hO0 : (0 : KG α) ∈ O) :
    ∃ Ω : ℕ → Finset Γ, IsFolner Ω ∧ ∃ c : ℝ, 0 < c ∧
      ∀ᶠ M in atTop, c < relDens (Ω M) {γ | γ +ᵥ L w ∈ V ∧ kα α γ - r ∈ O} := by
  have hsupp := hw.support_subset
  set κ' : W → KG α := fun x => ι (L x) with hκ'
  have hκ'm : Measurable κ' := hι.measurable.comp hL.measurable
  have hκ'e : ∀ γ : Γ, ∀ᵐ y ∂μ, κ' (γ +ᵥ y) = κ' y + kα α γ := hL.ae_equivariant_comp hι
  obtain ⟨d, Ω, hΩ, hgen⟩ := rebase hG hsupp hκ'm hκ'e
  -- the two projections to `Z × K`
  set ΦL : W × KG α → Z × KG α := fun x => (L x.1, x.2)
  set ΦU : W × KG α → Z × KG α := fun x => (U x.1, x.2 + r)
  have hΦLc : Continuous ΦL := (hLc.comp continuous_fst).prodMk continuous_snd
  have hΦUc : Continuous ΦU := (hUc.comp continuous_fst).prodMk (continuous_snd.add continuous_const)
  have hΦLe : ∀ (γ : Γ) x, ΦL (γ +ᵥ x) = γ +ᵥ ΦL x := fun γ x => by
    simp [ΦL, Prod.vadd_def, hL.equivariant]
  have hΦUe : ∀ (γ : Γ) x, ΦU (γ +ᵥ x) = γ +ᵥ ΦU x := fun γ x => by
    simp [ΦU, Prod.vadd_def, hU.equivariant, vadd_kg, add_assoc]
  have hmapL : (graphMeasure μ κ').map ΦL = graphMeasure ν ι := by
    rw [graphMeasure, graphMeasure, Measure.map_map hΦLc.measurable (measurable_id'.prodMk hκ'm),
      ← hL.map_eq, Measure.map_map (measurable_id'.prodMk hι.measurable) hL.measurable]
    rfl
  have hmapU : (graphMeasure μ κ').map ΦU = graphMeasure ν ι := by
    rw [graphMeasure, graphMeasure, Measure.map_map hΦUc.measurable (measurable_id'.prodMk hκ'm),
      ← hU.map_eq, Measure.map_map (measurable_id'.prodMk hι.measurable) hU.measurable]
    refine Measure.map_congr (hr.mono fun x hx => ?_)
    simp [ΦU, hκ', hx]
  have hgL : IsGeneric (graphMeasure ν ι) Ω (L w, d) := by
    have := hgen.map hΦLc hΦLe; rwa [hmapL] at this
  have hgU : IsGeneric (graphMeasure ν ι) Ω (U w, d + r) := by
    have := hgen.map hΦUc hΦUe; rwa [hmapU] at this
  have hmemU := mem_support_graph_of_isGeneric hι.measurable hι.ae_equivariant hgU hUw
  -- the open set `V × (d + r + O)`
  set S : Set (Z × KG α) := {x | x.1 ∈ V ∧ x.2 - (d + r) ∈ O}
  have hSo : IsOpen S := (hV.preimage continuous_fst).inter
    (hO.preimage (continuous_snd.sub continuous_const))
  have hSmem : (U w, d + r) ∈ S := ⟨hwV, by simpa using hO0⟩
  have hpos : 0 < graphMeasure ν ι S :=
    (Measure.mem_support_iff_forall _).1 hmemU S (hSo.mem_nhds hSmem)
  have : IsProbabilityMeasure (graphMeasure ν ι) := isProbabilityMeasure_graphMeasure hι.measurable
  obtain ⟨c, hc, hev⟩ := hgL.exists_eventually_lt_relDens hSo hpos
  refine ⟨Ω, hΩ, c, hc, hev.mono fun M hM => ?_⟩
  convert hM using 2
  ext γ
  simp only [S, Set.mem_setOf_eq, Prod.vadd_def, vadd_kg]
  constructor <;> rintro ⟨h1, h2⟩ <;> refine ⟨h1, ?_⟩ <;> convert h2 using 1 <;> abel

end Phase

/-! ## Pointwise support -/

section PS

variable {Γ : Type*} [AddCommGroup Γ] {α : Γ →+ Torus}

/-- Continuity of `t ↦ ∫ f(ξ) g(ξ + t) dm_K` for bounded measurable `f, g`. -/
lemma continuous_integral_mul_translate {f g : KG α → ℝ} (hf : Measurable f) (hg : Measurable g)
    {Cf Cg : ℝ} (hCf : ∀ ξ, |f ξ| ≤ Cf) (hCg : ∀ ξ, |g ξ| ≤ Cg) :
    Continuous fun t => ∫ ξ, f ξ * g (ξ + t) ∂haarK α := by
  have hCf0 : 0 ≤ Cf := (abs_nonneg _).trans (hCf 0)
  have hgc : Bdd fun ξ => (g ξ : ℂ) := ⟨Complex.continuous_ofReal.measurable.comp hg, Cg,
    fun ξ => by simpa using hCg ξ⟩
  have hint : ∀ t, Integrable (fun ξ => f ξ * g (ξ + t)) (haarK α) := fun t =>
    Integrable.of_bound (hf.mul (hg.comp (measurable_add_const t))).aestronglyMeasurable (Cf * Cg)
      (Eventually.of_forall fun ξ => by
        rw [Real.norm_eq_abs, abs_mul]
        exact mul_le_mul (hCf ξ) (hCg _) (abs_nonneg _) hCf0)
  rw [continuous_iff_continuousAt]
  intro t0
  rw [ContinuousAt, Metric.tendsto_nhds]
  intro ε hε
  have hδ : 0 < ε / (Cf + 1) := by positivity
  have hev := eventually_integral_norm_translate_sub_lt hgc hδ
  have hev' := (tendsto_sub_nhds_zero_iff.2 (tendsto_id (x := 𝓝 t0))).eventually hev
  filter_upwards [hev'] with t hk
  rw [Real.dist_eq, ← integral_sub (hint t) (hint t0)]
  have hb : ∫ ξ, |g (ξ + t) - g (ξ + t0)| ∂haarK α < ε / (Cf + 1) := by
    have e := integral_haarK_add_real (fun ξ => |g (ξ + (t - t0)) - g ξ|) t0
    simp only [show ∀ ξ, ξ + t0 + (t - t0) = ξ + t from fun ξ => by abel] at e
    rw [e]
    simpa [← Complex.ofReal_sub, Complex.norm_real] using hk
  have hi2 : Integrable (fun ξ => |g (ξ + t) - g (ξ + t0)|) (haarK α) :=
    Integrable.of_bound (((hg.comp (measurable_add_const t)).sub
      (hg.comp (measurable_add_const t0))).abs.aestronglyMeasurable) (2 * Cg)
      (Eventually.of_forall fun ξ => by
        rw [Real.norm_eq_abs, abs_abs]
        calc |g (ξ + t) - g (ξ + t0)| ≤ |g (ξ + t)| + |g (ξ + t0)| := abs_sub _ _
          _ ≤ 2 * Cg := by linarith [hCg (ξ + t), hCg (ξ + t0)])
  calc |∫ ξ, (f ξ * g (ξ + t) - f ξ * g (ξ + t0)) ∂haarK α|
      ≤ ∫ ξ, |f ξ * g (ξ + t) - f ξ * g (ξ + t0)| ∂haarK α := abs_integral_le_integral_abs
    _ ≤ ∫ ξ, Cf * |g (ξ + t) - g (ξ + t0)| ∂haarK α := by
        refine integral_mono_of_nonneg (Eventually.of_forall fun _ => abs_nonneg _)
          (hi2.const_mul _) (Eventually.of_forall fun ξ => ?_)
        show |f ξ * g (ξ + t) - f ξ * g (ξ + t0)| ≤ Cf * |g (ξ + t) - g (ξ + t0)|
        rw [← mul_sub, abs_mul]
        exact mul_le_mul_of_nonneg_right (hCf ξ) (abs_nonneg _)
    _ = Cf * ∫ ξ, |g (ξ + t) - g (ξ + t0)| ∂haarK α := integral_const_mul _ _
    _ ≤ Cf * (ε / (Cf + 1)) := mul_le_mul_of_nonneg_left hb.le hCf0
    _ < ε := by
        rw [mul_div_assoc', div_lt_iff₀ (by positivity)]
        nlinarith

variable {Z : Type*} [MeasurableSpace Z] [StandardBorelSpace Z] [Nonempty Z] [AddAction Γ Z]
variable {ν : Measure Z} [IsProbabilityMeasure ν] {ι : Z → KG α}

/-- `ν_ξ(S)` as a real number. -/
def tR (ν : Measure Z) [IsProbabilityMeasure ν] (ι : Z → KG α) (S : Set Z) (ξ : KG α) : ℝ :=
  (dis ν ι ξ).real S

omit [AddAction Γ Z] in
lemma tR_nonneg (S : Set Z) (ξ : KG α) : 0 ≤ tR ν ι S ξ := measureReal_nonneg

omit [AddAction Γ Z] in
lemma tR_le_one (S : Set Z) (ξ : KG α) : tR ν ι S ξ ≤ 1 := by
  unfold tR; exact measureReal_le_one

omit [AddAction Γ Z] in
lemma abs_tR_le (S : Set Z) (ξ : KG α) : |tR ν ι S ξ| ≤ 1 := by
  rw [abs_of_nonneg (tR_nonneg S ξ)]; exact tR_le_one S ξ

omit [AddAction Γ Z] in
lemma measurable_tR {S : Set Z} (hS : MeasurableSet S) : Measurable (tR ν ι S) :=
  ((dis ν ι).measurable_coe hS).ennreal_toReal

omit [AddAction Γ Z] in
lemma tilde_indicator_eq {S : Set Z} (hS : MeasurableSet S) (ξ : KG α) :
    tilde ν ι (S.indicator fun _ => (1 : ℂ)) ξ = (tR ν ι S ξ : ℂ) := by
  have : (S.indicator fun _ => (1 : ℂ)) = fun z => ((S.indicator (1 : Z → ℝ) z : ℝ) : ℂ) := by
    funext z; by_cases h : z ∈ S <;> simp [h]
  rw [tilde, this, integral_complex_ofReal, integral_indicator_one hS]
  rfl

lemma relJ_real_prod_tR {A B : Set Z} (hA : MeasurableSet A) (hB : MeasurableSet B) (t : KG α) :
    (relJ ν ι t).real (A ×ˢ B) = ∫ ξ, tR ν ι A ξ * tR ν ι B (ξ + t) ∂haarK α := by
  apply Complex.ofReal_injective
  rw [relJ_real_prod hA hB, ← integral_complex_ofReal]
  congr 1; funext ξ
  rw [tilde_indicator_eq hA, tilde_indicator_eq hB]
  push_cast; rfl

lemma graph_real_prod (hι : IsRotFactor ν α ι) {S : Set Z} {O : Set (KG α)} (hS : MeasurableSet S)
    (hO : MeasurableSet O) :
    (graphMeasure ν ι).real (S ×ˢ O) = ∫ ξ, O.indicator (fun _ => (1 : ℝ)) ξ * tR ν ι S ξ ∂haarK α := by
  apply Complex.ofReal_injective
  have h1 := hι.integral_comp_mul_tilde (G := O.indicator fun _ => (1 : ℂ))
    (measurable_const.indicator hO) ((Bdd.indicator hO).integrable) (Bdd.indicator hS)
  rw [← integral_complex_ofReal]
  have e2 : (fun ξ => ((O.indicator (fun _ => (1 : ℝ)) ξ * tR ν ι S ξ : ℝ) : ℂ)) =
      fun ξ => O.indicator (fun _ => (1 : ℂ)) ξ * tilde ν ι (S.indicator fun _ => 1) ξ := by
    funext ξ; rw [tilde_indicator_eq hS]; by_cases h : ξ ∈ O <;> simp [h]
  rw [e2, ← h1, graphMeasure, measureReal_def,
    Measure.map_apply (measurable_id'.prodMk hι.measurable) (hS.prod hO), ← measureReal_def,
    ← integral_indicator_one (measurable_id'.prodMk hι.measurable (hS.prod hO)),
    ← integral_complex_ofReal]
  congr 1; funext z
  by_cases h1 : z ∈ S <;> by_cases h2 : ι z ∈ O <;> simp [Set.indicator, h1, h2, Set.mem_prod]

/-- The key estimate of Lemma \ref{K:lem:PS}: if `(p, θ) ∈ supp ρ` and `O₁ ∋ p`, `O₂` are open,
then `ρ(O₂ × C) = 0` where `C = {φ : J_{φ-θ}(O₁ × O₂) = 0}`. -/
lemma IsRotFactor.graph_null_of_mem_support [TopologicalSpace Z] [BorelSpace Z]
    (hι : IsRotFactor ν α ι) {p : Z} {θ : KG α} (hpθ : (p, θ) ∈ (graphMeasure ν ι).support)
    {O₁ O₂ : Set Z} (hO₁ : IsOpen O₁) (hp : p ∈ O₁) (hO₂ : IsOpen O₂) :
    graphMeasure ν ι (O₂ ×ˢ {φ | (relJ ν ι (φ - θ)).real (O₁ ×ˢ O₂) = 0}) = 0 := by
  have hm₁ := hO₁.measurableSet
  have hm₂ := hO₂.measurableSet
  set f := tR ν ι O₁
  set g := tR ν ι O₂
  have hfm : Measurable f := measurable_tR hm₁
  have hgm : Measurable g := measurable_tR hm₂
  set F : KG α → ℝ := fun t => ∫ ξ, f ξ * g (ξ + t) ∂haarK α with hF
  have hFc : Continuous F :=
    continuous_integral_mul_translate hfm hgm (abs_tR_le O₁) (abs_tR_le O₂)
  have hJF : ∀ t, (relJ ν ι t).real (O₁ ×ˢ O₂) = F t := fun t => relJ_real_prod_tR hm₁ hm₂ t
  set C := {φ : KG α | F (φ - θ) = 0} with hCdef
  have hCset : {φ | (relJ ν ι (φ - θ)).real (O₁ ×ˢ O₂) = 0} = C := by
    ext φ; simp [hCdef, hJF]
  rw [hCset]
  have hCc : IsClosed C := isClosed_eq (hFc.comp (continuous_id.sub continuous_const))
    continuous_const
  have hCm := hCc.measurableSet
  have : IsProbabilityMeasure (graphMeasure ν ι) := isProbabilityMeasure_graphMeasure hι.measurable
  rw [← measureReal_eq_zero_iff, graph_real_prod hι hm₂ hCm]
  set h : KG α → ℝ := fun φ => C.indicator (fun _ => (1 : ℝ)) φ * g φ with hh
  have hhm : Measurable h := (measurable_const.indicator hCm).mul hgm
  have hh0 : ∀ φ, 0 ≤ h φ := fun φ => mul_nonneg (Set.indicator_nonneg (fun _ _ => zero_le_one) _)
    (tR_nonneg _ _)
  have hh1 : ∀ φ, |h φ| ≤ 1 := fun φ => by
    rw [abs_of_nonneg (hh0 φ)]
    simp only [hh, Set.indicator]
    split_ifs
    · simpa using tR_le_one (ν := ν) (ι := ι) O₂ φ
    · simp
  have hint_h : Integrable h (haarK α) :=
    Integrable.of_bound hhm.aestronglyMeasurable 1 (Eventually.of_forall fun φ => by
      simpa [Real.norm_eq_abs] using hh1 φ)
  by_contra hne
  have hI : 0 < ∫ φ, h φ ∂haarK α :=
    lt_of_le_of_ne (integral_nonneg hh0) (Ne.symm hne)
  -- `R k = ∫ h(φ) g(φ + k - θ) dφ`
  set R0 : KG α → ℝ := fun s => ∫ φ, h φ * g (φ + s) ∂haarK α with hR0
  have hR0c : Continuous R0 := continuous_integral_mul_translate hhm hgm hh1 (abs_tR_le O₂)
  set R : KG α → ℝ := fun k => R0 (k - θ) with hR
  have hRc : Continuous R := hR0c.comp (continuous_id.sub continuous_const)
  have hR_nonneg : ∀ k, 0 ≤ R k := fun k =>
    integral_nonneg fun φ => mul_nonneg (hh0 φ) (tR_nonneg _ _)
  have hRθ : 0 < R θ := by
    have e : R θ = ∫ φ, h φ ^ 2 ∂haarK α := by
      simp only [hR, hR0, sub_self, add_zero]
      congr 1; funext φ
      simp only [hh, Set.indicator]; split_ifs <;> ring
    have hcs := integral_mul_sq_le (μ := haarK α) (F := h) (G := fun _ => 1)
      (Integrable.of_bound (hhm.pow_const 2).aestronglyMeasurable 1
        (Eventually.of_forall fun φ => by
          rw [Real.norm_eq_abs, abs_pow]
          exact pow_le_one₀ (abs_nonneg _) (hh1 φ)))
      (integrable_const _) (by simpa using hint_h)
    have e2 : ∫ _φ, (1 : ℝ) ^ 2 ∂haarK α = 1 := by simp
    simp only [mul_one] at hcs
    rw [e2, mul_one] at hcs
    rw [e]
    nlinarith
  -- the open neighbourhood `N` of `θ`
  set N := {k : KG α | R θ / 2 < R k}
  have hNo : IsOpen N := isOpen_lt continuous_const hRc
  have hθN : θ ∈ N := by simp [N]; linarith
  have hpos : 0 < (graphMeasure ν ι).real (O₁ ×ˢ N) := by
    have := (Measure.mem_support_iff_forall _).1 hpθ _
      ((hO₁.prod hNo).mem_nhds ⟨hp, hθN⟩)
    exact ENNReal.toReal_pos this.ne' (measure_ne_top _ _)
  rw [graph_real_prod hι hm₁ hNo.measurableSet] at hpos
  -- lower bound for `∫ f R`
  have hfR_int : Integrable (fun k => f k * R k) (haarK α) := by
    refine Integrable.of_bound (hfm.mul hRc.measurable).aestronglyMeasurable 1
      (Eventually.of_forall fun k => ?_)
    rw [Real.norm_eq_abs, abs_mul]
    have hR1 : |R k| ≤ 1 := by
      rw [abs_of_nonneg (hR_nonneg k)]
      calc R k ≤ ∫ _φ, (1 : ℝ) ∂haarK α := by
            refine integral_mono_of_nonneg (Eventually.of_forall fun φ =>
              mul_nonneg (hh0 φ) (tR_nonneg _ _)) (integrable_const _)
              (Eventually.of_forall fun φ => ?_)
            have := hh1 φ
            have := tR_le_one (ν := ν) (ι := ι) O₂ (φ + (k - θ))
            have := tR_nonneg (ν := ν) (ι := ι) O₂ (φ + (k - θ))
            rw [abs_of_nonneg (hh0 φ)] at *
            nlinarith
        _ = 1 := by simp
    exact (mul_le_mul (abs_tR_le O₁ k) hR1 (abs_nonneg _) zero_le_one).trans (by norm_num)
  have hlow : (R θ / 2) * ∫ k, N.indicator (fun _ => (1 : ℝ)) k * f k ∂haarK α ≤
      ∫ k, f k * R k ∂haarK α := by
    rw [← integral_const_mul]
    refine integral_mono_of_nonneg (Eventually.of_forall fun k => ?_) hfR_int
      (Eventually.of_forall fun k => ?_)
    · show 0 ≤ R θ / 2 * (N.indicator (fun _ => (1 : ℝ)) k * f k)
      have := tR_nonneg (ν := ν) (ι := ι) O₁ k
      have hi : 0 ≤ N.indicator (fun _ => (1 : ℝ)) k :=
        Set.indicator_nonneg (fun _ _ => zero_le_one) _
      exact mul_nonneg (by linarith) (mul_nonneg hi this)
    · show R θ / 2 * (N.indicator (fun _ => (1 : ℝ)) k * f k) ≤ f k * R k
      simp only [Set.indicator]
      split_ifs with hk
      · have hk' : R θ / 2 < R k := hk
        have := tR_nonneg (ν := ν) (ι := ι) O₁ k
        nlinarith
      · simp only [zero_mul, mul_zero]
        exact mul_nonneg (tR_nonneg _ _) (hR_nonneg k)
  -- Fubini: `∫ f R = ∫ h(φ) F(φ - θ) dφ = 0`
  have hfub : ∫ k, f k * R k ∂haarK α = ∫ φ, h φ * F (φ - θ) ∂haarK α := by
    have hprod : Integrable (Function.uncurry fun k φ => f k * (h φ * g (φ + (k - θ))))
        ((haarK α).prod (haarK α)) := by
      refine Integrable.of_bound ?_ 1 (Eventually.of_forall fun q => ?_)
      · exact ((hfm.comp measurable_fst).mul ((hhm.comp measurable_snd).mul
          (hgm.comp (measurable_snd.add (measurable_fst.sub_const θ))))).aestronglyMeasurable
      · simp only [Function.uncurry, Real.norm_eq_abs, abs_mul]
        have h1 := abs_tR_le (ν := ν) (ι := ι) O₁ q.1
        have h2 := hh1 q.2
        have h3 := abs_tR_le (ν := ν) (ι := ι) O₂ (q.2 + (q.1 - θ))
        exact mul_le_one₀ h1 (by positivity) (mul_le_one₀ h2 (abs_nonneg _) h3)
    calc ∫ k, f k * R k ∂haarK α
        = ∫ k, ∫ φ, f k * (h φ * g (φ + (k - θ))) ∂haarK α ∂haarK α := by
          congr 1; funext k
          simp only [hR, hR0]
          rw [integral_const_mul]
      _ = ∫ φ, ∫ k, f k * (h φ * g (φ + (k - θ))) ∂haarK α ∂haarK α :=
          integral_integral_swap hprod
      _ = ∫ φ, h φ * F (φ - θ) ∂haarK α := by
          congr 1; funext φ
          rw [hF, ← integral_const_mul]
          congr 1; funext k
          rw [show φ + (k - θ) = k + (φ - θ) by abel]
          ring
  have hzero : ∫ φ, h φ * F (φ - θ) ∂haarK α = 0 := by
    refine integral_eq_zero_of_ae (Eventually.of_forall fun φ => ?_)
    simp only [hh, Set.indicator, Pi.zero_apply]
    split_ifs with hφ
    · have : F (φ - θ) = 0 := hφ
      rw [this, mul_zero]
    · simp
  have hintN : 0 < ∫ k, N.indicator (fun _ => (1 : ℝ)) k * f k ∂haarK α := hpos
  have : 0 < (R θ / 2) * ∫ k, N.indicator (fun _ => (1 : ℝ)) k * f k ∂haarK α :=
    mul_pos (half_pos hRθ) hintN
  linarith [hlow, hfub, hzero, this]

/-- Paper, Lemma \ref{K:lem:PS} (pointwise support): if `(p, θ) ∈ supp ρ` then for `ρ`-a.e.
`(q, φ)`, `(p, q) ∈ supp J_{φ - θ}`. -/
theorem IsRotFactor.ae_mem_support_relJ [TopologicalSpace Z] [BorelSpace Z]
    [SecondCountableTopology Z] (hι : IsRotFactor ν α ι) {p : Z} {θ : KG α}
    (hpθ : (p, θ) ∈ (graphMeasure ν ι).support) :
    ∀ᵐ x ∂graphMeasure ν ι, (p, x.1) ∈ (relJ ν ι (x.2 - θ)).support := by
  set B := TopologicalSpace.countableBasis Z
  have hB := TopologicalSpace.isBasis_countableBasis Z
  have hBc : B.Countable := TopologicalSpace.countable_countableBasis Z
  have : Countable (B × B) := by
    have := hBc.to_subtype; infer_instance
  have hnull : ∀ᵐ x ∂graphMeasure ν ι, ∀ o : B × B, p ∈ (o.1 : Set Z) →
      x ∉ (o.2 : Set Z) ×ˢ {φ | (relJ ν ι (φ - θ)).real ((o.1 : Set Z) ×ˢ (o.2 : Set Z)) = 0} := by
    rw [ae_all_iff]
    intro o
    by_cases hpo : p ∈ (o.1 : Set Z)
    · have h0 := hι.graph_null_of_mem_support hpθ (hB.isOpen o.1.2) hpo (hB.isOpen o.2.2)
      exact (measure_eq_zero_iff_ae_notMem.1 h0).mono fun x hx _ => hx
    · exact Eventually.of_forall fun x h => absurd h hpo
  filter_upwards [hnull] with x hx
  by_contra hns
  rw [Measure.notMem_support_iff_exists] at hns
  obtain ⟨U, hU, hU0⟩ := hns
  obtain ⟨u, hu, v, hv, huv⟩ := mem_nhds_prod_iff.1 hU
  obtain ⟨O₁, hO₁B, hpO₁, hO₁u⟩ := hB.mem_nhds_iff.1 hu
  obtain ⟨O₂, hO₂B, hqO₂, hO₂v⟩ := hB.mem_nhds_iff.1 hv
  have hJ0 : (relJ ν ι (x.2 - θ)).real (O₁ ×ˢ O₂) = 0 := by
    rw [measureReal_eq_zero_iff]
    exact measure_mono_null ((Set.prod_mono hO₁u hO₂v).trans huv) hU0
  exact hx (⟨O₁, hO₁B⟩, ⟨O₂, hO₂B⟩) hpO₁ ⟨hqO₂, hJ0⟩

end PS

end Kmrr25.ThmK


==> anc/lean/README.md <==
# Lean formalizations

See the top-level README for the list of formalized results. Build with `lake exe cache get && lake build`.


==> anc/lean/lake-manifest.json <==
{
 "version": "1.2.0",
 "packagesDir": ".lake/packages",
 "packages": [
  {
   "url": "https://github.com/leanprover-community/mathlib4.git",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "0df444a360eaa60ab8c11dca51a86af692955474",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.33.1",
   "inherited": false,
   "configFile": "lakefile.lean"
  },
  {
   "url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "b7eb3304aeae834b12dda98993a37f6a41f6f0bb",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"
  },
  {
   "url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "5f4d51b81cbd3f6b32b156bfad9056621a040404",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"
  },
  {
   "url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "16f02aa7642864af59f1ff0e384a015994db9118",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"
  },
  {
   "url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "4be2e3d5087eeb272cf5a8853b8f9dd025ef5957",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"
  },
  {
   "url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "3448c0bcc5ce01b2d1546e483ec3620e32df3d0e",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"
  },
  {
   "url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "92c15be17b7caf78c2ad767ec40f89052d908d81",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"
  },
  {
   "url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "4488d40d070b9700d4d5a6aa342f0d40c31b2a2d",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"
  },
  {
   "url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "6130a47896ce867c6a4a55373441e59e565bad0f",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.33.0",
   "inherited": true,
   "configFile": "lakefile.toml"
  }
 ],
 "name": "Kmrr25",
 "lakeDir": ".lake",
 "fixedToolchain": false
}

==> anc/lean/lakefile.toml <==
name = "Kmrr25"
version = "0.1.0"
defaultTargets = ["Kmrr25"]

[leanOptions]
pp.unicode.fun = true
autoImplicit = false

[[require]]
name = "mathlib"
scope = "leanprover-community"
rev = "v4.33.1"

[[lean_lib]]
name = "Kmrr25"


==> anc/lean/lean-toolchain <==
leanprover/lean4:v4.33.1

